Guyer-Krumhansl-type heat conduction at room temperature

Results of heat pulse experiments in various artificial and natural materials are reported in the paper. The experiments are performed at room temperature with macroscopic samples. It is shown that temperature evolution does not follow the Fourier's law but well explained by the Guyer-Krumhansl equation. The observations confirm the ability of non-equilibrium thermodynamics to formulate universal constitutive relations for thermomechanical processes.

==> anc/Capacitor_160208_0004.txt <==
Heat pulse experiment

Budapest, 08/02/2016, 4th exp.
BME, Dep. of Energy Engineering

1st col: time [s]
2nd col: amplified electric temperature signal [V]
Specimen: capacitor,
Thickness: 3.8 [mm]
Pulse length: 10 [ms]
/////////////////////////////////////////

0.0013333500000000005	0.05607483866447046
0.002666700000000001	0.038847076859350384
0.00400005	0.02426679174075604
0.0053334	0.012602559245933084
0.006666750000000001	0.004276444337288395
0.0080001	0.00017094762451623602
0.00933345	-0.0006348084725974096
0.0106668	0.00024768270863795815
0.012000150000000001	0.0024347268906959427
0.013333500000000002	0.0038543888033404066
0.014666849999999999	0.003624170979696718
0.0160002	0.0017440859910434051
0.01733355	0.0006697445282252101
0.0186669	0.0028951562523440557
0.02000025	0.00734598598622101
0.0213336	0.013600159338990296
0.02266695	0.01782076936353178
0.0240003	0.01655458641902573
0.02533365	0.009187703432813462
0.026667	-0.0009801289224236783
0.028000350000000004	-0.009728299365016358
0.0293337	-0.013872176191127903
0.030667049999999998	-0.014562817090780441
0.0320004	-0.013411740543840527
0.033333749999999995	-0.013718699737245195
0.034667100000000006	-0.01686497018466027
0.03600045	-0.01947407618630551
0.0373338	-0.019781029094070913
0.03866715	-0.015560417183837652
0.040000499999999994	-0.007080832106949519
0.041333850000000005	0.004084600341344831
0.0426672	0.015096556335756479
0.04400055	0.023959838204426705
0.045333899999999996	0.02913968015140062
0.04666724999999999	0.030866288686171226
0.048000600000000004	0.02890946232775693
0.04933395	0.024919067612603422
0.0506673	0.02012292057171983
0.052000649999999995	0.014904712339812913
0.053334000000000006	0.011182903618927884
0.05466735	0.009993459529927109
0.0560007	0.012832777069576772
0.05733405	0.018703260544767147
0.05866740000000001	0.026799157629768148
0.060000750000000005	0.0334370271457556
0.0613341	0.03577754778169629
0.06266745	0.03309170041029007
0.06400080000000001	0.027911863491827567
0.06533415000000001	0.022271594446035683
0.0666675	0.018089353472108476
0.06800085	0.015058188793695618
0.0693342	0.013139729977342182
0.07066755000000001	0.011950285888341405
0.0720009	0.010684100429579648
0.07333425	0.009993459529927109
0.0746676	0.009533023882639732
0.07600095	0.008420321163399943
0.07733430000000001	0.008228470881817114
0.07866765	0.010223671067931534
0.080001	0.01705338583699041
0.08133435	0.026684049975074158
0.08266770000000001	0.03566243886987445
0.08400105000000001	0.040266738771994846
0.0853344	0.038501756409524114
0.08666775	0.03113487405187577
0.0880011	0.020851934670508568
0.08933445000000001	0.011182903618927884
0.0906678	0.0033555856139921686
0.09200115	-0.0006731760146582678
0.0933345	-0.0009417613803628172
0.09466785	0.0037009123494577013
0.09600120000000001	0.010223671067931534
0.09733455	0.018127722899861115
0.0986679	0.02323082410563797
0.10000125	0.02630035821180347
0.1013346	0.028640878219180235
0.10266795000000001	0.0314802007873413
0.1040013	0.03573918023963543
0.10533465	0.03980630941034673
0.106668	0.04233867404223099
0.10800135000000001	0.04249215049611369
0.1093347	0.039307512506637755
0.11066805	0.03481831523069994
0.1120014	0.03320680932211192
0.11333475	0.03462647123475638
0.11466810000000001	0.0403051063140557
0.11600145	0.04870796259246138
0.1173348	0.05688059476158411
0.11866815	0.06447769494287613
0.12000150000000001	0.06808439475193931
0.12133485	0.06819950366376115
0.1226682	0.06574387411599861
0.12400155000000002	0.060448933314225683
0.1253349	0.052928574502694635
0.12666825	0.04356648567329262
0.1280016	0.03485668277276081
0.12933494	0.028640878219180235
0.13066829	0.026415465866497463
0.13200164	0.028257186455909543
0.13333499000000001	0.033974191591525434
0.13466834	0.040957385957286645
0.13600169	0.047633621129643186
0.13733504	0.052237927317402844
0.13866839	0.05668875076564054
0.14000174	0.06102446530205639
0.14133509	0.06432421848899343
0.14266844	0.06693332449063866
0.14400179	0.06608920085146415
0.14533514	0.06079425376405195
0.14666849	0.05185423303987645
0.14800184	0.040919018415225786
0.14933519	0.031249982963697617
0.15066854000000002	0.025686451767708725
0.15200189	0.025609713540767375
0.15333524	0.03151856832940217
0.15466859	0.04111086241116935
0.15600194	0.051892600581937315
0.15733529000000002	0.06255923612652269
0.15866864	0.07000285356829275
0.16000199	0.07522106557158321
0.16133534	0.07840570356105915
0.16266869	0.07913472457405107
0.16400204000000002	0.07748485112340218
0.16533539	0.07368630103275617
0.16666874	0.06915872992911824
0.16800209	0.06486138293476326
0.16933544	0.06244412721470084
0.17066879000000001	0.06286618903428809
0.17200214	0.06631941238946858
0.17333549	0.0700412211103536
0.17466884	0.07383977120099963
0.17600219	0.07633377457646227
0.17733554	0.07786853911528932
0.17866889	0.07986373301576448
0.18000224	0.08205077719782246
0.18133559	0.0852354151872984
0.18266894	0.08711548760467318
0.18400229	0.08577256077615045
0.18533564	0.08220425365170517
0.18666899	0.07840570356105915
0.18800234	0.07433857439034784
0.18933569	0.07226663283447245
0.19066904	0.07138414793887635
0.19200239	0.07119229765729353
0.19333574	0.07142251548093721
0.19466909000000002	0.07199804746876791
0.19600244	0.07502921529000038
0.19733579	0.08074623048263911
0.19866914	0.08907233282000528
0.20000249	0.09962384688149029
0.20133584000000002	0.11071253167438437
0.20266919	0.11877009264552083
0.20400254	0.12341272866150578
0.20533589	0.12345113391740221
0.20666924	0.12057344255005242
0.20800259000000001	0.11696674274098924
0.20933594	0.11431923148344757
0.21066929	0.11339838533142987
0.21200264	0.11347513298683012
0.21333599	0.11516339283645766
0.21466934000000001	0.11681324743018875
0.21600269	0.1190770204107292
0.21733604	0.12206986468937565
0.21866939	0.12629042002885554
0.22000274	0.13154703728804248
0.22133609	0.13680359169083675
0.22266944	0.14202180369412723
0.22400279	0.14440066672957172
0.22533614	0.14344147817805022
0.22666949	0.13887552696107291
0.22800284	0.13300505417146927
0.22933619	0.1270578337264654
0.23066954	0.12325929620709791
0.23200289000000002	0.12348947631690603
0.23333624	0.1278251845676826
0.23466959	0.13584440313931526
0.23600294	0.14616567423459953
0.23733629	0.15710086371669313
0.23866964000000002	0.1666548468271528
0.24000299	0.17271715732706075
0.24133634	0.1748274349968007
0.24266969	0.17325432805846985
0.24400304	0.1704533843465203
0.24533639000000002	0.16650135151635234
0.24666974000000003	0.1640457408255076
0.24800308999999998	0.16224239092097598
0.24933644	0.1610145541473573
0.25066979	0.1604773834159482
0.25200314	0.15997861794043555
0.25333649	0.15986346502913884
0.25466984	0.15909611418792163
0.25600319	0.15802177272510345
0.25733654	0.15821361043540774
0.25866989	0.16151331962286994
0.26000324	0.16623276615064778
0.26133659	0.17310083274766935
0.26266994	0.17943172861328183
0.26400329	0.18269315825763285
0.26533664	0.1824245728919283
0.26666999	0.1795468815245785
0.26800334	0.1766307849013323
0.26933669	0.17647735244692445
0.27067004	0.17766678396464666
0.27200339	0.18196414981591943
0.27333674	0.1880264603158274
0.27467009	0.19431901378193606
0.27600344	0.19972906349553082
0.27733679	0.20375784398109908
0.27867014	0.20744122858916986
0.28000349	0.21143166667523428
0.28133684	0.21358034960087066
0.28267019	0.21500002408479368
0.28400354	0.2145011957528884
0.28533689	0.209820154481007
0.28667024	0.20237651189667988
0.28800359	0.1951247698790497
0.28933694	0.19155641246949032
0.29067029	0.19163316012489057
0.29200364	0.196429291451676
0.29333699	0.20498561789832512
0.29467034000000003	0.21342685429007016
0.29600369	0.2182229856168556
0.29733704	0.22248200906862456
0.29867039	0.22524454752467768
0.30000374	0.22674096966400092
0.30133709000000003	0.22850591431263612
0.30267044	0.23019417416226362
0.30400379	0.2306930024941689
0.30533714	0.22804549123662723
0.30667049	0.22413186366235568
0.30800384000000003	0.22044841619789224
0.30933719	0.21664987867852475
0.31067054	0.21526854659410558
0.31200389	0.21795440025115106
0.31333724	0.2221750184470236
0.31467059000000003	0.22823739180332417
0.31600394	0.2361413946072675
0.31733729	0.24350828953619438
0.31867064	0.24983918540180683
0.32000399	0.25640032423362
0.32133734	0.261656941492807
0.32267069	0.2639590568728512
0.32400404	0.26273122009923255
0.32533739	0.2604291047191883
0.32667074	0.2575514133518385
0.32800409	0.254443479018288
0.32933744	0.2557864058468107
0.33067079	0.2601989246093802
0.33200414	0.2658391544327831
0.33333749	0.27105736643607353
0.33467084	0.27650575854917214
0.33600419	0.2799973683033313
0.33733754	0.28268322196037676
0.33867089	0.2873642632322581
0.34000424	0.2936951590978706
0.34133759	0.2996807847987709
0.34267094	0.30447691612555633
0.34400429	0.3057815005545753
0.34533764	0.30029470318558027
0.34667099	0.2894361985024943
0.34800434	0.27823242365469614
0.34933769	0.2687551881996367
0.35067104	0.26207895931291936
0.35200439	0.26085118539569335
0.35333774	0.2649566506802692
0.35467109	0.2710189611801771
0.35600444	0.2779254330330951
0.35733779	0.287824686308267
0.35867114	0.29772393958343885
0.36000449	0.3056663476432786
0.36133784	0.31096130730196936
0.36267119	0.31383899866931914
0.36400454	0.312189144075588
0.36533789	0.3080068682792193
0.36667124	0.30436182607065226
0.36800459	0.3017910624685109
0.36933794000000003	0.29948894708846663
0.37067129	0.2998726225090752
0.37200464	0.30232823319991997
0.37333799	0.3051292397682621
0.37467134	0.30942654276314224
0.37600469000000003	0.3166399423812687
0.37733804	0.32442885513030795
0.37867139	0.3312585793278257
0.38000474	0.3373976374831339
0.38133809	0.3410044001485897
0.38267144000000003	0.33981496863086746
0.38400479	0.334289766005976
0.38533814	0.32803561779576373
0.38667149	0.3210523982874455
0.38800484	0.3125344142403002
0.38933819000000003	0.3060116806643834
0.39067154	0.3018678101239111
0.39200489	0.29764719192803857
0.39333824	0.2959973373343075
0.39467159	0.2984146056256484
0.39600494	0.30336423226323433
0.39733829	0.31000205589405516
0.39867164	0.3185200399412005
0.40000499	0.32676937576624865
0.40133834	0.33240966844604414
0.40267169	0.33333057745445444
0.40400504	0.332870091522053
0.40533839	0.3301842378650075
0.40667174	0.3257334395593269
0.40800509	0.32358475663369046
0.40933844	0.3246207556970049
0.41067179	0.3260404301809278
0.41200514	0.3290715540026855
0.41333849	0.33344566750935856
0.41467184	0.33659194424241284
0.41600519	0.33808830352534347
0.41733854	0.33927779789945833
0.41867189	0.34111949020349375
0.42000524	0.3426925971418246
0.42133859	0.34484134292385366
0.42267194	0.34741204366960243
0.42400529	0.3488316552971328
0.42533864	0.3467981252827931
0.42667199	0.3451098654331655
0.42800534	0.34315302021783345
0.42933869	0.34085090483778924
0.43067204	0.33962306806417053
0.43200539	0.34092765249318946
0.43333874	0.34204033635551145
0.43467209	0.3437669386046428
0.43600544	0.3474503860691062
0.43733879	0.35324417405970227
0.43867214	0.3599587453459233
0.44000549	0.36839998173766836
0.44133884	0.3775702265711269
0.44267219	0.38344069936073044
0.44400554	0.38535913932016613
0.44533889	0.3839778700921395
0.44667224	0.3804862603379804
0.44800559	0.3740786168169677
0.44933894	0.3692824854901822
0.45067229000000003	0.3662129564125282
0.45200564	0.36460144421830093
0.45333899	0.36325851738977816
0.45467234	0.36575253333651936
0.45600569	0.36985799862109514
0.45733904000000003	0.374270454527272
0.45867239	0.38033276502717994
0.46000574	0.38658697609378484
0.46133909	0.3907691890337609
0.46267244	0.3916516927862748
0.46400579000000003	0.3910761796553619
0.46533914	0.38835198359881257
0.46667249	0.3834790417602343
0.46800584	0.37956541418596274
0.46933919	0.3791049911099539
0.47067254000000003	0.3802560802281723
0.47200589	0.3839394648362431
0.47333924	0.38992509053714347
0.47467259	0.3949514648301296
0.47600594	0.39702340010036574
0.47733929	0.3983663269288885
0.47867264	0.40005452392212343
0.48000599	0.4015126036619428
0.48133934	0.4024717922134643
0.48267269	0.40442863742879637
0.48400604	0.40412170966358807
0.48533939	0.39978593855641886
0.48667274	0.3957188156713468
0.48800609	0.39169003518577855
0.48933944	0.3873927321908984
0.49067279	0.38470687853385294
0.49200614	0.3863183907280802
0.49333949	0.39038551361315227
0.49467284000000006	0.3967164094787648
0.49600618999999996	0.4074214188510502
0.49733953999999997	0.41973794041756307
0.49867289	0.42936854547063774
0.5000062399999999	0.4360064319578512
0.50133959	0.44118630156163785
0.50267294	0.4419920576587515
0.50400629	0.43915277154729815
0.50533964	0.43569950419264286
0.50667299	0.4306731927560493
0.50800634	0.422155208708904
0.5093396899999999	0.41367556706126246
0.5106730399999999	0.40684584286374476
0.5120063899999999	0.40043826219912465
0.5133397399999999	0.39468287946442504
0.5146730899999999	0.39291787195939726
0.51600644	0.3930329620143013
0.51733979	0.39433754644332025
0.51867314	0.39978593855641886
0.52000649	0.4097619394869909
0.52133984	0.41927745448516157
0.5226731899999999	0.42618392633807956
0.5240065399999999	0.4309417781217538
0.5253398899999999	0.4310184629207615
0.52667323	0.4258386561733674
0.52800658	0.42019842634996446
0.5293399299999999	0.4176660051473269
0.5306732799999999	0.4153254845113862
0.5320066299999999	0.4155173222216905
0.5333399799999999	0.41831826593364
0.53467333	0.42238538881871207
0.53600668	0.42445738694534085
0.53734003	0.4274885107670985
0.53867338	0.4319009666732754
0.54000673	0.4356227565372426
0.54134008	0.43804002482858356
0.5426734299999999	0.44049563551942833
0.5440067799999999	0.44103286910722994
0.5453401299999999	0.438193520139384
0.5466734799999999	0.4366971608564534
0.54800683	0.4370040886216618
0.54934018	0.43834701545018456
0.55067353	0.4409560585954371
0.55200688	0.44479300137070105
0.55334023	0.4481311158140597
0.55467358	0.4502414563401923
0.5560069299999999	0.45450041693556864
0.5573402799999999	0.46044757452417984
0.5586736299999999	0.46720061392268997
0.5600069799999999	0.4751430219825298
0.5613403299999999	0.4838144384840829
0.56267368	0.4895314788192787
0.56400703	0.48995355949578373
0.56534038	0.4876897236588506
0.56667373	0.4824715745119528
0.56800708	0.47441407639720895
0.5693404299999999	0.4660878672039754
0.5706737799999999	0.4611766458222859
0.5720071299999999	0.45691768522690956
0.5733404799999999	0.45388649854875923
0.5746738299999999	0.45507593006648145
0.57600718	0.45960353888395505
0.57734053	0.4651670839083503
0.57867388	0.47168975462787444
0.58000723	0.4795170726328102
0.58134058	0.4846585998370931
0.5826739299999999	0.4857712836994151
0.5840072799999999	0.4851189600567093
0.5853406299999999	0.4838528437399794
0.5866739799999999	0.4801310538760121
0.5880073299999999	0.47851954168178484
0.58934068	0.48020773867501976
0.59067403	0.4812437377383341
0.59200738	0.4812437377383341
0.59334073	0.4809751523726296
0.59467408	0.47997749570881904
0.5960074299999999	0.4772917049081662
0.5973407799999999	0.47817420866068006
0.5986741299999999	0.48335401540807404
0.6000074799999999	0.49033723491639236
0.6013408299999999	0.49524851915447443
0.60267418	0.4993155791831539
0.60400753	0.4990470566738419
0.60534088	0.4922940172753318
0.60667423	0.48415977150518774
0.60800758	0.47756029027387065
0.60934093	0.47184324993867494
0.6106742799999999	0.4673540463770978
0.6120076299999999	0.46731570397759403
0.6133409799999999	0.46931095444882254
0.6146743299999999	0.47230373587107644
0.61600768	0.4767545341767571
0.61734103	0.48439001447138846
0.61867438	0.49252426024153256
0.62000773	0.4989703090184417
0.62134108	0.5043036110766362
0.62267443	0.5072196448434898
0.6240077799999999	0.5054546373384621
0.6253411299999999	0.5019247480411917
0.6266744799999999	0.4988168137076412
0.6280078299999999	0.49440435780146436
0.62934118	0.4909894957027055
0.63067453	0.48987674898399086
0.63200788	0.4906441626816007
0.63334123	0.4922940172753318
0.63467458	0.4964762930717005
0.63600793	0.5017329103308874
0.6373412799999999	0.5049175294634456
0.6386746299999999	0.505531447850255
0.6400079799999999	0.5075266354650908
0.6413413299999999	0.5118622808594747
0.6426746799999999	0.5155841964362273
0.64400803	0.5220301823567438
0.64534138	0.5291284290635735
0.64667473	0.5315456973549144
0.64800808	0.5285912583321644
0.64934143	0.5230277761641617
0.6506747799999999	0.5155073859244343
0.6520081299999999	0.5081789591077966
0.6533414799999999	0.5044954487869405
0.6546748299999999	0.505531447850255
0.6560081799999999	0.5098288137015277
0.65734153	0.5148551251381213
0.65867488	0.5219534347013435
0.66000823	0.5275169797257387
0.66134158	0.5302411757822881
0.66267493	0.5324666063633248
0.6640082799999999	0.5332723624604384
0.6653416299999999	0.5313155801014989
0.6666749799999999	0.5278623127468436
0.6680083299999999	0.525751972220711
0.6693416799999999	0.5234497939842742
0.67067503	0.5205337602174206
0.67200838	0.5216847864792463
0.67334173	0.5262891429521201
0.67467508	0.5307400041141934
0.67600843	0.5354593877855786
0.6773417799999999	0.541099680465374
0.6786751299999999	0.5449749656401419
0.6800084799999999	0.5461259919019676
0.6813418299999999	0.5472770810201861
0.6826751799999999	0.5499245294213351
0.68400853	0.5490420885252139
0.68534188	0.5449749656401419
0.68667523	0.5407543474442693
0.68800858	0.5340397133016557
0.68934193	0.5266344759732249
0.69067528	0.5223371101219522
0.6920086299999999	0.5216081645366314
0.6933419799999999	0.5228742808533612
0.6946753299999999	0.5268647189394257
0.6960086799999999	0.5331956148050381
0.69734203	0.5395265106706507
0.69867538	0.5439006241773237
0.70000873	0.5491955209796218
0.70134208	0.5536080397421912
0.70267543	0.5544904806383124
0.70400878	0.5544137329829122
0.7053421299999999	0.5539533099069034
0.7066754799999999	0.5495409168571191
0.7080088299999999	0.5427111926596014
0.7093421799999999	0.5378383136774157
0.7106755299999999	0.5343082986673602
0.71200888	0.5314690125559068
0.71334223	0.5312771119892099
0.71467558	0.5342315510119598
0.71600893	0.5361883962272921
0.71734228	0.5369941523244056
0.7186756299999999	0.5390660875946418
0.7200089799999999	0.541560103541383
0.7213423299999999	0.5419438418183843
0.7226756799999999	0.5423275172389928
0.7240090299999999	0.5430564628243136
0.72534238	0.5413682658310787
0.72667573	0.5390660875946418
0.72800908	0.5379149984764233
0.72934243	0.5362651438826923
0.73067578	0.5326967864731329
0.7320091299999999	0.5301260857273841
0.7333424799999999	0.5298191579621757
0.7346758299999999	0.5313155801014989
0.7360091799999999	0.5361499909713956
0.7373425299999999	0.5452434881494538
0.73867588	0.5565240735090449
0.74000923	0.5661163990190083
0.74134258	0.5754400763068747
0.74267593	0.5832673943118104
0.74400928	0.5869508417762738
0.7453426299999999	0.5879484355836917
0.7466759799999999	0.5887925340803092
0.7480093299999999	0.5873729224527788
0.7493426799999999	0.5831522414005137
0.7506760299999999	0.5793921091370425
0.75200938	0.5747110678651612
0.75334273	0.5694161082064705
0.75467608	0.5655791654312066
0.75600943	0.5650036523002937
0.75734278	0.5653873277209023
0.7586761299999999	0.5664616691837205
0.7600094799999999	0.5698381888829755
0.7613428299999999	0.5744424824994567
0.7626761799999999	0.5769364355898052
0.7640095299999999	0.5785480106404252
0.76534288	0.5798141898135476
0.76667623	0.5777422545433115
0.76800958	0.5742505819327598
0.76934293	0.5716031963880033
0.77067628	0.5689173427309578
0.77200963	0.5658861560528076
0.7733429799999999	0.5641594909472836
0.7746763299999999	0.5649653099007899
0.7760096799999999	0.5661547414185121
0.7773430299999999	0.5691859280966624
0.77867638	0.5765527601691967
0.78000973	0.586413608188472
0.78134308	0.5953920781680188
0.78267643	0.6049843408215897
0.78400978	0.6118908126745077
0.78534313	0.6119291550740115
0.7866764799999999	0.607017933692322
0.7880098299999999	0.5993057057422904
0.7893431799999999	0.5913632976824507
0.7906765299999999	0.5835743220770188
0.7920098799999999	0.5805815406547649
0.79334323	0.5826534759250009
0.79467658	0.5867205988100731
0.79600993	0.5907877845515377
0.79734328	0.5961594918656287
0.79867663	0.5999579665286036
0.8000099799999999	0.6002649571502046
0.8013433299999999	0.5999196241290997
0.8026766799999999	0.5979243736578712
0.8040100299999999	0.5925910715996767
0.8053433799999999	0.5847254111952371
0.80667673	0.5798525322130514
0.80801008	0.5768980931903015
0.80934343	0.5754400763068747
0.81067678	0.5770132461015981
0.81201013	0.5801978652341563
0.8133434799999999	0.5817710350288797
0.8146768299999999	0.582768565979905
0.8160101799999999	0.587718192617491
0.8173435299999999	0.5949699974915138
0.8186768799999999	0.6027973154964495
0.82001023	0.6106246335013853
0.82134358	0.6175694477538071
0.82267693	0.6195646353686429
0.82401028	0.6186821316161291
0.82534363	0.6173776100435028
0.8266769799999999	0.6146917563864572
0.8280103299999999	0.6102793004802805
0.8293436799999999	0.6072865190580267
0.8306770299999999	0.6076701944786351
0.8320103799999999	0.6078620321889395
0.83334373	0.6090131213071579
0.83467708	0.6108548136111933
0.83601043	0.6103943905351845
0.83734378	0.6071330237472261
0.83867713	0.6059051869736074
0.8400104799999999	0.6086677882860531
0.8413438299999999	0.613195334247134
0.8426771799999999	0.6192961128593311
0.8440105299999999	0.6249363426827339
0.8453438799999999	0.6271617104073779
0.84667723	0.6237085059091152
0.84801058	0.6188356269269295
0.84934393	0.6147684411854649
0.85067728	0.6110466513214976
0.85201063	0.6100490575140797
0.85334398	0.612965154137326
0.8546773299999999	0.6161881156693879
0.8560106799999999	0.6179147807749118
0.8573440299999999	0.6207157244868614
0.8586773799999999	0.6240921813297239
0.86001073	0.6257803783229587
0.86134408	0.6263943595661607
0.86267743	0.6261257742004561
0.86401078	0.6227492545012011
0.86534413	0.6152672695173702
0.86667748	0.6093584543282627
0.8680108299999999	0.6070946184913297
0.8693441799999999	0.6071714290031226
0.8706775299999999	0.610662975900889
0.8720108799999999	0.6174159524430066
0.8733442299999999	0.6237085059091152
0.87467758	0.6260106212891595
0.87601093	0.6287348802021014
0.87734428	0.6328020030871734
0.87867763	0.6359866850761242
0.88001098	0.6391328989527859
0.8813443299999999	0.6423175809417367
0.8826776799999999	0.6428163464172493
0.8840110299999999	0.6381736475448717
0.8853443799999999	0.6318427516792593
0.8866777299999999	0.6265477920205685
0.88801108	0.6214446700721822
0.88934443	0.615727692593379
0.89067778	0.6136557573231429
0.89201113	0.6134639196128385
0.89334448	0.6136174149236391
0.8946778299999999	0.6179531231744156
0.8960111799999999	0.6252816128474461
0.8973445299999999	0.6330321831969815
0.8986778799999999	0.6393247366630902
0.9000112299999999	0.6440057779349716
0.90134458	0.6473439552347229
0.90267793	0.6469602169577215
0.90401128	0.6450417769982859
0.90534463	0.6447731916325814
0.90667798	0.6423559233412405
0.9080113299999999	0.6380969627458641
0.9093446799999999	0.6353343614334185
0.9106780299999999	0.6329938407974778
0.9120113799999999	0.6302696447409284
0.9133447299999999	0.6297708164090232
0.91467808	0.6318811569351558
0.91601143	0.6346437582476014
0.91734478	0.6366388830060448
0.91867813	0.6406677263480056
0.92001148	0.64515686705319
0.92134483	0.6465381991376092
0.9226781799999999	0.6464230462263125
0.92401152	0.6458091906958958
0.92534487	0.6411664918235183
0.92667822	0.6336076963278944
0.9280115699999999	0.6268931250416734
0.9293449199999999	0.6210226522520697
0.9306782699999999	0.6157660978492754
0.9320116199999999	0.6150370265511694
0.9333449699999999	0.6196029777681468
0.93467832	0.6258188464352478
0.93601167	0.6342216775710965
0.93734502	0.643507012459459
0.93867837	0.6514491062373355
0.94001172	0.656322362357877
0.9413450699999999	0.6594299824094644
0.9426784199999999	0.660619853921935
0.9440117699999999	0.6575116053064214
0.9453451199999999	0.6541349598943811
0.9466784699999999	0.6525622929507986
0.94801182	0.650643664422185
0.94934517	0.6478810631097394
0.95067852	0.6476508829999312
0.95201187	0.6468834693023213
0.95334522	0.6452336147085903
0.9546785699999999	0.6446581015776773
0.9560119199999999	0.6458091906958958
0.9573452699999999	0.6458091906958958
0.9586786199999999	0.6436988501697632
0.9600119699999999	0.6412815818784223
0.96134532	0.6363702976403403
0.96267867	0.6287348802021014
0.96401202	0.6225574167908968
0.96534537	0.618567041561225
0.96667872	0.6152289271178664
0.96801207	0.6140394327437515
0.9693454199999999	0.6158044402487792
0.9706787699999999	0.6167636916566934
0.9720121199999999	0.6161497732698841
0.9733454699999999	0.6162265209252843
0.97467882	0.6190274646372338
0.97601217	0.6219434984040875
0.97734552	0.6272000528068817
0.97867887	0.6372912066487505
0.98001222	0.6478427207102355
0.98134557	0.656974811713368
0.9826789199999999	0.6653007694810311
0.9840122699999999	0.6714016109496208
0.9853456199999999	0.6703651090351653
0.9866789699999999	0.6645332929270287
0.9880123199999999	0.6559766521984164
0.98934567	0.6455789477296952
0.99067902	0.6353343614334185
0.99201237	0.6305381672502404
0.99334572	0.6311520856370496
0.99467907	0.6334159214739827
0.9960124199999999	0.6373678914477582
0.99734577	0.6434686700599551
0.9986791199999999	0.6502599890015764
1.0000124700000002	0.6549024364483835
1.00134582	0.6608499083189578
1.00267917	0.6664516700300717
1.00401252	0.6674875433806008
1.00534587	0.6656075086770616
1.00667922	0.6639575283705452
1.00801257	0.6622698342284514
1.0093459200000001	0.6601974589634669
1.01067927	0.6613100171130035
1.0120126200000001	0.6652240846820235
1.01334597	0.6685234167311299
1.0146793200000002	0.6702117394371502
1.01601267	0.6720534317411856
1.01734602	0.6722457723026308
1.01867937	0.6704424223980993
1.02001272	0.6704040799985955
1.02134607	0.6735883848491905
1.02267942	0.6765426353027626
1.0240127700000001	0.6777325068152332
1.02534612	0.6780009036117599
1.0266794700000001	0.6747009429987273
1.02801282	0.6677949111405576
1.02934617	0.6621541784660138
1.03067952	0.6588548464169073
1.03201287	0.6560923079608542
1.03334622	0.6547490668503683
1.03467957	0.6555548858038746
1.0360129200000001	0.6562456775588693
1.03734627	0.6562456775588693
1.0386796200000001	0.6595450096079758
1.04001297	0.6664900124295755
1.0413463200000002	0.6715166381481322
1.04267967	0.6753533923542182
1.04401302	0.6768116606632155
1.04534637	0.6733199880526638
1.04667972	0.6654157966795425
1.04801307	0.6589315312159149
1.04934642	0.655861624999905
1.0506797700000001	0.6551714618088365
1.05201312	0.6566291015539075
1.0533464700000001	0.6593916400099605
1.05467982	0.6593916400099605
1.0560131700000002	0.6551714618088365
1.05734652	0.6531374289433558
1.05867987	0.6543656428553302
1.06001322	0.6597373501694211
1.06134657	0.6683317047336109
1.0626799200000001	0.6776174796167219
1.06401327	0.6818760002173497
1.0653466200000001	0.6790751193617929
1.06667997	0.6741641494056739
1.0680133200000002	0.6685623876945601
1.06934667	0.6620774936670061
1.07068002	0.6573198933089023
1.07201337	0.6543273004558263
1.07334672	0.6496460706147671
1.07468007	0.6448883445438781
1.07601342	0.6432767694932582
1.0773467700000001	0.6453871100193908
1.07868012	0.6499146559804717
1.0800134700000001	0.6572815509093984
1.08134682	0.667065776986059
1.0826801700000002	0.6742791766041852
1.08401352	0.678192615609279
1.08534687	0.6802643623103373
1.08668022	0.6789600921632815
1.08801357	0.672629196297669
1.08934692	0.6656075086770616
1.09068027	0.6591999280124415
1.0920136200000001	0.6529457169458367
1.09334697	0.6496844130142709
1.0946803200000002	0.6518715011958037
1.09601367	0.6571281813113833
1.09734702	0.6637658163730262
1.09868037	0.6736650696481982
1.10001372	0.6842934570778686
1.10134707	0.691506856695995
1.10268042	0.69388597115701
1.1040137700000001	0.6933485490000303
1.10534712	0.6882452384824661
1.1066804700000001	0.6795741991192688
1.10801382	0.6722068013392009
1.1093471700000002	0.667257488983578
1.11068052	0.6626916006229933
1.11201387	0.6606965387209426
1.11334722	0.6621925208655175
1.11468057	0.6648016897235554
1.11601392	0.6680249655375805
1.11734727	0.6736267272486943
1.1186806200000001	0.6804183604722788
1.12001397	0.6860968069824003
1.1213473200000001	0.6918135958920254
1.12268067	0.6973776437675617
1.1240140200000002	0.6990269955101518
1.12534737	0.6959193754585644
1.12668072	0.6916218838945064
1.12801407	0.6854443576269091
1.12934742	0.6783076428077903
1.1306807700000001	0.6743942038026968
1.13201412	0.6739334664447247
1.1333474700000001	0.6744708886017043
1.13468082	0.6745859158002158
1.1360141700000002	0.6765809777022664
1.13734752	0.6784226700063019
1.13868087	0.6795741991192688
1.14001422	0.6826818191708561
1.14134757	0.6877467872889165
1.14268092	0.6897418491909671
1.14401427	0.6893967675954329
1.1453476200000001	0.6868642835364026
1.14668097	0.6809934964648359
1.1480143200000001	0.6732049608541524
1.14934767	0.6673725161820894
1.1506810200000002	0.6662983004320564
1.15201437	0.6676792553781199
1.15334772	0.6725525114986614
1.15468107	0.6813008642247926
1.15601442	0.6890510574359724
1.15734777	0.6926194148455317
1.15868112	0.6953819533015848
1.1600144700000001	0.6957660058605492
1.16134782	0.693425233799038
1.1626811700000002	0.6908927497400077
1.16401452	0.6899335611884863
1.16534787	0.6885909486419267
1.16668122	0.6838327197198966
1.16801457	0.6787300377662585
1.16934792	0.6741641494056739
1.17068127	0.6683317047336109
1.1720146200000001	0.6643032385300058
1.17334797	0.6641115265324868
1.1746813200000001	0.6650323726845045
1.17601467	0.6656841934760693
1.1773480200000002	0.6694832338465778
1.17868137	0.6758141297121902
1.18001472	0.6831042141293243
1.18134807	0.6918519382915292
1.18268142	0.7008686878141872
1.18401477	0.7060870255302629
1.18534812	0.706278737527782
1.1866814700000001	0.7051661793782453
1.18801482	0.7024419833216959
1.1893481700000001	0.6975693557650808
1.19068152	0.6935402609975494
1.19201487	0.6921976484509899
1.19334822	0.6913918294974836
1.19468157	0.6913151446984759
1.19601492	0.6936169457965571
1.19734827	0.6961110874560835
1.1986816200000001	0.697722725363096
1.20001497	0.7002552094221263
1.2013483200000001	0.7050511521797338
1.20268167	0.7084277975917741
1.2040150200000002	0.7097704101383338
1.20534837	0.7090029335843313
1.20668172	0.7038235668316857
1.20801507	0.6948451597085314
1.20934842	0.6868259411368989
1.21068177	0.6809168116658283
1.21201512	0.6761592113077246
1.2133484700000001	0.6750849955576916
1.21468182	0.6780009036117599
1.2160151700000001	0.6826818191708561
1.21734852	0.6877467872889165
1.2186818700000002	0.6960727450565797
1.22001522	0.7058953135327439
1.22134857	0.7131470555503742
1.22268192	0.7185954476634727
1.22401527	0.7218954082765053
1.22534862	0.7184420780654575
1.22668197	0.7095403557413109
1.2280153200000001	0.698988653110648
1.22934867	0.6884759214434152
1.2306820200000002	0.6783076428077903
1.23201537	0.6737417544472057
1.23334872	0.6756601315502487
1.23468207	0.681645945820327
1.23601542	0.6884375790439115
1.23734877	0.6986435715151138
1.23868212	0.7091569317462728
1.2400154700000001	0.715947936405931
1.24134882	0.722355517070551
1.2426821700000001	0.7260772440781257
1.24401552	0.724542919534047
1.2453488700000002	0.717674601511455
1.24668222	0.7107295986898553
1.24801557	0.7039002516306933
1.24934892	0.6984902019170985
1.25068227	0.6966868520125669
1.25201562	0.6998328144636581
1.25334897	0.7035161990717289
1.2546823200000001	0.7074686090402527
1.25601567	0.7124562637953792
1.2573490200000002	0.7162936465653915
1.25868237	0.7177129439109589
1.26001572	0.7192478970189637
1.26134907	0.7209745621244877
1.26268242	0.7196313210140018
1.26401577	0.7158329092074195
1.26534912	0.7111136512488196
1.2666824700000001	0.7054729185742757
1.26801582	0.6976843829635923
1.2693491700000001	0.694077683154529
1.27068252	0.6930418098039999
1.2720158700000002	0.6932718642010227
1.27334922	0.6949218445075391
1.27468257	0.6987585987136251
1.27601592	0.7013294251721591
1.27734927	0.7022886137236807
1.27868262	0.7048594401822148
1.28001597	0.7093869861432957
1.2813493200000001	0.7137611625063612
1.28268267	0.7172528351169131
1.2840160200000001	0.720667194364531
1.28534937	0.7181347103055007
1.2866827200000002	0.7092719589447842
1.28801607	0.6998711568631618
1.28934942	0.6907393801419925
1.29068277	0.682490107173337
1.29201612	0.6784226700063019
1.2933494700000001	0.6789600921632815
1.29468282	0.680955154065332
1.2960161700000001	0.6838716906833266
1.29734952	0.689588479592952
1.2986828700000002	0.6968402216105821
1.30001622	0.7018662187652125
1.30134957	0.7068545020842654
1.30268292	0.7128786587538474
1.30401627	0.7151421174524247
1.30534962	0.7153338294499437
1.30668297	0.7145286390603638
1.3080163200000001	0.7118811278028221
1.30934967	0.7060486831307592
1.3106830200000001	0.7030177478781794
1.31201637	0.7036312262702403
1.3133497200000002	0.7057802863342324
1.31468307	0.7080054026333059
1.31601642	0.7113053632463386
1.31734977	0.7131853979498779
1.31868312	0.7123795789963716
1.32001647	0.7146053238593715
1.32134981	0.718748817261488
1.32268316	0.7213579861195257
1.32401651	0.7210895893229992
1.32534986	0.7198997178105284
1.3266832100000001	0.7159095940064272
1.32801656	0.7102311474963058
1.3293499100000001	0.7076603210377718
1.33068326	0.7093869861432957
1.3320166100000002	0.712111182199845
1.33334996	0.7161779908029539
1.33468331	0.7217803810779939
1.33601666	0.7248113163305737
1.33735001	0.7248496587300775
1.33868336	0.7253103960880495
1.34001671	0.7263846118380825
1.3413500600000001	0.7270364326296472
1.34268341	0.7279189363821611
1.3440167600000001	0.7295305742891737
1.34535011	0.728379673740133
1.3466834600000002	0.723238020823065
1.34801681	0.7189405292590069
1.34935016	0.7158712516069233
1.35068351	0.7131470555503742
1.35201686	0.7127252891558321
1.35335021	0.7158329092074195
1.35468356	0.7181347103055007
1.3560169100000001	0.7195546362149942
1.35735026	0.7220487778745206
1.3586836100000002	0.7247729739310699
1.36001696	0.7253870808870572
1.36135031	0.7251180555266042
1.36268366	0.7249263435290851
1.36401701	0.7210512469234953
1.36535036	0.7147586934573866
1.36668371	0.7100394354987867
1.3680170600000001	0.7085428247902856
1.36935041	0.7074302666407488
1.3706837600000001	0.709310301344288
1.37201711	0.7134921371459083
1.3733504600000002	0.715947936405931
1.37468381	0.71613964840345
1.37601716	0.7175979167124473
1.37735051	0.720437139967508
1.37868386	0.7220871202740244
1.38001721	0.7255787928845762
1.38135056	0.7294155470906621
1.3826839100000001	0.7309505001986671
1.38401726	0.729070465495128
1.3853506100000001	0.7266530086346091
1.38668396	0.7225088866685663
1.38801731	0.7166387281609259
1.38935066	0.7128019739548398
1.39068401	0.7136077929083461
1.39201736	0.7157178820089082
1.39335071	0.7186337900629765
1.3946840600000001	0.7240438397765713
1.39601741	0.7276505395856344
1.3973507600000001	0.7285713857376521
1.39868411	0.7308354730001557
1.4000174600000002	0.7345572000077304
1.40135081	0.7377031624588215
1.40268416	0.7399672497213251
1.40401751	0.7409647806723504
1.40535086	0.7379721878192744
1.40668421	0.7293005198921508
1.40801756	0.7210129045239915
1.4093509100000001	0.7154488566484551
1.41068426	0.7115354176433615
1.4120176100000001	0.7118427854033182
1.41335096	0.7177896287099664
1.4146843100000002	0.7253103960880495
1.41601766	0.7326388229046874
1.41735101	0.7413098622678848
1.41868436	0.7503649541900465
1.42001771	0.7554682647076107
1.42135106	0.7574249842101576
1.42268441	0.7567725348546667
1.4240177600000001	0.7510940883445452
1.42535111	0.7420773388218872
1.4266844600000002	0.7344038304097151
1.42801781	0.7288014401346751
1.42935116	0.7246579467325586
1.43068451	0.7231996784235613
1.43201786	0.7237754429800446
1.43335121	0.7230846512250497
1.43468456	0.7198997178105284
1.4360179100000001	0.7196696634135056
1.43735126	0.7218570658770016
1.4386846100000001	0.7251180555266042
1.44001796	0.730758788201148
1.4413513100000002	0.7365906043092848
1.44268466	0.7368206587063076
1.44401801	0.7309121577991633
1.44535136	0.7224705442690625
1.44668471	0.7144896680969337
1.44801806	0.7070078716822806
1.44935141	0.7043987028242428
1.4506847600000001	0.7070845564812883
1.45201811	0.7107679410893591
1.4533514600000002	0.7145286390603638
1.45468481	0.7201687431709815
1.45601816	0.7256938200830877
1.45735151	0.7293005198921508
1.45868486	0.7339430930517431
1.46001821	0.7395448547628569
1.46135156	0.7434205799323731
1.4626849100000001	0.7441874279224493
1.46401826	0.7448015348784365
1.4653516100000001	0.7420389964223834
1.46668496	0.7357081005567709
1.4680183100000002	0.7307204458016443
1.46935166	0.7284563585391407
1.47068501	0.726691351034113
1.47201836	0.7250797131271004
1.47335171	0.7256554776835838
1.47468506	0.7267680358331206
1.47601841	0.7265379814360977
1.4773517600000001	0.7286864129361635
1.47868511	0.7336363538557127
1.4800184600000001	0.7368973435053152
1.48135181	0.7381255574172897
1.4826851600000002	0.7372047112652721
1.48401851	0.7322164279462192
1.48535186	0.7242738941735941
1.48668521	0.7179429983079816
1.48801856	0.713568821944916
1.4893519100000001	0.7123412365968678
1.49068526	0.7147970358568904
1.4920186100000001	0.7198613754110247
1.49335196	0.724964685928589
1.4946853100000002	0.7287630977351712
1.49601866	0.7328305349022063
1.49735201	0.7358231277552824
1.49868536	0.7367056315077962
1.50001871	0.738470639012824
1.50135206	0.7402739889173556
1.50268541	0.7388930339712921
1.5040187600000001	0.7368206587063076
1.50535211	0.7341731474487659
1.5066854600000001	0.7295305742891737
1.50801881	0.7246962891320623
1.5093521600000002	0.7224322018695587
1.51068551	0.7216647253155563
1.51201886	0.7223171746710473
1.51335221	0.7255404504850724
1.51468556	0.7303747356421837
1.51601891	0.7331372740982368
1.51735226	0.7365906043092848
1.5186856100000001	0.7415788876283377
1.52001896	0.7460680911899148
1.5213523100000002	0.7500198725945122
1.52268566	0.7535498876045678
1.52401901	0.7533198332075449
1.52535236	0.7468732815794947
1.52668571	0.7382022422162974
1.52801906	0.7312572393946977
1.52935241	0.725156397926108
1.5306857600000001	0.7213963285190296
1.53201911	0.7233147056220726
1.5333524600000001	0.7267296934336168
1.53468581	0.7282646465416217
1.5360191600000002	0.7318713463506848
1.53735251	0.7363222075127581
1.53868586	0.7380105302187783
1.54001921	0.7378948744563406
1.54135256	0.7366289467087886
1.54268591	0.733367957059186
1.54401926	0.7278039091836497
1.5453526100000001	0.7244662347350395
1.54668596	0.7246962891320623
1.5480193100000001	0.7251947403256118
1.54935266	0.7255404504850724
1.5506860100000002	0.7274971699876192
1.55201936	0.727535512387123
1.55335271	0.7256554776835838
1.55468606	0.7262312422400672
1.55601941	0.7283413313406293
1.5573527600000001	0.7304130780416875
1.55868611	0.7341348050492622
1.5600194600000001	0.7401589617188442
1.56135281	0.7445331380819098
1.5626861600000002	0.7457223810304542
1.56401951	0.745952435427477
1.56535286	0.7439573735254263
1.56668621	0.7385473238118316
1.56801956	0.7334440132942672
1.56935291	0.732063058348204
1.57068626	0.731641291953662
1.5720196100000001	0.7322931127452268
1.57335296	0.7362071803142467
1.5746863100000001	0.7398905649223175
1.57601966	0.7407347262753277
1.5773530100000002	0.7418472844248643
1.57868636	0.7458374082289656
1.58001971	0.7497131333984818
1.58135306	0.7542406793595626
1.58268641	0.7586148557226283
1.58401976	0.7588065677201473
1.58535311	0.7527440686510616
1.5866864600000001	0.7447248500794289
1.58801981	0.7377031624588215
1.5893531600000002	0.731372266593209
1.59068651	0.727996249745095
1.59201986	0.7281496193431103
1.59335321	0.7296839438871889
1.59468656	0.7304514204411914
1.59601991	0.7341731474487659
1.59735326	0.7387006934098469
1.5986866100000001	0.7419239692238719
1.60001996	0.7452622722364085
1.6013533100000001	0.748331549888492
1.60268666	0.7476024157339934
1.6040200100000002	0.7435739495303884
1.60535336	0.738931376370796
1.60668671	0.732907219701214
1.60802006	0.7253870808870572
1.60935341	0.7196313210140018
1.61068676	0.7174828895139359
1.61202011	0.7179429983079816
1.6133534600000001	0.7217803810779939
1.61468681	0.7288781249336826
1.6160201600000001	0.7357081005567709
1.61735351	0.7388546915717884
1.61868686	0.7413865470668923
1.62002021	0.7432282393709277
1.62135356	0.7439957159249302
1.62268691	0.7457223810304542
1.62402026	0.748331549888492
1.6253536100000001	0.746834939179991
1.62668696	0.7404657009148746
1.6280203100000001	0.7329839045002216
1.62935366	0.7257705048820953
1.6306870100000002	0.7198613754110247
1.63202036	0.7179813407074854
1.63335371	0.7214346709185334
1.63468706	0.72561713528408
1.63602041	0.7282263041421179
1.63735376	0.7327921925027026
1.63868711	0.738662351010343
1.6400204600000001	0.744878219677444
1.64135381	0.7533581756070487
1.6426871600000001	0.7635258256787473
1.64402051	0.7697416943458484
1.6453538600000002	0.7698567215443597
1.64668721	0.7667491014927724
1.64802056	0.7608399720217017
1.64935391	0.7521683040945781
1.65068726	0.7458374082289656
1.6520206100000001	0.7436889767288998
1.65335396	0.742576418579363
1.6546873100000001	0.7436889767288998
1.65602066	0.7475257309349858
1.6573540100000002	0.7520149344965629
1.65868736	0.7555832919061222
1.66002071	0.7589215949186587
1.66135406	0.7619141877717347
1.66268741	0.7619141877717347
1.66402076	0.7598807834701802
1.66535411	0.7587682253206435
1.6666874600000001	0.7566575076561551
1.66802081	0.7539333115996059
1.6693541600000001	0.7535498876045678
1.67068751	0.7531274926460996
1.6720208600000002	0.750441638989054
1.67335421	0.7484082346874996
1.67468756	0.7478714410944464
1.67602091	0.7467582543809833
1.67735426	0.7467965967804872
1.67868761	0.7497898181974894
1.68002096	0.7526673838520539
1.6813543100000001	0.7531274926460996
1.68268766	0.7539716539991096
1.6840210100000002	0.7545090761560893
1.68535436	0.7529741230480843
1.68668771	0.751132430744049
1.68802106	0.7513624851410718
1.68935441	0.7530124654475882
1.69068776	0.7535115452050639
1.69202111	0.7546624457541046
1.6933544600000001	0.7558900311021527
1.69468781	0.7550081559135651
1.6960211600000001	0.7531274926460996
1.69735451	0.7528974382490767
1.6986878600000002	0.7533581756070487
1.70002121	0.7544323913570816
1.70135456	0.7565808228571476
1.70268791	0.7578473791686258
1.70402126	0.75734829941115
1.70535461	0.7543940489575778
1.70668796	0.7496747909989779
1.7080213100000001	0.7441874279224493
1.70935466	0.7400822769198365
1.7106880100000001	0.7398905649223175
1.71202136	0.7433049241699354
1.7133547100000002	0.7490606840429908
1.71468806	0.7556983191046337
1.71602141	0.7606099176246789
1.71735476	0.7640632478357269
1.7186881	0.7655975723798055
1.72002145	0.7667491014927724
1.7213548	0.7674009222843371
1.72268815	0.7665184185318232
1.7240215	0.7632957712817244
1.72535485	0.7583458303621754
1.7266882000000001	0.7522833312930896
1.72802155	0.7461447759889224
1.7293549000000001	0.7418472844248643
1.73068825	0.740005592120829
1.7320216000000002	0.7403123313168595
1.73335495	0.7423457356184139
1.7346883	0.745760723429958
1.73602165	0.7502499269915351
1.737355	0.7562357412616133
1.73868835	0.7626433219262334
1.7400217	0.7702018031398941
1.7413550500000001	0.7759959054124531
1.7426884	0.777760912917481
1.7440217500000001	0.7747676915004788
1.7453551	0.7683601108358586
1.7466884500000002	0.7599574682691879
1.7480218	0.7531274926460996
1.74935515	0.7492523960405097
1.7506885	0.7485616042855149
1.75202185	0.7496747909989779
1.7533552000000001	0.7508640339475222
1.75468855	0.7523223022565195
1.7560219000000001	0.7535498876045678
1.75735525	0.7568498482176005
1.7586886000000002	0.761645790975208
1.76002195	0.7680533716398281
1.7613553	0.7742692403069292
1.76268865	0.7782593641110305
1.764022	0.7791035254640405
1.76535535	0.7768400667654632
1.7666887	0.7725042328019014
1.7680220500000001	0.7682067412378434
1.7693554	0.7649457515882407
1.7706887500000001	0.7623749251297066
1.7720221	0.760149180266707
1.7733554500000002	0.7580774335656487
1.7746888	0.7560440292640942
1.77602215	0.754777472952616
1.7773555	0.7549308425506311
1.77868885	0.75734829941115
1.7800222	0.7610316840192208
1.78135555	0.7637558800757701
1.7826889000000001	0.7644466718307649
1.78402225	0.7631034307202791
1.7853556000000002	0.7598807834701802
1.78668895	0.7567341924551628
1.7880223	0.7558133463031451
1.78935565	0.7565808228571476
1.790689	0.7584608575606867
1.79202235	0.7596123866736536
1.7933557	0.7597657562716689
1.7946890500000001	0.7589982797176663
1.7960224	0.758844910119651
1.7973557500000001	0.7615307637766966
1.7986891	0.7668257862917799
1.8000224500000002	0.7723125208043824
1.8013558	0.7766100123684404
1.80268915	0.7770701211624861
1.8040225	0.7725425752014052
1.80535585	0.7638709072742815
1.8066892	0.754163994560555
1.80802255	0.7458374082289656
1.8093559000000001	0.7410031230718542
1.81068925	0.7408880958733428
1.8120226000000001	0.7453389570354161
1.81335595	0.7529741230480843
1.8146893	0.7606482600241827
1.81602265	0.7690509025908534
1.817356	0.7760725902114608
1.81868935	0.7817126943220785
1.8200227	0.7858184738886174
1.8213560500000001	0.788005247788187
1.8226894	0.787161086435177
1.8240227500000001	0.7835543866261138
1.8253561	0.7778759401159924
1.8266894500000002	0.7712383050543494
1.8280228	0.7649840939877446
1.82935615	0.7595740442741498
1.8306895	0.7561590564626057
1.83202285	0.7538182844010944
1.8333562	0.7539716539991096
1.83468955	0.7554299223081069
1.8360229000000001	0.7580390911661449
1.83735625	0.7619141877717347
1.8386896000000001	0.7664033913333117
1.84002295	0.7703941437013393
1.8413563000000002	0.7741925555079217
1.84268965	0.7773385179590128
1.844023	0.7792958660254858
1.84535635	0.779218552662552
1.8466897	0.7779909673145038
1.8480230500000001	0.7755351680544812
1.8493564	0.7718901258459142
1.8506897500000001	0.7676699476447901
1.8520231	0.7642933022327497
1.8533564500000002	0.7617224757742157
1.8546898	0.7611850536172361
1.85602315	0.7632957712817244
1.8573565	0.7679766868408205
1.85868985	0.7744226099049444
1.8600232	0.7801777412140735
1.86135655	0.7840151239840858
1.8626899000000001	0.7840534663835896
1.86402325	0.7808301905695646
1.8653566000000001	0.7750750592604355
1.86668995	0.7697416943458484
1.8680233000000002	0.7657125995783169
1.86935665	0.763985934472793
1.87069	0.7631424016837092
1.87202335	0.7631034307202791
1.8733567	0.7644083294312611
1.87469005	0.7651758059852637
1.8760234	0.7665951033308308
1.8773567500000001	0.768091714039332
1.8786901	0.7697416943458484
1.8800234500000002	0.7711226492919117
1.8813568	0.773041654958881
1.88269015	0.7740391859099064
1.8840235	0.7743842675054406
1.88535685	0.7719668106449218
1.8866902	0.7678233172428053
1.88802355	0.76291171872276
1.8893569000000001	0.7576166962076767
1.89069025	0.7533198332075449
1.8920236000000001	0.750441638989054
1.89335695	0.7493674232390212
1.8946903000000002	0.7508640339475222
1.89602365	0.7548158153521198
1.897357	0.7612617384162437
1.89869035	0.7704324861008431
1.9000237	0.7778759401159924
1.90135705	0.7825185132755846
1.9026904	0.7822884588785619
1.9040237500000001	0.7789501558660252
1.9053571	0.7737318181499496
1.9066904500000001	0.7695883247478331
1.9080238	0.766556760931327
1.9093571500000002	0.765943282539266
1.9106905	0.7657509419778208
1.91202385	0.7656742571788131
1.9133572	0.7668257862917799
1.91469055	0.7680533716398281
1.9160239000000001	0.7702018031398941
1.91735725	0.7725042328019014
1.9186906000000001	0.7756891662164227
1.92002395	0.7796792900205239
1.9213573000000002	0.7829792506335567
1.92269065	0.7830175930330605
1.924024	0.7794492356235011
1.92535735	0.772580917600909
1.9266907	0.7636025104777548
1.92802405	0.7560440292640942
1.9293574	0.7507106643495071
1.9306907500000001	0.7482932074889883
1.9320241	0.7472573341384592
1.9333574500000001	0.7483698922879958
1.9346908	0.7514014561045019
1.9360241500000002	0.7568108772541704
1.9373575	0.7638325648747778
1.93869085	0.771736756247899
1.9400242	0.7781059945130152
1.94135755	0.7804467665745264
1.9426909	0.7778759401159924
1.94402425	0.771736756247899
1.9453576000000001	0.7643699870317573
1.94669095	0.7577317234061881
1.9480243000000002	0.7542023369600589
1.94935765	0.7533965180065525
1.950691	0.7551615255115803
1.95202435	0.7577706943696182
1.9533577	0.7613773941786813
1.95469105	0.7657892843773246
1.9560244	0.7707008828973698
1.9573577500000001	0.7759575630129494
1.9586911	0.7813292703270404
1.9600244500000001	0.7863552674816707
1.9613578	0.789731912893711
1.9626911500000002	0.7905377318472173
1.9640245	0.7884659851461591
1.96535785	0.7830942778320681
1.9666912	0.7756501952529926
1.96802455	0.7674392646838408
1.9693579	0.759919125869684
1.97069125	0.7537799420015907
1.9720246000000001	0.7499431877955046
1.97335795	0.7479097834939501
1.9746913000000001	0.7483698922879958
1.97602465	0.7505572947514918
1.977358	0.7550458697491426
1.97869135	0.7617224757742157
1.9800247	0.7688591905933344
1.98135805	0.7758808782139417
1.9826914	0.7808685329690683
1.9840247500000001	0.781981091118605
1.9853581	0.779871002018043
1.9866914500000001	0.7746143219024635
1.9880248	0.7671325254878104
1.9893581500000002	0.7601108378672031
1.9906915	0.754777472952616
1.99202485	0.7513624851410718
1.9933582	0.751132430744049
1.9946915500000002	0.754547418555593
1.9960249	0.7607249448231904
1.99735825	0.7697033519463445
1.9986916	0.7791418678635443
2.0000249500000002	0.7873527984326961
2.0013583	0.7919576577567108
2.00269165	0.7915352627982426
2.004025	0.7867776624401389
2.00535835	0.7790268406650329
2.0066917	0.7688208481938306
2.00802505	0.7589599373181626
2.0093584	0.7510174035455375
2.01069175	0.7456073538319428
2.0120251000000002	0.7445714804814136
2.01335845	0.7471423069399478
2.0146918	0.7517081953005325
2.01602515	0.7575783538081728
2.0173585000000003	0.7631424016837092
2.01869185	0.7688975329928381
2.0200252	0.7728109719979319
2.02135855	0.7745759795029596
2.0226919	0.7741542131084178
2.02402525	0.7716217290493875
2.0253586	0.7678233172428053
2.02669195	0.764638383828284
2.0280253	0.7634874832792434
2.0293586500000003	0.763564168078251
2.030692	0.7630267459212714
2.03202535	0.759919125869684
2.0333587	0.7558900311021527
2.03469205	0.7505956371509956
2.0360254	0.7484849194865073
2.03735875	0.7507873491485146
2.0386921	0.757156587413631
2.04002545	0.7648300958258031
2.0413588000000003	0.7702401455393978
2.04269215	0.7725042328019014
2.0440255	0.7714683594513723
2.04535885	0.7695116399488254
2.0466922	0.7684367956348662
2.04802555	0.7695116399488254
2.0493589	0.7715450442503798
2.05069225	0.7746910067014711
2.0520256	0.7771468059614938
2.0533589500000002	0.7783360489100382
2.0546923	0.7788351286675139
2.05602565	0.7789501558660252
2.057359	0.7804851089740302
2.05869235	0.7834777018271062
2.0600257	0.7877368509916605
2.06135905	0.7914202355997312
2.0626924	0.7924944513497642
2.06402575	0.788887751540701
2.0653591000000002	0.7814059551260479
2.06669245	0.7708159100958812
2.0680258	0.7599958106686917
2.06935915	0.7514781409035095
2.0706925000000003	0.7477941277315124
2.07202585	0.7494824504375326
2.0733592	0.7558133463031451
2.07469255	0.7648300958258031
2.0760259	0.7743075827064331
2.07735925	0.7825951980745923
2.0786926	0.7877368509916605
2.08002595	0.789731912893711
2.0813593	0.7893868312981768
2.0826926500000003	0.7881202749866985
2.084026	0.7864319522806783
2.08535935	0.785434421329653
2.0866927	0.7848209429375921
2.08802605	0.7834777018271062
2.0893594	0.7817126943220785
2.09069275	0.7789501558660252
2.0920261	0.7771851483609975
2.09335945	0.7772618331600052
2.0946928000000002	0.7796792900205239
2.09602615	0.7845519175771392
2.0973595	0.7913818932002274
2.09869285	0.7987870048158728
2.1000262	0.8055786380394573
2.10135955	0.8103362383975611
2.1026929	0.8101828687995457
2.10402625	0.805156243080989
2.1053596	0.794720196212764
2.1066929500000002	0.7806001361725416
2.1080263	0.7668257862917799
2.10935965	0.7572716146121424
2.110693	0.7542790217590665
2.1120263500000003	0.7585375423596944
2.1133597	0.7667101305293422
2.11469305	0.7764560142064988
2.11602639	0.7845135751776353
2.11735974	0.7893868312981768
2.1186930900000003	0.7922643969527413
2.12002644	0.7933386127027743
2.12135979	0.7926861633472833
2.12269314	0.7914969203987389
2.12402649	0.7895018584966882
2.1253598400000002	0.7864702946801821
2.12669319	0.7834777018271062
2.12802654	0.7804084241750225
2.12935989	0.7784900470719796
2.1306932400000003	0.7759575630129494
2.13202659	0.7736551333509419
2.13335994	0.7718134410469066
2.13469329	0.7701251183408864
2.13602664	0.7696266671473369
2.13735999	0.7710459644929041
2.13869334	0.7747676915004788
2.14002669	0.780062714015562
2.14136004	0.7857417890896098
2.1426933900000003	0.7889644363397086
2.14402674	0.7886960395431819
2.14536009	0.78351604422661
2.14669344	0.7758808782139417
2.14802679	0.7677082900442939
2.14936014	0.7619525301712384
2.15069349	0.7609166568207093
2.15202684	0.762720006725241
2.15336019	0.7662500217352965
2.1546935400000002	0.7695883247478331
2.15602689	0.7731950245568963
2.15736024	0.7756501952529926
2.15869359	0.7785283894714834
2.16002694	0.7802550545770074
2.16136029	0.7813676127265441
2.16269364	0.7800243716160582
2.16402699	0.7758041934149341
2.16536034	0.771736756247899
2.1666936900000002	0.7673625798848334
2.16802704	0.7642166174337421
2.16936039	0.7618758453722309
2.17069374	0.7613773941786813
2.1720270900000003	0.7606099176246789
2.17336044	0.7617224757742157
2.17469379	0.7646767262277878
2.17602714	0.7701634607403902
2.17736049	0.7774535451575242
2.17869384	0.7849743125356073
2.18002719	0.7916502899967541
2.18136054	0.7954487018033363
2.18269389	0.7963312055558502
2.1840272400000003	0.7948735658107792
2.18536059	0.7914969203987389
2.18669394	0.7860485282856402
2.18802729	0.7792958660254858
2.18936064	0.7724275480028937
2.19069399	0.7660199673382737
2.19202734	0.762720006725241
2.19336069	0.763985934472793
2.19469404	0.7692042721888687
2.1960273900000002	0.7776842281184734
2.19736074	0.7867776624401389
2.19869409	0.7955260151662702
2.20002744	0.8016645704704374
2.20136079	0.805655322838465
2.20269414	0.8062304588310221
2.20402749	0.80327620837745
2.20536084	0.7968686277128298
2.20669419	0.7880435901876909
2.2080275400000002	0.7791035254640405
2.20936089	0.7721591512063671
2.21069424	0.768744163394823
2.21202759	0.7684367956348662
2.2133609400000003	0.771314989853357
2.21469429	0.7757658510154304
2.21602764	0.7822117740795542
2.21736099	0.7893101464991692
2.21869434	0.7957177271637893
2.22002769	0.799822878166402
2.22136104	0.8002069307253664
2.22269439	0.7967536005143184
2.22402774	0.7911901812027085
2.2253610900000003	0.7857801314891136
2.22669444	0.781981091118605
2.22802779	0.7796026052215164
2.22936114	0.7779142825154961
2.23069449	0.7767250395669518
2.23202784	0.7753817984564659
2.23336119	0.774960032061924
2.23469454	0.7770317787629822
2.23602789	0.782863594871119
2.2373612400000003	0.7921877121537337
2.23869459	0.8023553622254322
2.24002794	0.8114104541475939
2.24136129	0.816360395067143
2.24269464	0.8160530273071862
2.24402799	0.8104512655960724
2.24536134	0.8030078115809233
2.24669469	0.7943744860533034
2.24802804	0.7856651042906022
2.2493613900000002	0.7778759401159924
2.25069474	0.7723125208043824
2.25202809	0.7691275873898611
2.25336144	0.7688591905933344
2.25469479	0.7726576023999167
2.25602814	0.7804084241750225
2.25736149	0.790384362249202
2.25869484	0.7997078509678905
2.26002819	0.8071129625835359
2.2613615400000002	0.8104512655960724
2.26269489	0.8087629428900522
2.26402824	0.8024320470244398
2.26536159	0.7941444316562806
2.2666949400000003	0.7850126549351111
2.26802829	0.7769934363634785
2.26936164	0.7698567215443597
2.27069499	0.765099121186256
2.27202834	0.7625282947277219
2.27336169	0.762720006725241
2.27469504	0.7638709072742815
2.27602839	0.7662883641348004
2.27736174	0.7701634607403902
2.2786950900000003	0.7746910067014711
2.28002844	0.7802550545770074
2.28136179	0.7853193941311416
2.28269514	0.7895785432956958
2.28402849	0.7906911014452326
2.28536184	0.7884659851461591
2.28669519	0.7830942778320681
2.28802854	0.7779909673145038
2.28936189	0.7740008435104025
2.2906952400000002	0.773041654958881
2.29202859	0.7756891662164227
2.29336194	0.7809452177680759
2.29469529	0.7872761136336884
2.29602864	0.7930318735067438
2.29736199	0.797904501063359
2.29869534	0.801127776877384
2.30002869	0.80327620837745
2.30136204	0.8030078115809233
2.3026953900000002	0.8003219579238778
2.30402874	0.7945278556513186
2.30536209	0.7867009776411313
2.30669544	0.7786050742704911
2.3080287900000003	0.7718517834464104
2.30936214	0.7672858950858257
2.31069549	0.7659049401397623
2.31202884	0.7664800761323194
2.31336219	0.7691659297893649
2.31469554	0.7742308979074254
2.31602889	0.7804851089740302
2.31736224	0.7881969597857061
2.31869559	0.7961011511588273
2.3200289400000003	0.8026621014214627
2.32136229	0.805847034835984
2.32269564	0.8047344766864473
2.32402899	0.8004369851223891
2.32536234	0.7947968810117716
2.32669569	0.788887751540701
2.32802904	0.7847826005380883
2.32936239	0.7837460986236329
2.33069574	0.7838227834226406
2.3320290900000002	0.7850509973346149
2.33336244	0.7873527984326961
2.33469579	0.790997840641263
2.33602914	0.7952569898058173
2.33736249	0.8005903547204044
2.33869584	0.8064227993924673
2.34002919	0.8113721117480901
2.34136254	0.8139429382066242
2.34269589	0.8131371192531178
2.3440292400000002	0.809492077044551
2.34536259	0.8038519729339333
2.34669594	0.7977511314653437
2.34802929	0.7933769551022781
2.3493626400000003	0.7913435508007236
2.35069599	0.7907677862442402
2.35202934	0.7917269747957617
2.35336269	0.7921877121537337
2.35469604	0.7928401615092247
2.3560293900000002	0.7944895132518147
2.35736274	0.7977894738648476
2.35869609	0.8030844963799308
2.36002944	0.8096071042430623
2.3613627900000003	0.8145187027631077
2.36269614	0.816360395067143
2.36402949	0.8132904888511332
2.36536284	0.8056936652379686
2.36669619	0.7961394935583311
2.36802954	0.7867776624401389
2.36936289	0.7805234513735341
2.37069624	0.7777992553169848
2.37202959	0.7780293097140076
2.3733629400000003	0.7797176324200278
2.37469629	0.7811759007290251
2.37602964	0.7833626746285948
2.37736299	0.7870077168371618
2.37869634	0.7932235855042629
2.38002969	0.7999762477644172
2.38136304	0.8054636108409458
2.38269639	0.8060770892330067
2.38402974	0.8012811464753993
2.3853630900000002	0.7928785039087285
2.38669644	0.7840151239840858
2.38802979	0.7764560142064988
2.38936314	0.772197493605871
2.39069649	0.7707392252968737
2.39202984	0.7717750986474028
2.39336319	0.7738085029489572
2.39469654	0.7773385179590128
2.39602989	0.7827869100721114
2.3973632400000002	0.7883893003471514
2.39869659	0.7930318735067438
2.40002994	0.7961011511588273
2.40136329	0.7962161783573388
2.4026966400000003	0.7932619279037667
2.40402999	0.7883509579476476
2.40536334	0.7824418284765771
2.40669669	0.7779909673145038
2.40803004	0.7740775283094101
2.40936339	0.7728493143974358
2.41069674	0.7728876567969395
2.41203009	0.7737701605494535
2.41336344	0.7754968256549774
2.4146967900000003	0.7778375977164885
2.41603014	0.7807151633710531
2.41736349	0.7848976277365997
2.41869684	0.7899619672907339
2.42003019	0.7961011511588273
2.42136354	0.8013194888749031
2.42269689	0.8042737393284752
2.42403024	0.8043120817279791
2.42536359	0.8008970939164349
2.4266969400000002	0.7944128284528071
2.42803029	0.7873144560331923
2.42936364	0.7807151633710531
2.43069699	0.7770701211624861
2.43203034	0.7762643022089799
2.43336369	0.7796026052215164
2.43469704	0.7848976277365997
2.43603039	0.7916119475972503
2.43736374	0.7984802656198423
2.4386970900000002	0.805386297478012
2.44003044	0.8122929579001078
2.44136379	0.8181637449716745
2.44269714	0.8218471295797455
2.4440304900000003	0.8209646258272315
2.44536384	0.8169355310597001
2.44669719	0.8086862580910446
2.44803054	0.8014728584729183
2.44936389	0.7945278556513186
2.45069724	0.7909211558422554
2.45203059	0.7895785432956958
2.45336394	0.7902693350506907
2.45469729	0.7926861633472833
2.4560306400000003	0.7961394935583311
2.45736399	0.800475327521893
2.45869734	0.8038903153334371
2.46003069	0.8068445657870094
2.46136404	0.8067678809880017
2.46269739	0.8050412158824777
2.46403074	0.799631166168883
2.46536409	0.7922260545532376
2.46669744	0.783976781584582
2.4680307900000003	0.7771468059614938
2.46936414	0.7730033125593773
2.47069749	0.7721591512063671
2.47203084	0.7743075827064331
2.47336419	0.7777225705179772
2.47469754	0.7824418284765771
2.47603089	0.7883119869842176
2.47736424	0.7958327543623007
2.47869759	0.8041587121299638
2.4800309400000002	0.81275369525808
2.48136429	0.8194680151187304
2.48269764	0.8218471295797455
2.48403099	0.8183171145696899
2.48536434	0.8104129231965687
2.48669769	0.7990937440119033
2.48803104	0.7877368509916605
2.48936439	0.7784900470719796
2.49069774	0.7726192600004128
2.4920310900000002	0.770010091142375
2.49336444	0.7707392252968737
2.49469779	0.7738085029489572
2.49603114	0.7790651830645368
2.4973644900000003	0.7850893397341188
2.49869784	0.790806128643744
2.50003119	0.7949119082102829
2.50136454	0.7967152581148146
2.50269789	0.7956793847642855
2.50403124	0.7929168463082323
2.50536459	0.7893484888986729
2.50669794	0.7863552674816707
2.50803129	0.7847436295746582
2.5093646400000003	0.7836694138246253
2.51069799	0.7833626746285948
2.51203134	0.7834777018271062
2.51336468	0.7846286023761467
2.51469803	0.7875067965946375
2.5160313800000003	0.7932235855042629
2.51736473	0.8005903547204044
2.51869808	0.8095304194440548
2.52003143	0.8163220526676391
2.52136478	0.8195830423172419
2.52269813	0.8180097468097332
2.52403148	0.8116405085446167
2.52536483	0.8022786774264247
2.52669818	0.7930702159062476
2.5280315300000002	0.7877751933911643
2.52936488	0.7863552674816707
2.53069823	0.7890027787392123
2.53203158	0.7944128284528071
2.53336493	0.8005520123209006
2.53469828	0.8051179006814851
2.53603163	0.8074586727429964
2.53736498	0.808226149296999
2.53869833	0.8079187815370422
2.5400316800000002	0.8078037543385307
2.54136503	0.8089546548875713
2.54269838	0.8104512655960724
2.54403173	0.8091469954490167
2.5453650800000003	0.8041587121299638
2.54669843	0.795333674604825
2.54803178	0.7848592853370958
2.54936513	0.7758425358144379
2.55069848	0.770470828500347
2.5520318300000002	0.7702018031398941
2.55336518	0.7735784485519344
2.55469853	0.7789118134665215
2.55603188	0.7848976277365997
2.5573652300000003	0.7903076774501945
2.55869858	0.7952953322053211
2.56003193	0.7989787168133918
2.56136528	0.8005903547204044
2.56269863	0.799822878166402
2.56403198	0.7962545207568426
2.56536533	0.7901153368887491
2.56669868	0.7834777018271062
2.56803203	0.7773385179590128
2.5693653800000003	0.7733867365544153
2.57069873	0.772120180242937
2.57203208	0.7736934757504458
2.57336543	0.7786050742704911
2.57469878	0.785626133327172
2.57603213	0.7934152975017819
2.57736548	0.8016262280709335
2.57869883	0.8085328884930294
2.58003218	0.8121779307015965
2.5813655300000002	0.8126380394956421
2.58269888	0.8089936258510013
2.58403223	0.801741255269445
2.58536558	0.7922260545532376
2.58669893	0.7822884588785619
2.58803228	0.7751900864589469
2.58936563	0.77238920560339
2.59069898	0.774960032061924
2.59203233	0.7819427487191013
2.5933656800000002	0.7900769944892453
2.59469903	0.7970986821098527
2.59603238	0.8020486230294017
2.59736573	0.8047728190859511
2.5986990800000003	0.8072663321815511
2.60003243	0.8101828687995457
2.60136578	0.8130220920546065
2.60269913	0.8144030470006699
2.60403248	0.8131371192531178
2.60536583	0.809262022647528
2.60669918	0.8029311267819156
2.60803253	0.7954870442028401
2.60936588	0.7886576971436782
2.6106992300000003	0.7847826005380883
2.61203258	0.7840918087830935
2.61336593	0.787161086435177
2.61469928	0.7929168463082323
2.61603263	0.800014590163921
2.61736598	0.8070362777845282
2.61869933	0.8139045958071204
2.62003268	0.8182787721701861
2.62136603	0.8201588068737253
2.6226993800000002	0.8185855113662165
2.62403273	0.8140579654051355
2.62536608	0.8086862580910446
2.62669943	0.8035062627744727
2.62803278	0.7990937440119033
2.62936613	0.7954103594038325
2.63069948	0.7911518388032046
2.63203283	0.7873911408321999
2.63336618	0.7846669447756506
2.6346995300000002	0.7830559354325644
2.63603288	0.7838617543860705
2.63736623	0.7870844016361693
2.63869958	0.7922643969527413
2.6400329300000003	0.7982879250583971
2.64136628	0.8031611811789385
2.64269963	0.8060770892330067
2.64403298	0.8062688012305259
2.64536633	0.8040820273309561
2.64669968	0.8005520123209006
2.64803303	0.7977511314653437
2.64936638	0.7961011511588273
2.65069973	0.7940677468572729
2.6520330800000003	0.7914969203987389
2.65336643	0.7879669053886832
2.65469978	0.7845135751776353
2.65603313	0.7816743519225746
2.65736648	0.7831326202315719
2.65869983	0.7892328331362353
2.66003318	0.798096213060878
2.66136653	0.8059620620344954
2.66269988	0.8112570845495788
2.6640332300000003	0.811871191505566
2.66536658	0.8091080244855865
2.66669993	0.8060770892330067
2.66803328	0.8034295779754651
2.66936663	0.8023937046249361
2.67069998	0.8020869654289056
2.67203333	0.8022403350269208
2.67336668	0.8022403350269208
2.67470003	0.8022786774264247
2.6760333800000002	0.8028160995834043
2.67736673	0.8047728190859511
2.67870008	0.8074970151425002
2.68003343	0.8119095339050697
2.68136678	0.8169738734592039
2.68270013	0.8201204644742215
2.68403348	0.8208495986287201
2.68536683	0.8186621961652242
2.68670018	0.8149021267581457
2.6880335300000002	0.8109886877530521
2.68936688	0.8088779700885638
2.69070023	0.809070310650009
2.69203358	0.8109120029540444
2.6933669300000003	0.8137128838096013
2.69470028	0.8164370798661507
2.69603363	0.8176646652141988
2.69736698	0.8183171145696899
2.69870033	0.8178947196112216
2.70003368	0.8164370798661507
2.70136703	0.8137128838096013
2.70270038	0.8086095732920371
2.70403373	0.8019719382303941
2.7053670800000003	0.7941444316562806
2.70670043	0.7861252130846479
2.70803378	0.7809452177680759
2.70936713	0.7793335798610634
2.71070048	0.7808685329690683
2.71203383	0.7849743125356073
2.71336718	0.7890027787392123
2.71470053	0.7915736051977464
2.71603388	0.7926861633472833
2.7173672300000002	0.7939143772592576
2.71870058	0.7960628087593236
2.72003393	0.7997461933673944
2.72136728	0.8028927843824117
2.72270063	0.8041970545294677
2.72403398	0.8020486230294017
2.72536733	0.7969069701123336
2.72670068	0.7917653171952655
2.72803403	0.7881586173862023
2.7293673800000002	0.7872377712341846
2.73070073	0.7894251736976805
2.73203408	0.7936070094993009
2.73336743	0.7988253472153767
2.7347007800000003	0.8040820273309561
2.73603413	0.8087629428900522
2.73736748	0.813328831250637
2.73870083	0.8173962684176722
2.74003418	0.8196213847167455
2.74136753	0.8199287524767024
2.74270088	0.8158996577091711
2.74403423	0.8094153922455434
2.74536758	0.8004369851223891
2.7467009300000003	0.7906527590457287
2.74803428	0.7824418284765771
2.74936763	0.7776842281184734
2.75070098	0.7764943566060026
2.75203433	0.7788351286675139
2.75336768	0.7832859898295872
2.75470103	0.7875834813936452
2.75603438	0.7902309926511869
2.75736773	0.7904227046487059
2.7587010800000002	0.7899236248912301
2.76003443	0.789540200896192
2.76136778	0.7899236248912301
2.76270113	0.7899619672907339
2.76403448	0.7896168856951996
2.76536783	0.7877368509916605
2.76670118	0.7853577365306454
2.76803453	0.783707756224129
2.76936788	0.7842835207806125
2.7707012300000002	0.7878518781901719
2.77203458	0.7936070094993009
2.77336793	0.8000529325634248
2.77470128	0.8063454860295334
2.7760346300000003	0.8113337693485863
2.77736798	0.8159763425081786
2.77870133	0.819736411915257
2.78003468	0.8228446605307707
2.78136803	0.8250697768298442
2.7827013800000002	0.8253388021902972
2.78403473	0.8226912909327555
2.78536808	0.8176263228146949
2.78670143	0.8101061840005382
2.7880347800000003	0.802201992627417
2.78936813	0.7949885930092906
2.79070148	0.7899236248912301
2.79203483	0.7884276427466552
2.79336818	0.7898085976927187
2.79470153	0.7944128284528071
2.79603488	0.8009354363159388
2.79736823	0.8080338087355536
2.79870158	0.8143263622016622
2.8000349300000003	0.8174729532166798
2.80136828	0.8180480892092369
2.80270163	0.8154012065156215
2.80403498	0.8105662927945838
2.80536833	0.8050028734829738
2.80670168	0.7984035808208347
2.80803503	0.791880344393777
2.80936838	0.7855111061286606
2.81070173	0.7801777412140735
2.8120350800000002	0.7776842281184734
2.81336843	0.7784900470719796
2.81470178	0.7824801708760809
2.81603513	0.7909211558422554
2.81736848	0.8008587515169311
2.81870183	0.8114871389466015
2.82003518	0.8195063575182342
2.82136853	0.8231897421263049
2.82270188	0.8218471295797455
2.8240352300000002	0.8164754222656544
2.82536858	0.8086862580910446
2.82670193	0.8000919035268549
2.82803528	0.7922260545532376
2.8293686300000003	0.785626133327172
2.83070198	0.7804467665745264
2.83203533	0.7764560142064988
2.83336868	0.7754968256549774
2.83470203	0.7773768603585166
2.83603538	0.7826718828735999
2.83736873	0.790997840641263
2.83870208	0.8022403350269208
2.84003543	0.8127920376575836
2.8413687800000003	0.8211563378247505
2.84270213	0.8256455413863276
2.84403548	0.8250697768298442
2.84536883	0.8205422308687633
2.84670218	0.813981280606128
2.84803553	0.8076120423410117
2.84936888	0.8025087318234474
2.85070223	0.800475327521893
2.85203558	0.8010127496788726
2.8533689300000002	0.803467920374969
2.85470228	0.8065378265909788
2.85603563	0.8109503453535483
2.85736898	0.8151705235546722
2.85870233	0.8187388809642316
2.86003568	0.8198897815132724
2.86136903	0.8180480892092369
2.86270238	0.8121012459025888
2.86403573	0.8020102806298979
2.8653690800000002	0.7919186867932808
2.86670243	0.7840151239840858
2.86803578	0.780331739376015
2.86936913	0.7815976671235669
2.8707024800000003	0.7862785826826632
2.87203583	0.7916886323962579
2.87336918	0.7971753669088603
2.87470253	0.8016262280709335
2.87603588	0.8067295385884978
2.87736923	0.8125613546966345
2.87870258	0.818700538564728
2.88003593	0.8241872730773303
2.88136928	0.8272188368938365
2.8827026300000003	0.8257605685848391
2.88403598	0.8201588068737253
2.88536933	0.8122929579001078
2.88670268	0.8040053425319486
2.88803603	0.7969453125118374
2.88936938	0.7932235855042629
2.89070273	0.7928011905457947
2.89203608	0.7946045404503262
2.89336943	0.7976744466663361
2.8947027800000003	0.8013194888749031
2.89603613	0.8063454860295334
2.89736948	0.8112570845495788
2.89870283	0.8167821614616849
2.90003618	0.822115526376272
2.90136953	0.8256455413863276
2.90270288	0.8257222261853353
2.90403623	0.822115526376272
2.90536958	0.8159380001086749
2.9067029300000002	0.808417861294518
2.90803628	0.8007820667179235
2.90936963	0.795103620207802
2.91070297	0.792532793749268
2.91203632	0.792724505746787
2.9133696700000002	0.795564357565774
2.91470302	0.8003219579238778
2.91603637	0.8063844569929636
2.91736972	0.8123696426991155
2.91870307	0.8170889006577153
2.92003642	0.8202354916727328
2.92136977	0.822115526376272
2.92270312	0.8217704447807378
2.92403647	0.8185471689667126
2.9253698200000002	0.8122929579001078
2.92670317	0.803467920374969
2.92803652	0.7941827740557843
2.92936987	0.7861635554841517
2.9307032200000003	0.7819427487191013
2.93203657	0.7823268012780656
2.93336992	0.786316925082167
2.93470327	0.7913435508007236
2.93603662	0.7977511314653437
2.93736997	0.8045804785245056
2.93870332	0.8125230122971306
2.94003667	0.8193913303197228
2.94137002	0.8232280845258088
2.9427033700000003	0.8226912909327555
2.94403672	0.8164370798661507
2.94537007	0.8067295385884978
2.94670342	0.7971370245093564
2.94803677	0.7898085976927187
2.94937012	0.7857801314891136
2.95070347	0.7846669447756506
2.95203682	0.7847826005380883
2.95337017	0.7855494485281644
2.9547035200000002	0.786086870685144
2.95603687	0.7883509579476476
2.95737022	0.7936070094993009
2.95870357	0.8022403350269208
2.96003692	0.8128303800570874
2.96137027	0.8236888218837809
2.96270362	0.8311322758989301
2.96403697	0.8322831764479707
2.96537032	0.8277556304868897
2.9667036700000002	0.8198897815132724
2.96803702	0.8119862187040773
2.96937037	0.8063071436300295
2.97070372	0.8040053425319486
2.9720370700000003	0.803736945735422
2.97337042	0.8039286577329409
2.97470377	0.8037752881349257
2.97603712	0.8048495038849586
2.97737047	0.808226149296999
2.9787038200000002	0.8144030470006699
2.98003717	0.8219621567782568
2.98137052	0.8275255760898669
2.98270387	0.8286764766389074
2.9840372200000003	0.8243023002758418
2.98537057	0.8158613153096672
2.98670392	0.8052712702795005
2.98803727	0.796177835957835
2.98937062	0.7902693350506907
2.99070397	0.7886576971436782
2.99203732	0.7902693350506907
2.99337067	0.7948352234112753
2.99470402	0.8005903547204044
2.9960373700000003	0.8065761689904825
2.99737072	0.8119478763045735
2.99870407	0.8161297121061938
3.00003742	0.8177413500132065
3.00137077	0.8167438190621811
3.00270412	0.8137512262091051
3.00403747	0.8075736999415078
3.00537082	0.8007820667179235
3.00670417	0.7941827740557843
3.0080375200000002	0.7898852824917263
3.00937087	0.7877751933911643
3.01070422	0.7878902205896756
3.01203757	0.7900386520897414
3.01337092	0.7934919823007894
3.01470427	0.796638573315807
3.01603762	0.7994777965708677
3.01737097	0.8038519729339333
3.01870432	0.8074203303434927
3.0200376700000002	0.8104512655960724
3.02137102	0.8121779307015965
3.02270437	0.8122162731011001
3.02403772	0.8099528144025229
3.0253710700000003	0.805847034835984
3.02670442	0.8012428040758955
3.02803777	0.7966769157153107
3.02937112	0.7927628481462908
3.03070447	0.7894251736976805
3.03203782	0.7881586173862023
3.03337117	0.7892328331362353
3.03470452	0.7936070094993009
3.03603787	0.8001302459263587
3.0373712200000003	0.8075736999415078
3.03870457	0.8147487571601305
3.04003792	0.8190462487241884
3.04137127	0.8204655460697557
3.04270462	0.8191612759226999
3.04403797	0.8158229729101634
3.04537132	0.8112954269490826
3.04670467	0.805655322838465
3.04803802	0.8004369851223891
3.0493713700000002	0.7962545207568426
3.05070472	0.7934919823007894
3.05203807	0.7936453518988047
3.05337142	0.7977127890658399
3.05470477	0.8035446051739765
3.05603812	0.8103362383975611
3.05737147	0.8172812412191607
3.05870482	0.8230363725282898
3.06003817	0.8263746755408263
3.0613715200000002	0.8269498115333835
3.06270487	0.8251464616288519
3.06403822	0.821463077020781
3.06537157	0.8169355310597001
3.0667049200000003	0.8130604344541104
3.06803827	0.8120245611035811
3.06937162	0.813328831250637
3.07070497	0.8158229729101634
3.07203832	0.8187388809642316
3.07337167	0.8214247346212772
3.07470502	0.822537292770814
3.07603837	0.8233047693248164
3.07737172	0.8247246952343099
3.0787050700000003	0.8264513603398339
3.08003842	0.8286381342394036
3.08137177	0.8291755563963832
3.08270512	0.8263363331413226
3.08403847	0.8199287524767024
3.08537182	0.8108730319906143
3.08670517	0.8015112008724221
3.08803852	0.7945661980508224
3.08937187	0.7907677862442402
3.0907052200000003	0.7914969203987389
3.09203857	0.7961011511588273
3.09337192	0.8023937046249361
3.09470527	0.8094153922455434
3.09603862	0.8162070254691278
3.09737197	0.8216937599817301
3.09870532	0.8264897027393378
3.10003867	0.8298280057518743
3.10137202	0.830748851903892
3.1027053700000002	0.8294056107934061
3.10403872	0.8261829635433072
3.10537207	0.8215781042192924
3.10670542	0.8167821614616849
3.10803877	0.8116788509441205
3.10937212	0.8071129625835359
3.11070547	0.8033528931764575
3.11203882	0.8010127496788726
3.11337217	0.8008587515169311
3.1147055200000002	0.8033912355759614
3.11603887	0.8072279897820472
3.11737222	0.8115638237456092
3.11870557	0.8160913697066899
3.1200389200000003	0.8195063575182342
3.12137227	0.821732102381234
3.12270562	0.8215781042192924
3.12403897	0.8192763031212115
3.12537232	0.8149404691576495
3.12670567	0.8095304194440548
3.12803902	0.8033912355759614
3.12937237	0.79855695041885
3.13070572	0.795564357565774
3.1320390700000003	0.7952186474063134
3.13337242	0.7977894738648476
3.13470577	0.8024703894239436
3.13603912	0.8090313396865789
3.13737247	0.8155162337141328
3.13870582	0.8213480498222697
3.14003917	0.8245329832367909
3.14137252	0.8238038490822922
3.14270587	0.8189312215256771
3.1440392200000002	0.8103362383975611
3.14537257	0.8019719382303941
3.14670592	0.7957944119627969
3.14803927	0.7936836942983085
3.14937262	0.7939143772592576
3.15070597	0.7954103594038325
3.15203932	0.796638573315807
3.15337267	0.7977894738648476
3.15470602	0.7979811858623665
3.1560393700000002	0.7996695085683867
3.15737272	0.8033528931764575
3.15870607	0.8078804391375384
3.16003942	0.8139429382066242
3.1613727700000003	0.8190845911236923
3.16270612	0.8227296333322593
3.16403947	0.8223839231727987
3.16537282	0.8171662140206494
3.16670617	0.8086479156915409
3.16803952	0.7998612205659058
3.16937287	0.7928785039087285
3.17070622	0.7901543078521792
3.17203957	0.791266866001716
3.1733729200000003	0.7945278556513186
3.17470627	0.7984035808208347
3.17603962	0.801549543271926
3.17737297	0.8053096126790044
3.17870632	0.8104512655960724
3.18003967	0.815324521716614
3.18137302	0.8195830423172419
3.18270637	0.820580573268267
3.18403972	0.8175496380156873
3.1853730700000003	0.8112954269490826
3.18670642	0.8040053425319486
3.18803977	0.7987870048158728
3.18937312	0.7964468613182879
3.19070647	0.7969453125118374
3.19203982	0.800283615524374
3.19337317	0.8043120817279791
3.19470652	0.8078420967380345
3.19603987	0.8119862187040773
3.1973732200000002	0.8147870995596344
3.19870657	0.8188539081627432
3.20003992	0.8228446605307707
3.20137327	0.8254921717883125
3.20270662	0.8256838837858315
3.20403997	0.8209646258272315
3.20537332	0.812254615500604
3.20670667	0.8018569110318826
3.20804002	0.7923027393522452
3.2093733700000002	0.7861252130846479
3.21070672	0.7848209429375921
3.21204007	0.7861635554841517
3.21337342	0.7897702552932149
3.2147067700000003	0.7940677468572729
3.21604012	0.7994777965708677
3.21737347	0.8063071436300295
3.21870682	0.813520543248156
3.22004017	0.8201204644742215
3.22137352	0.8254154869893048
3.22270687	0.8291372139968793
3.22404022	0.830479826543439
3.22537357	0.829635665190429
3.2267069200000003	0.8271421520948288
3.22804027	0.8237655066827884
3.22937362	0.8199287524767024
3.23070697	0.8165521070646621
3.23204032	0.8149021267581457
3.23337367	0.8145953875621151
3.23470702	0.8142496774026547
3.23604037	0.8151321811551686
3.23737372	0.8174729532166798
3.2387070700000002	0.8217704447807378
3.24004042	0.8262596483423149
3.24137377	0.830748851903892
3.24270712	0.833050653001973
3.24404047	0.8312473030974414
3.24537382	0.8259139381828543
3.24670717	0.8192763031212115
3.24804052	0.8123696426991155
3.24937387	0.8073819879439889
3.2507072200000002	0.8051945854804928
3.25204057	0.805655322838465
3.25337392	0.8091080244855865
3.25470727	0.813328831250637
3.2560406200000003	0.8191229335231961
3.25737397	0.8246480104353022
3.25870732	0.8300197177493932
3.26004067	0.8330889954014769
3.26137402	0.8335880751589526
3.26270737	0.8309789063009148
3.26404072	0.8261829635433072
3.26537407	0.8188155657632393
3.26670742	0.8107963471916066
3.2680407700000003	0.8036596323724879
3.26937412	0.7976744466663361
3.27070747	0.7943744860533034
3.27204082	0.79383769246025
3.27337417	0.7969836549113412
3.27470752	0.8012811464753993
3.27604087	0.8066145113899863
3.27737422	0.8126770104590723
3.27870757	0.8191612759226999
3.2800409200000002	0.8254154869893048
3.28137427	0.8306721671048843
3.28270762	0.833933156754487
3.28404097	0.8348923453060085
3.28537432	0.8322448340484668
3.28670767	0.8273338640923479
3.28804102	0.8213863922217733
3.28937437	0.8150171539566571
3.29070772	0.8097604738410776
3.2920410700000002	0.8050795582819815
3.29337442	0.8018569110318826
3.29470777	0.8004369851223891
3.29604112	0.801127776877384
3.2973744700000003	0.8036986033359181
3.29870782	0.8083795188950141
3.30004117	0.8124846698976269
3.30137452	0.8142496774026547
3.30270787	0.812254615500604
3.3040412200000002	0.807535357542004
3.30537457	0.8020102806298979
3.30670792	0.7974443922693132
3.30804126	0.7954103594038325
3.30937461	0.7954487018033363
3.3107079600000002	0.7977127890658399
3.31204131	0.801127776877384
3.31337466	0.8055786380394573
3.31470801	0.8098371586400853
3.3160413600000003	0.81359785661109
3.31737471	0.8163220526676391
3.31870806	0.8186238537657203
3.32004141	0.8205422308687633
3.32137476	0.8223839231727987
3.32270811	0.8229213453297783
3.32404146	0.8209262834277277
3.32537481	0.8157846305106595
3.32670816	0.8092236802480244
3.3280415100000003	0.8029311267819156
3.32937486	0.7978278162643514
3.33070821	0.7966769157153107
3.33204156	0.7978278162643514
3.33337491	0.8005903547204044
3.33470826	0.8037752881349257
3.33604161	0.8079954663360498
3.33737496	0.8134438584491483
3.33870831	0.8202354916727328
3.3400416600000002	0.8264130179403301
3.34137501	0.8312856454969453
3.34270836	0.8335880751589526
3.34404171	0.832206491648963
3.34537506	0.8286381342394036
3.34670841	0.823419796523328
3.34804176	0.8180870601726671
3.34937511	0.8134822008486522
3.35070846	0.8099528144025229
3.3520418100000002	0.8078037543385307
3.35337516	0.8078037543385307
3.35470851	0.809492077044551
3.35604186	0.8119095339050697
3.3573752100000003	0.8159763425081786
3.35870856	0.8203505188712443
3.36004191	0.8237655066827884
3.36137526	0.825377144589801
3.36270861	0.823842191481796
3.36404196	0.8202354916727328
3.36537531	0.8150554963561609
3.36670866	0.809070310650009
3.36804201	0.8038903153334371
3.3693753600000003	0.7999379053649134
3.37070871	0.7972903941073717
3.37204206	0.7974443922693132
3.37337541	0.79940111177186
3.37470876	0.8025470742229512
3.37604211	0.8059620620344954
3.37737546	0.8088779700885638
3.37870881	0.8115638237456092
3.38004216	0.8139429382066242
3.3813755100000003	0.8155545761136367
3.38270886	0.8169355310597001
3.38404221	0.8177796924127103
3.38537556	0.8181254025721707
3.38670891	0.8192379607217076
3.38804226	0.8202354916727328
3.38937561	0.8215781042192924
3.39070896	0.822537292770814
3.39204231	0.8226146061337478
3.3933756600000002	0.8226146061337478
3.39470901	0.8222305535747836
3.39604236	0.822115526376272
3.39737571	0.8217704447807378
3.39870906	0.8220771839767682
3.40004241	0.822537292770814
3.40137576	0.823458767486758
3.40270911	0.824033903479315
3.40404246	0.823842191481796
3.4053758100000002	0.8221538687757759
3.40670916	0.8186238537657203
3.40804251	0.8142113350031509
3.40937586	0.8092236802480244
3.4107092100000003	0.805386297478012
3.41204256	0.8031611811789385
3.41337591	0.8040436849314524
3.41470926	0.8061921164315182
3.41604261	0.8094153922455434
3.41737596	0.8140579654051355
3.41870931	0.8188539081627432
3.42004266	0.823419796523328
3.42137601	0.8264897027393378
3.4227093600000003	0.8267964419353682
3.42404271	0.8251848040283557
3.42537606	0.8218087871802416
3.42670941	0.8191229335231961
3.42804276	0.8179330620107255
3.42937611	0.8195830423172419
3.43070946	0.8222688959742872
3.43204281	0.826143992579877
3.43337616	0.8304031417444314
3.4347095100000002	0.8346622909089857
3.43604286	0.8385757299140794
3.43737621	0.8422591145221501
3.43870956	0.845942499130221
3.44004291	0.8477848199981826
3.44137626	0.8477848199981826
3.44270961	0.8437173828311474
3.44404296	0.837386486965535
3.44537631	0.8277172880873859
3.4467096600000002	0.8180097468097332
3.44804301	0.8098755010395889
3.44937636	0.8033912355759614
3.45070971	0.8003603003233816
3.4520430600000003	0.8000919035268549
3.45337641	0.8020869654289056
3.45470976	0.8054636108409458
3.45604311	0.8104512655960724
3.45737646	0.8164370798661507
3.45870981	0.8232664269253126
3.46004316	0.8292522411953909
3.46137651	0.8333573921980035
3.46270986	0.8322448340484668
3.4640432100000003	0.8264130179403301
3.46537656	0.8180870601726671
3.46670991	0.8096454466425661
3.46804326	0.8043887665269867
3.46937661	0.8025470742229512
3.47070996	0.8039670001324447
3.47204331	0.8064611417919711
3.47337666	0.8087629428900522
3.47471001	0.8102212111990496
3.4760433600000002	0.8124079850986193
3.47737671	0.8142880198021584
3.47871006	0.8175496380156873
3.48004341	0.8201204644742215
3.48137676	0.821271365023262
3.48271011	0.8191229335231961
3.48404346	0.8135595142115861
3.48537681	0.8057320076374724
3.48671016	0.7973287365068755
3.4880435100000002	0.7912285236022122
3.48937686	0.7883893003471514
3.49071021	0.7900386520897414
3.49204356	0.7943744860533034
3.4933769100000003	0.8005903547204044
3.49471026	0.8057703500369763
3.49604361	0.8102595535985534
3.49737696	0.8135595142115861
3.49871031	0.8165521070646621
3.5000436600000002	0.8188155657632393
3.50137701	0.8209646258272315
3.50271036	0.8228446605307707
3.50404371	0.8230363725282898
3.5053770600000003	0.8233431117243203
3.50671041	0.8238038490822922
3.50804376	0.8250314344303404
3.50937711	0.8262979907418188
3.51071046	0.8275639184893707
3.51204381	0.8285614494403959
3.51337716	0.8281013406463503
3.51471051	0.8264897027393378
3.51604386	0.8249930920308366
3.5173772100000003	0.8253388021902972
3.51871056	0.8269881539328873
3.52004391	0.8301730873474086
3.52137726	0.8322831764479707
3.52271061	0.8315923846929757
3.52404396	0.8277556304868897
3.52537731	0.8220388415772644
3.52671066	0.8162447393047053
3.52804401	0.8127153528585761
3.5293773600000002	0.8110653725520596
3.53071071	0.8104896079955762
3.53204406	0.8110270301525557
3.53337741	0.8127153528585761
3.53471076	0.8159380001086749
3.53604411	0.8208879410282239
3.53737746	0.8268731267343759
3.53871081	0.8320914644504515
3.54004416	0.834777318107497
3.5413775100000002	0.833050653001973
3.54271086	0.828791503837419
3.54404421	0.8235737946852694
3.54537756	0.8207729138297124
3.5467109100000003	0.8206572580672747
3.54804426	0.8238038490822922
3.54937761	0.8274488912908593
3.55071096	0.8309022215019072
3.55204431	0.8329739682029654
3.55337766	0.8347006333084895
3.55471101	0.8361972440169907
3.55604436	0.8381156211200336
3.55737771	0.8397272590270463
3.5587110600000003	0.8413382683701324
3.56004441	0.8434489860346207
3.56137776	0.8446382289831651
3.56271111	0.8447915985811805
3.56404446	0.8426815094806184
3.56537781	0.8388447552745323
3.56671116	0.8328589410044541
3.56804451	0.8264897027393378
3.56937786	0.8197747543147609
3.5707112100000002	0.8149404691576495
3.57204456	0.8117555357431282
3.57337791	0.8107196623925992
3.57471126	0.8122929579001078
3.57604461	0.8162830817042092
3.57737796	0.8232280845258088
3.57871131	0.8314006726954568
3.58004466	0.8388064128750286
3.58137801	0.8424131126840916
3.5827113600000002	0.8418373481276081
3.58404471	0.8358515338575301
3.58537806	0.8272571792933403
3.58671141	0.8185088265672088
3.5880447600000003	0.8129454072555988
3.58937811	0.8108353181550368
3.59071146	0.8124079850986193
3.59204481	0.8177030076137026
3.59337816	0.8258372533838466
3.59471151	0.835199084502039
3.59604486	0.8432956164366056
3.59737821	0.849818224299737
3.59871156	0.8543074278613141
3.6000449100000003	0.8569932815183595
3.60137826	0.8561107777658457
3.60271161	0.852158367797322
3.60404496	0.8447915985811805
3.60537831	0.8348923453060085
3.60671166	0.8235354522857655
3.60804501	0.81359785661109
3.60937836	0.8065761689904825
3.61071171	0.8026237590219588
3.6120450600000003	0.801741255269445
3.61337841	0.8041970545294677
3.61471176	0.8096071042430623
3.61604511	0.8171272430572192
3.61737846	0.8262596483423149
3.61871181	0.8357748490585224
3.62004516	0.842528139882603
3.62137851	0.8445615441841574
3.62271186	0.8402257102205957
3.6240452100000002	0.8300964025484009
3.62537856	0.8177413500132065
3.62671191	0.8069595929855207
3.62804526	0.8011661192768879
3.62937861	0.8019335958308903
3.63071196	0.8077654119390268
3.63204531	0.8168205038611888
3.63337866	0.8255688565873199
3.63471201	0.8302881145459201
3.6360453600000002	0.831362330295953
3.63737871	0.828791503837419
3.63871206	0.8248013800333176
3.64004541	0.8213480498222697
3.6413787600000003	0.8185471689667126
3.64271211	0.8162070254691278
3.64404546	0.8130604344541104
3.64537881	0.8089163124880676
3.64671216	0.8055019532404496
3.64804551	0.8036596323724879
3.64937886	0.8036212899729842
3.65071221	0.8057320076374724
3.65204556	0.8093770498460395
3.6533789100000003	0.8142880198021584
3.65471226	0.8203888612707482
3.65604561	0.8272955216928441
3.65737896	0.8345472637104742
3.65871231	0.8400339982230767
3.66004566	0.8433333302721829
3.66137901	0.8422207721226462
3.66271236	0.8370414053700007
3.66404571	0.8293672683939024
3.6653790600000002	0.8218471295797455
3.66671241	0.8169738734592039
3.66804576	0.8145953875621151
3.66937911	0.8152472083536799
3.67071246	0.8174346108171759
3.67204581	0.8213480498222697
3.67337916	0.8258755957833505
3.67471251	0.8316313556564059
3.67604586	0.8375398565635501
3.6773792100000002	0.8422591145221501
3.67871256	0.8456357599341905
3.68004591	0.8470940282431878
3.68137926	0.8460964972921624
3.6827126100000003	0.8423741417206616
3.68404596	0.8369263781714892
3.68537931	0.8294056107934061
3.68671266	0.8218854719792492
3.68804601	0.8147870995596344
3.68937936	0.8093387074465357
3.69071271	0.8065761689904825
3.69204606	0.8053096126790044
3.69337941	0.8073053031449813
3.6947127600000003	0.8119095339050697
3.69604611	0.8178180348122142
3.69737946	0.8261056501803734
3.69871281	0.8353914250634843
3.70004616	0.8435640132331322
3.70137951	0.8497031971012257
3.70271286	0.8497031971012257
3.70404621	0.8431799606741678
3.70537955	0.8309022215019072
3.7067129	0.8149788115571533
3.70804625	0.8012428040758955
3.7093796	0.7924944513497642
3.71071295	0.7898469400922226
3.7120463	0.793185243104759
3.7133796500000003	0.800283615524374
3.714713	0.8081104935345611
3.71604635	0.8152472083536799
3.7173797	0.8210796530257428
3.71871305	0.8262979907418188
3.7200464	0.8302114297469124
3.72137975	0.8316696980559097
3.7227131	0.8305565113424467
3.72404645	0.8267964419353682
3.7253798000000002	0.8210796530257428
3.72671315	0.8147870995596344
3.7280465	0.8114871389466015
3.72937985	0.8109120029540444
3.7307132	0.8121395883020927
3.73204655	0.8138662534076166
3.7333799	0.815324521716614
3.73471325	0.8159380001086749
3.7360466	0.816360395067143
3.7373799500000002	0.8172045564201532
3.7387133	0.8195830423172419
3.74004665	0.8226146061337478
3.74138	0.8254921717883125
3.7427133500000003	0.8283313950433732
3.7440467	0.8302497721464163
3.74538005	0.8308255367028997
3.7467134	0.8299430329503857
3.74804675	0.8281013406463503
3.7493801	0.8253004597907934
3.75071345	0.8229213453297783
3.7520468	0.8202354916727328
3.75338015	0.8183171145696899
3.7547135000000003	0.8175496380156873
3.75604685	0.8186238537657203
3.7573802	0.8219621567782568
3.75871355	0.8282547102443655
3.7600469	0.8338564719554793
3.76138025	0.8375398565635501
3.7627136	0.8363889560145097
3.76404695	0.830479826543439
3.7653803	0.8211179954252467
3.7667136500000002	0.8102212111990496
3.768047	0.8023170198259284
3.76938035	0.7999762477644172
3.7707137	0.8029311267819156
3.77204705	0.8099528144025229
3.7733804	0.8195830423172419
3.77471375	0.827678945687882
3.7760471	0.8332040225999884
3.77738045	0.836734037610044
3.7787138000000002	0.8393815488675856
3.78004715	0.8422980854855803
3.7813805	0.8452906783386562
3.78271385	0.8471323706426916
3.7840472000000003	0.8467099756842233
3.78538055	0.8429882486766488
3.7867139	0.8356598218600109
3.78804725	0.825798910984343
3.7893806	0.8159763425081786
3.79071395	0.8076887271400194
3.7920473	0.8035829475734804
3.79338065	0.803467920374969
3.794714	0.808226149296999
3.7960473500000003	0.8176263228146949
3.7973807	0.8281396830458542
3.79871405	0.8378855667230107
3.8000474	0.8440624644266816
3.80138075	0.8442164625886232
3.8027141	0.8388064128750286
3.80404745	0.8305181689429428
3.8053808	0.8223455807732949
3.80671415	0.8168971886601964
3.8080475000000003	0.8141346502041432
3.80938085	0.813981280606128
3.8107142	0.8155545761136367
3.81204755	0.8157846305106595
3.8133809	0.8170505582582116
3.81471425	0.8184321417682012
3.8160476	0.8200437796752138
3.81738095	0.8235737946852694
3.8187143	0.8274488912908593
3.8200476500000002	0.830940563901411
3.821381	0.832398203646482
3.82271435	0.8301347449479047
3.8240477	0.8247246952343099
3.82538105	0.8178563772117178
3.8267144	0.8114104541475939
3.82804775	0.8096454466425661
3.8293811	0.8119095339050697
3.83071445	0.8173579260181684
3.8320478000000002	0.825108119229348
3.83338115	0.8320531220509478
3.8347145	0.8376165413625578
3.83604785	0.8423357993211578
3.8373812000000003	0.8463648940886891
3.83871455	0.8500099362972561
3.8400479	0.8523123659592635
3.84138125	0.8530408715498359
3.8427146	0.8524273931577749
3.84404795	0.849626512302218
3.8453813	0.8454057055371675
3.84671465	0.8407631323775753
3.848048	0.8360049034555452
3.8493813500000003	0.8307098809404618
3.8507147	0.8260289653813657
3.85204805	0.8218471295797455
3.8533814	0.8188155657632393
3.85471475	0.8177796924127103
3.8560481	0.8195063575182342
3.85738145	0.823842191481796
3.8587148	0.829213898795887
3.86004815	0.8337031023574641
3.8613815000000002	0.835276397864973
3.86271485	0.8338564719554793
3.8640482	0.8294056107934061
3.86538155	0.8251848040283557
3.8667149	0.8218087871802416
3.86804825	0.8202738340722366
3.8693816	0.821271365023262
3.87071495	0.823458767486758
3.8720483	0.8264130179403301
3.8733816500000002	0.8294439531929099
3.874715	0.8326288866074313
3.87604835	0.8356598218600109
3.8773817	0.8392281792695703
3.8787150500000003	0.8423741417206616
3.8800484	0.845712444733198
3.88138175	0.8471707130421953
3.8827151	0.8461348396916663
3.88404845	0.8428348790786335
3.8853818	0.8381156211200336
3.88671515	0.8329356258034617
3.8880485	0.829213898795887
3.88938185	0.8281396830458542
3.8907152000000003	0.8293672683939024
3.89204855	0.8321681492494591
3.8933819	0.8357365066590186
3.89471525	0.8393432064680818
3.8960486	0.8432956164366056
3.89738195	0.8479765319957017
3.8987153	0.8535016089078078
3.90004865	0.8584509212634306
3.901382	0.8606383237269266
3.9027153500000002	0.8600242167709393
3.9040487	0.8566092289593953
3.90538205	0.8509307824492738
3.9067154	0.8451756511401447
3.90804875	0.8403790798186108
3.9093821	0.8357748490585224
3.91071545	0.8322831764479707
3.9120488	0.830058060148897
3.91338215	0.8287531614379151
3.9147155000000002	0.8285231070408923
3.91604885	0.8301347449479047
3.9173822	0.8330889954014769
3.91871555	0.8378465957595806
3.9200489000000003	0.8420674025246311
3.92138225	0.845098966341137
3.9227156	0.8453290207381601
3.92404895	0.8426048246816107
3.9253823	0.8386907571125907
3.9267156500000002	0.8353147402644767
3.928049	0.833050653001973
3.92938235	0.8313239878964491
3.9307157	0.8308638791024034
3.9320490500000003	0.8301347449479047
3.9333824	0.8299813753498896
3.93471575	0.8312089606979376
3.9360491	0.8338564719554793
3.93738245	0.8384223603160641
3.9387158	0.8443314897871347
3.94004915	0.8508540976502662
3.9413825	0.856264147363861
3.94271585	0.8599091895724279
3.9440492000000003	0.8602932421313924
3.94538255	0.8566475713588989
3.9467159	0.8497798819002333
3.94804925	0.8415689513310814
3.9493826	0.8347389757079934
3.95071595	0.8305565113424467
3.9520493	0.830479826543439
3.95338265	0.8331273378009807
3.954716	0.8377315685610691
3.9560493500000002	0.8412615835711247
3.9573827	0.8443314897871347
3.95871605	0.8457507871327018
3.9600494	0.8456357599341905
3.96138275	0.8438707524291628
3.9627161	0.8389981248725474
3.96404945	0.8303264569454237
3.9653828	0.8190079063246846
3.96671615	0.8075736999415078
3.9680495000000002	0.7999762477644172
3.96938285	0.7999762477644172
3.9707162	0.8072279897820472
3.97204955	0.818700538564728
3.9733829000000003	0.8292522411953909
3.97471625	0.8356981642595147
3.9760496	0.8368874072080591
3.97738295	0.8349690301050161
3.9787163	0.8340098415534946
3.98004965	0.8356598218600109
3.981383	0.8391514944705628
3.98271635	0.8426431670811145
3.9840497	0.8438707524291628
3.9853830500000003	0.8415689513310814
3.9867164	0.8352380554654691
3.98804975	0.8274105488913555
3.9893831	0.8196213847167455
3.99071645	0.8137128838096013
3.9920498	0.8111037149515634
3.99338315	0.8128303800570874
3.9947165	0.8182404297706822
3.9960498500000003	0.8260289653813657
3.9973832	0.8341248687520061
3.99871655	0.8413382683701324
4.0000499000000005	0.8463648940886891
4.00138325	0.8485900103877626
4.0027166	0.847630821836241
4.00404995	0.843410643635117
4.0053833	0.8365806680120286
4.00671665	0.8275639184893707
4.00805	0.8189695639251809
4.00938335	0.8132521464516294
4.0107167	0.8115638237456092
4.01205005	0.8134822008486522
4.0133834	0.8180097468097332
4.01471675	0.8231130573272974
4.0160501	0.826834784334872
4.01738345	0.8295206379919174
4.0187168	0.8320914644504515
4.02005015	0.833933156754487
4.0213835	0.8332040225999884
4.02271685	0.8299430329503857
4.0240502000000005	0.8239955610798113
4.02538355	0.8166671342631734
4.0267169	0.8099138434390928
4.02805025	0.8058086924364801
4.0293836	0.8045421361250018
4.03071695	0.8047344766864473
4.0320503	0.8066528537894901
4.03338365	0.8098371586400853
4.034717	0.8140579654051355
4.03605035	0.8195063575182342
4.0373837	0.8259139381828543
4.03871705	0.8319764372519401
4.0400504	0.8390364672720513
4.0413837500000005	0.8452139935396485
4.0427171	0.849357486941765
4.04405045	0.8505467298903094
4.0453838	0.8483982983902435
4.04671715	0.8421824297231424
4.0480505	0.8335880751589526
4.04938385	0.8252231464278593
4.0507172	0.8187388809642316
4.05205055	0.8157846305106595
4.0533839	0.8166287918636695
4.05471725	0.8211946802242543
4.0560506	0.8267580995358643
4.05738395	0.8320914644504515
4.0587173	0.837386486965535
4.06005065	0.8409548443750943
4.061384	0.8420290601251272
4.06271735	0.8412999259706285
4.0640507	0.8379622515220184
4.0653840500000005	0.8317463828549174
4.0667174	0.8249547496313328
4.06805075	0.8206956004667786
4.0693841	0.8196980695157532
4.07071745	0.8218471295797455
4.0720508	0.8243412712392718
4.07338415	0.8264130179403301
4.0747175	0.825377144589801
4.07605085	0.8227679757317632
4.0773842	0.8216547890183001
4.07871755	0.8228446605307707
4.0800509	0.826143992579877
4.08138425	0.8302497721464163
4.0827176000000005	0.8319764372519401
4.08405095	0.8306331961414541
4.0853843	0.8266047299378492
4.08671765	0.8210413106262392
4.088051	0.8170889006577153
4.0893843500000004	0.8149788115571533
4.0907177	0.8155162337141328
4.09205105	0.8185088265672088
4.0933844	0.8221538687757759
4.09471775	0.8261829635433072
4.0960511	0.8306721671048843
4.09738445	0.8355447946614996
4.0987178	0.841683978529593
4.10005115	0.8475924794367372
4.1013845	0.8529258443513245
4.10271784	0.8549215348173014
4.10405119	0.8526957899543016
4.10538454	0.846786660483231
4.10671789	0.8380772787205297
4.10805124	0.8294822955924137
4.10938459	0.823419796523328
4.11071794	0.8210029682267354
4.11205129	0.8220771839767682
4.1133846400000005	0.8244562984377832
4.11471799	0.8262596483423149
4.11605134	0.8273722064918516
4.11738469	0.826834784334872
4.11871804	0.8282930526438693
4.12005139	0.8315546708573982
4.12138474	0.8354297674629881
4.12271809	0.8389214400735399
4.12405144	0.8392665216690741
4.12538479	0.8359282186565377
4.12671814	0.830479826543439
4.12805149	0.8243796136387757
4.12938484	0.8208879410282239
4.13071819	0.820427203670252
4.13205154	0.8229596877292822
4.13338489	0.829213898795887
4.13471824	0.8355064522619957
4.13605159	0.8412999259706285
4.1373849400000005	0.8458274719317095
4.13871829	0.848091559194213
4.14005164	0.848321613591236
4.14138499	0.8462115244906739
4.14271834	0.8414916379681476
4.14405169	0.8360815882545528
4.14538504	0.8298663481513782
4.14671839	0.825990622981862
4.14805174	0.8248780648323253
4.14938509	0.8249547496313328
4.15071844	0.8272955216928441
4.15205179	0.8295589803914213
4.15338514	0.8315163284578944
4.1547184900000005	0.8337797871564718
4.15605184	0.8362355864164943
4.15738519	0.8395732608651045
4.15871854	0.8437557252306512
4.16005189	0.8471707130421953
4.16138524	0.849818224299737
4.16271859	0.8491274325447422
4.16405194	0.8448299409806841
4.16538529	0.8388447552745323
4.16671864	0.8320531220509478
4.16805199	0.8261829635433072
4.16938534	0.8220004991777606
4.17071869	0.8196980695157532
4.17205204	0.8199670948762061
4.17338539	0.8222305535747836
4.17471874	0.8252231464278593
4.17605209	0.8295589803914213
4.17738544	0.8349306877055124
4.1787187900000005	0.839957313424069
4.18005214	0.8443314897871347
4.18138549	0.8471707130421953
4.18271884	0.8485133255887549
4.18405219	0.8471707130421953
4.18538554	0.8443314897871347
4.18671889	0.8411465563726134
4.18805224	0.8387290995120945
4.18938559	0.8364656408135173
4.19071894	0.8344705789114666
4.19205229	0.8325138594089198
4.19338564	0.8302881145459201
4.19471899	0.8285231070408923
4.1960523400000005	0.8279863134478388
4.19738569	0.8303647993449276
4.19871904	0.8358131914580262
4.20005239	0.8426048246816107
4.20138574	0.8479765319957017
4.20271909	0.8510458096477852
4.20405244	0.8518132862017878
4.20538579	0.8505857008537395
4.20671914	0.8490890901452384
4.20805249	0.8484366407897473
4.20938584	0.8482832711917322
4.21071919	0.848782350949208
4.21205254	0.8489357205472231
4.21338589	0.8503550178927904
4.21471924	0.8522350525963295
4.21605259	0.8551132468148205
4.21738594	0.859256740216937
4.21871929	0.863362519783476
4.2200526400000005	0.8656259784820531
4.22138599	0.8648974728914808
4.22271934	0.8602932421313924
4.22405269	0.8526957899543016
4.22538604	0.8446382289831651
4.22671939	0.8363889560145097
4.22805274	0.830479826543439
4.22938609	0.8255305141878161
4.23071944	0.8226912909327555
4.23205279	0.8224606079718064
4.23338614	0.8254921717883125
4.23471949	0.8317463828549174
4.23605284	0.8402640526200995
4.2373861900000005	0.8485900103877626
4.23871954	0.8546525094568483
4.24005289	0.8561107777658457
4.24138624	0.8518516286012916
4.24271959	0.8437940676301551
4.24405294	0.8340481839529984
4.24538629	0.8255305141878161
4.24671964	0.8198130967142647
4.24805299	0.8178180348122142
4.24938634	0.8173962684176722
4.25071969	0.8178947196112216
4.25205304	0.8185855113662165
4.25338639	0.8196980695157532
4.25471974	0.8218471295797455
4.25605309	0.8265280451388415
4.25738644	0.833050653001973
4.25871979	0.8406097627795601
4.26005314	0.847055685843684
4.2613864900000005	0.8514682046062534
4.26271984	0.8533482393097926
4.26405319	0.8516599166037724
4.26538654	0.8472090554416991
4.26671989	0.8414916379681476
4.26805324	0.8345472637104742
4.26938659	0.8282930526438693
4.27071994	0.8246863528348061
4.27205329	0.8248013800333176
4.27338664	0.8294822955924137
4.27471999	0.8377315685610691
4.27605334	0.8483982983902435
4.27738669	0.8596024503763974
4.2787200400000005	0.868925939095086
4.28005339	0.8733384578576554
4.28138674	0.87234092690663
4.28272009	0.8647434747295393
4.28405344	0.8520433405988105
4.2853867900000004	0.8373481445660312
4.28672014	0.8253004597907934
4.28805349	0.818700538564728
4.28938684	0.8191996183222038
4.29072019	0.8255688565873199
4.29205354	0.8361972440169907
4.29338689	0.847055685843684
4.29472024	0.8539617177018536
4.29605359	0.8556116980083699
4.29738694	0.8523507083587674
4.29872029	0.8465949484857118
4.30005364	0.8403790798186108
4.30138699	0.8373481445660312
4.3027203400000005	0.8368490648085553
4.30405369	0.8381923059190413
4.30538704	0.8383840179165603
4.30672039	0.8366573528110363
4.30805374	0.8325138594089198
4.30938709	0.828178025445358
4.31072044	0.8257222261853353
4.31205379	0.8265280451388415
4.31338714	0.8307871943033959
4.31472049	0.837386486965535
4.31605384	0.8459814700936509
4.31738719	0.8537700057043345
4.31872054	0.8599858743714356
4.32005389	0.8624033312319545
4.32138724	0.8604466117294076
4.32272059	0.8539233753023499
4.32405394	0.8442931473876308
4.32538729	0.834393894112459
4.3267206400000005	0.826643072337353
4.32805399	0.8216164466187963
4.32938734	0.8191612759226999
4.33072069	0.8179720329741555
4.33205404	0.8185855113662165
4.33338739	0.8205038884692595
4.33472074	0.8231897421263049
4.33605409	0.8276022608888746
4.33738744	0.8341632111515097
4.33872079	0.8414916379681476
4.34005414	0.8478998471966941
4.34138749	0.8523507083587674
4.34272084	0.8539233753023499
4.3440541900000005	0.8521200253978182
4.34538754	0.8469023162456687
4.34672089	0.8396116032646084
4.34805424	0.8321298068499553
4.34938759	0.8253004597907934
4.35072094	0.8200821220747176
4.35205429	0.8176263228146949
4.35338764	0.8180480892092369
4.35472099	0.8208495986287201
4.35605434	0.825990622981862
4.35738769	0.833933156754487
4.35872104	0.8435256708336284
4.36005439	0.8541924006628028
4.36138774	0.8620576210724938
4.36272109	0.8660100310410176
4.36405444	0.8638609709770254
4.36538779	0.8568399119203445
4.36672114	0.8467483180837272
4.3680544900000005	0.837156432568512
4.36938784	0.8289838443988642
4.37072119	0.8245329832367909
4.37205454	0.8248780648323253
4.37338789	0.8298280057518743
4.37472124	0.8383456755170564
4.37605459	0.8486673237506964
4.37738794	0.8587582890233874
4.37872129	0.8649741576904884
4.38005464	0.8661634006390327
4.38138799	0.8616741970774556
4.38272134	0.8524657355572788
4.38405469	0.8409931867745981
4.3853880400000005	0.8309022215019072
4.38672139	0.824033903479315
4.38805474	0.8211946802242543
4.38938809	0.8203121764717405
4.39072144	0.8206956004667786
4.39205479	0.8209262834277277
4.39338814	0.8207729138297124
4.39472149	0.8211563378247505
4.39605484	0.822806318131267
4.39738819	0.8243412712392718
4.39872154	0.8256455413863276
4.40005489	0.8256838837858315
4.40138824	0.825377144589801
4.40272159	0.8250697768298442
4.40405494	0.8254154869893048
4.40538829	0.8256838837858315
4.40672164	0.8258372533838466
4.40805499	0.8246096680357984
4.4093883400000005	0.8215397618197886
4.41072169	0.8188539081627432
4.41205504	0.8183554569691938
4.41338839	0.8208112562292162
4.41472174	0.8256455413863276
4.41605509	0.8323598612469784
4.41738844	0.8383456755170564
4.41872179	0.8422591145221501
4.42005514	0.8431799606741678
4.42138849	0.8412232411716211
4.42272184	0.8366573528110363
4.42405519	0.8312089606979376
4.42538854	0.8265280451388415
4.4267218900000005	0.8244562984377832
4.42805524	0.8251848040283557
4.42938859	0.8276022608888746
4.43072194	0.8306331961414541
4.43205529	0.8323598612469784
4.43338864	0.8323215188474745
4.43472199	0.8315923846929757
4.43605534	0.8316696980559097
4.43738869	0.8349690301050161
4.43872204	0.8414532955686439
4.44005539	0.8492041173437499
4.44138874	0.8556116980083699
4.44272209	0.8577991004718658
4.44405544	0.8551132468148205
4.44538879	0.8497031971012257
4.44672214	0.8422980854855803
4.44805549	0.8348540029065047
4.44938884	0.8280246558473426
4.4507221900000005	0.8228830029302745
4.45205554	0.8196597271162493
4.45338889	0.8193529879202189
4.45472224	0.8227296333322593
4.45605559	0.8292905835948947
4.45738894	0.837386486965535
4.45872229	0.8447915985811805
4.46005564	0.8498565666992408
4.46138899	0.8504317026917979
4.46272234	0.847055685843684
4.46405569	0.8412615835711247
4.46538904	0.8354297674629881
4.46672239	0.8305565113424467
4.4680557400000005	0.8287148190384113
4.46938909	0.8294439531929099
4.47072244	0.8327055714064387
4.47205579	0.8375015141640463
4.47338914	0.842949906277145
4.47472249	0.8483982983902435
4.47605584	0.8533865817092964
4.47738919	0.8577991004718658
4.47872254	0.8622876754695166
4.48005589	0.8653959240850304
4.48138924	0.8662784278375443
4.48272259	0.8647051323300354
4.48405594	0.8599858743714356
4.48538929	0.8529258443513245
4.48672264	0.8441781201891195
4.48805599	0.835276397864973
4.48938934	0.827678945687882
4.49072269	0.8224222655723026
4.4920560400000005	0.8206189156677709
4.49338939	0.823650479484277
4.49472274	0.8299813753498896
4.49605609	0.8395349184656008
4.49738944	0.8500099362972561
4.49872279	0.8594867946139598
4.50005613	0.8650125000899922
4.50138948	0.8655492936830456
4.50272283	0.8610984325209723
4.50405618	0.8540000601013573
4.50538953	0.8464415788876968
4.50672288	0.8405707918161299
4.50805623	0.8373481445660312
4.50938958	0.8373481445660312
4.51072293	0.8401873678210918
4.51205628	0.8451756511401447
4.51338963	0.8517749438022839
4.51472298	0.8573767055133977
4.51605633	0.861635854677952
4.51738968	0.8638226285775216
4.51872303	0.8646667899305316
4.52005638	0.8644367355335089
4.52138973	0.8631708077859568
4.5227230800000005	0.8599475319719317
4.52405643	0.8541924006628028
4.52538978	0.8458274719317095
4.52672313	0.8370030629704969
4.52805648	0.8293289259943986
4.52938983	0.8248397224328214
4.53072318	0.824033903479315
4.53205653	0.8265663875383453
4.53338988	0.8317080404554136
4.53472323	0.8362739288159982
4.53605658	0.8387680704755247
4.53738993	0.8378465957595806
4.53872328	0.8352380554654691
4.5400566300000005	0.8321681492494591
4.54138998	0.8303647993449276
4.54272333	0.8294439531929099
4.54405668	0.8287148190384113
4.54539003	0.8269881539328873
4.54672338	0.8251464616288519
4.54805673	0.8232664269253126
4.54939008	0.822806318131267
4.55072343	0.8236888218837809
4.55205678	0.825377144589801
4.55339013	0.8288304748008489
4.55472348	0.8318614100534287
4.55605683	0.8370797477695046
4.55739018	0.8432956164366056
4.55872353	0.8493191445422612
4.56005688	0.8539233753023499
4.56139023	0.8565325441603876
4.56272358	0.8544224550598256
4.5640569300000005	0.8496648547017218
4.56539028	0.843410643635117
4.56672363	0.8373098021665274
4.56805698	0.8330123106024693
4.56939033	0.8301730873474086
4.57072368	0.8303647993449276
4.57205703	0.8317463828549174
4.57339038	0.8348156605070008
4.57472373	0.839496576066097
4.57605708	0.8457891295322056
4.57739043	0.8515065470057572
4.57872378	0.8565708865598914
4.58005713	0.8603692983664737
4.5813904800000005	0.8604466117294076
4.58272383	0.85730002071439
4.58405718	0.8507007280522508
4.58539053	0.8421440873236385
4.58672388	0.8326288866074313
4.58805723	0.8254921717883125
4.58939058	0.8216164466187963
4.59072393	0.822576263734244
4.59205728	0.8268731267343759
4.59339063	0.8342782383500212
4.59472398	0.8426431670811145
4.59605733	0.8506240432532434
4.59739068	0.8572616783148862
4.59872403	0.8623649888324506
4.60005738	0.864398393134005
4.60139073	0.862671728028481
4.60272408	0.8570316239178634
4.60405743	0.8482449287922283
4.6053907800000005	0.8398039438260537
4.60672413	0.8319764372519401
4.60805748	0.8275639184893707
4.60939083	0.8258755957833505
4.61072418	0.8265663875383453
4.61205753	0.8277939728863936
4.61339088	0.8306721671048843
4.61472423	0.8338564719554793
4.61605758	0.8374631717645425
4.61739093	0.8409931867745981
4.61872428	0.8445232017846536
4.62005763	0.8469023162456687
4.62139098	0.8478615047971902
4.6227243300000005	0.8467099756842233
4.62405768	0.8442164625886232
4.62539103	0.8397656014265499
4.62672438	0.8348923453060085
4.62805773	0.8305181689429428
4.62939108	0.8280629982468465
4.63072443	0.8272188368938365
4.63205778	0.8282930526438693
4.63339113	0.8313239878964491
4.63472448	0.834777318107497
4.63605783	0.8397656014265499
4.63739118	0.8450606239416334
4.63872453	0.8518516286012916
4.64005788	0.858565948461942
4.64139123	0.8645134203325164
4.64272458	0.8665851670335747
4.64405793	0.8642833659354937
4.64539128	0.8577607580723622
4.6467246300000005	0.848782350949208
4.64805798	0.8417223209290968
4.64939133	0.8375398565635501
4.65072468	0.8379239091225146
4.65205803	0.8409165019755905
4.65339138	0.8444465169856461
4.65472473	0.8460198124931547
4.65605808	0.8466332908852157
4.65739143	0.8456741023336943
4.65872478	0.8451756511401447
4.66005813	0.8451756511401447
4.66139148	0.8447532561816766
4.66272483	0.8440241220271779
4.6640581800000005	0.8404941070171223
4.66539153	0.836312271215502
4.66672488	0.8325522018084236
4.66805823	0.8309022215019072
4.66939158	0.831362330295953
4.67072493	0.833933156754487
4.67205828	0.8363506136150058
4.67339163	0.8393815488675856
4.67472498	0.8418373481276081
4.67605833	0.8448682833801879
4.67739168	0.8495875413387879
4.67872503	0.8535016089078078
4.68005838	0.8569549391188558
4.68139173	0.8580291548688888
4.68272508	0.8560724353663418
4.68405843	0.8520816829983143
4.68539178	0.8460964972921624
4.68672513	0.8399189710245651
4.6880584800000005	0.8353530826639805
4.68939183	0.8328972834039579
4.69072518	0.8328589410044541
4.69205853	0.8352380554654691
4.69339188	0.8386524147130868
4.69472523	0.8404941070171223
4.69605858	0.8414149531691401
4.69739193	0.8411465563726134
4.69872528	0.8414916379681476
4.70005863	0.8421057449241349
4.70139198	0.8433333302721829
4.70272533	0.842949906277145
4.70405868	0.8402640526200995
4.7053920300000005	0.8338948143549831
4.70672538	0.8253004597907934
4.70805873	0.8172045564201532
4.70939208	0.8111420573510673
4.71072543	0.8100678416010344
4.7120587800000004	0.8136745414100974
4.71339213	0.8213480498222697
4.71472548	0.8310555910999224
4.71605883	0.8417990057281045
4.71739218	0.8510841520472889
4.71872553	0.8588733162218989
4.72005888	0.8641299963374783
4.72139223	0.8660867158400251
4.72272558	0.8640533115384706
4.72405893	0.8584509212634306
4.72539228	0.8502399906942789
4.72672563	0.8409165019755905
4.72805898	0.8332423649994922
4.7293923300000005	0.8285997918398997
4.73072568	0.8283313950433732
4.73205903	0.8304031417444314
4.73339238	0.8340865263525022
4.73472573	0.8376932261615655
4.73605908	0.8410315291741018
4.73739243	0.8444081745861423
4.73872578	0.8475541370372334
4.74005913	0.850470673655228
4.74139248	0.8502399906942789
4.74272583	0.847630821836241
4.74405918	0.8428348790786335
4.74539253	0.8381539635195374
4.74672588	0.8350846858674538
4.74805923	0.8340098415534946
4.74939258	0.8343555517129552
4.75072593	0.8342398959505174
4.75205928	0.833050653001973
4.7533926300000005	0.8302497721464163
4.75472598	0.8282930526438693
4.75605933	0.8277939728863936
4.75739268	0.8310172487004186
4.75872603	0.8369640920070668
4.76005938	0.844254804988127
4.76139273	0.8507390704517547
4.76272608	0.8543074278613141
4.76405943	0.8553049588123395
4.76539278	0.8540000601013573
4.76672613	0.8515065470057572
4.76805948	0.8488590357482156
4.76939283	0.8468250028827349
4.7707261800000005	0.8452139935396485
4.77205953	0.8437173828311474
4.77339288	0.8427581942796258
4.77472623	0.8416072937305853
4.77605958	0.841683978529593
4.77739293	0.8429882486766488
4.77872628	0.8464415788876968
4.78005963	0.8507390704517547
4.78139298	0.8542690854618102
4.78272633	0.8553433012118433
4.78405968	0.853002529150332
4.78539303	0.8486673237506964
4.78672638	0.8431799606741678
4.78805973	0.8385757299140794
4.78939308	0.8351607421025351
4.79072643	0.8333573921980035
4.79205978	0.8316313556564059
4.79339313	0.8310555910999224
4.7947264800000005	0.830940563901411
4.79605983	0.8337031023574641
4.79739318	0.8396116032646084
4.79872653	0.8484366407897473
4.80005988	0.8587966314228912
4.80139323	0.8678133809455493
4.80272658	0.8723792693061339
4.80405993	0.87318508825964
4.80539328	0.8698084428475998
4.80672663	0.8646284475310277
4.80805998	0.8600625591704432
4.80939333	0.8559574081678305
4.81072668	0.8523507083587674
4.8120600300000005	0.8477458490347526
4.81339338	0.8426431670811145
4.81472673	0.8381539635195374
4.81606008	0.8368107224090516
4.81739343	0.8399956558235728
4.81872678	0.8471323706426916
4.82006013	0.8538466905033422
4.82139348	0.8574533903124054
4.82272683	0.8557267252068814
4.82406018	0.8503933602922943
4.82539353	0.8442931473876308
4.82672688	0.839496576066097
4.82806023	0.8379239091225146
4.82939358	0.8388447552745323
4.83072693	0.8417606633286007
4.83206028	0.8462498668901778
4.83339363	0.8513142064443118
4.83472698	0.8572233359153824
4.8360603300000005	0.8621349344354278
4.83739368	0.8656259784820531
4.83872703	0.8675066417495187
4.84006038	0.8676983537470377
4.84139373	0.8649741576904884
4.84272708	0.860100901569947
4.84406043	0.8541150872998687
4.84539378	0.8482449287922283
4.84672713	0.8424514550835954
4.84806048	0.8389981248725474
4.84939383	0.8379622515220184
4.85072718	0.8385757299140794
4.85206053	0.8414532955686439
4.8533938800000005	0.8461348396916663
4.85472723	0.8521967101968259
4.85606058	0.8577607580723622
4.85739393	0.862671728028481
4.85872728	0.8664317974355594
4.86006063	0.8676216689480301
4.86139398	0.8663167702370481
4.86272733	0.8627484128274887
4.86406068	0.8566092289593953
4.86539403	0.8493191445422612
4.86672738	0.8421440873236385
4.86806073	0.8360438744189753
4.86939408	0.8316696980559097
4.87072743	0.8296740075899328
4.87206078	0.8312856454969453
4.87339413	0.8349306877055124
4.87472748	0.8401106830220841
4.87606083	0.8465182636867044
4.8773941800000005	0.8517366014027801
4.87872753	0.8556883828073776
4.88006088	0.8576067599104205
4.88139423	0.8580291548688888
4.88272758	0.855765067606385
4.88406093	0.8517366014027801
4.88539428	0.8467099756842233
4.88672763	0.8422207721226462
4.88806098	0.8392665216690741
4.88939433	0.839113152071059
4.89072768	0.8417606633286007
4.89206103	0.8447532561816766
4.89339438	0.8475541370372334
4.8947277300000005	0.848782350949208
4.89606108	0.8486283527872664
4.89739442	0.8487440085497041
4.89872777	0.8506623856527472
4.90006112	0.8544607974593293
4.9013944700000005	0.8593717674154483
4.90272782	0.8627867552269926
4.90406117	0.8635542317809949
4.90539452	0.8619042514744787
4.90672787	0.8581058396678962
4.9080612200000004	0.8535782937068155
4.90939457	0.8493191445422612
4.91072792	0.8447149137821728
4.91206127	0.8409548443750943
4.91339462	0.837769910960573
4.91472797	0.8361589016174868
4.91606132	0.8378082533600768
4.91739467	0.8421440873236385
4.91872802	0.8492808021427574
4.92006137	0.8570316239178634
4.92139472	0.8625950432294733
4.92272807	0.8637842861780177
4.92406142	0.8602932421313924
4.9253947700000005	0.8523507083587674
4.92672812	0.8436406980321397
4.92806147	0.8366190104115324
4.92939482	0.8327439138059426
4.93072817	0.8327822562054464
4.93206152	0.8353530826639805
4.93339487	0.8396889166275424
4.93472822	0.8446382289831651
4.93606157	0.849818224299737
4.93739492	0.8554583284103546
4.93872827	0.8609834053224609
4.94006162	0.8650125000899922
4.94139497	0.866700194232086
4.94272832	0.864398393134005
4.94406167	0.8579908124693849
4.94539502	0.8485516679882588
4.94672837	0.8389214400735399
4.94806172	0.8320531220509478
4.9493950700000005	0.8287148190384113
4.95072842	0.8294439531929099
4.95206177	0.8325905442079274
4.95339512	0.8361972440169907
4.95472847	0.8388064128750286
4.95606182	0.8410315291741018
4.95739517	0.8430649334756564
4.95872852	0.8454823903361752
4.96006187	0.8469023162456687
4.96139522	0.8474391098387221
4.96272857	0.8457507871327018
4.96406192	0.8424131126840916
4.96539527	0.8397272590270463
4.9667286200000005	0.8378855667230107
4.96806197	0.8376165413625578
4.96939532	0.8386524147130868
4.97072867	0.8409931867745981
4.97206202	0.8430649334756564
4.97339537	0.8449066257796918
4.97472872	0.8450606239416334
4.97606207	0.8436790404316435
4.97739542	0.8415306089315776
4.97872877	0.8405707918161299
4.98006212	0.8423357993211578
4.98139547	0.845712444733198
4.98272882	0.849357486941765
4.98406217	0.8507774128512585
4.98539552	0.8488590357482156
4.98672887	0.8432956164366056
4.98806222	0.837156432568512
4.98939557	0.8318997524529326
4.9907289200000005	0.8295589803914213
4.99206227	0.8312089606979376
4.99339562	0.836734037610044
4.99472897	0.8437557252306512
4.99606232	0.8513142064443118
4.99739567	0.8568399119203445
4.99872902	0.8597558199744127
5.00006237	0.8604849541289114
5.00139572	0.8583742364644231
5.00272907	0.8550365620158128
5.00406242	0.85089244004977
5.00539577	0.8469406586451724
5.00672912	0.8438324100296589
5.0080624700000005	0.8416072937305853
5.00939582	0.8404174222181147
5.01072917	0.8414916379681476
5.01206252	0.8429882486766488
5.01339587	0.8459814700936509
5.01472922	0.8502016482947751
5.01606257	0.8548442214543676
5.01739592	0.8598708471729241
5.01872927	0.864206681136486
5.02006262	0.8675066417495187
5.02139597	0.8674293283865848
5.02272932	0.8635158893814912
5.02406267	0.8562258049643572
5.02539602	0.8480148743952055
5.02672937	0.8403023950196034
5.02806272	0.835199084502039
5.02939607	0.8335113903599451
5.03072942	0.834585606109978
5.0320627700000005	0.8389981248725474
5.03339612	0.8456357599341905
5.03472947	0.8543074278613141
5.03606282	0.8630941229869493
5.03739617	0.8718418471491542
5.03872952	0.8784417683752197
5.04006287	0.8826619465763437
5.04139622	0.8830459991353081
5.04272957	0.8795543265247564
5.04406292	0.8724559541051415
5.04539627	0.8623266464329468
5.04672962	0.8507390704517547
5.04806297	0.8383840179165603
5.0493963200000005	0.8271804944943326
5.05072967	0.8198514391137686
5.05206302	0.8175879804151911
5.05339637	0.8209262834277277
5.05472972	0.8289455019993603
5.05606307	0.8389214400735399
5.05739642	0.8477075066352487
5.05872977	0.853885032902846
5.06006312	0.856264147363861
5.06139647	0.854998219616309
5.06272982	0.8507390704517547
5.06406317	0.8440624644266816
5.06539652	0.8371947749680159
5.06672987	0.8314006726954568
5.06806322	0.8271421520948288
5.06939657	0.825990622981862
5.07072992	0.8279863134478388
5.07206327	0.8322831764479707
5.0733966200000005	0.8393432064680818
5.07472997	0.8473240826402106
5.07606332	0.8556883828073776
5.07739667	0.8629401248250077
5.07873002	0.8683501745386025
5.08006337	0.8704992346025947
5.08139672	0.8698851276466075
5.08273007	0.8658950038425062
5.08406342	0.8587199466238835
5.08539677	0.8508157552507624
5.08673012	0.8425664822821068
5.08806347	0.834585606109978
5.08939682	0.8279090000849051
5.0907301700000005	0.8249164072318289
5.09206352	0.8262213059428111
5.09339687	0.8336264175584565
5.09473022	0.8436406980321397
5.09606357	0.855189931613828
5.09739692	0.8644367355335089
5.09873027	0.8694633612520655
5.10006362	0.8709976857961442
5.10139697	0.8693093630901241
5.10273032	0.8659716886415137
5.10406367	0.8609450629229571
5.10539702	0.8559574081678305
5.10673037	0.8493958293412689
5.10806372	0.8433723012356131
5.10939707	0.837386486965535
5.11073042	0.8334730479604413
5.11206377	0.8314773574944644
5.11339712	0.8337031023574641
5.1147304700000005	0.8376548837620617
5.11606382	0.8426815094806184
5.11739717	0.848974062946727
5.11873052	0.8556116980083699
5.12006387	0.8627100704279849
5.12139722	0.868235147340091
5.12273057	0.8715351079531237
5.12406392	0.8703075226050756
5.12539727	0.865242554487015
5.12673062	0.8577991004718658
5.12806397	0.8517366014027801
5.12939732	0.8478615047971902
5.13073067	0.8468250028827349
5.13206402	0.8490124053462307
5.13339737	0.8529641867508283
5.13473072	0.85730002071439
5.13606407	0.8614441426804329
5.13739742	0.8646667899305316
5.1387307700000004	0.865664320881557
5.14006412	0.8632474925849645
5.14139747	0.8579141276703773
5.14273082	0.8501249634957674
5.14406417	0.8421057449241349
5.14539752	0.8358515338575301
5.14673087	0.8336647599579603
5.14806422	0.8361972440169907
5.14939757	0.8423741417206616
5.15073092	0.8503550178927904
5.15206427	0.8582592092659116
5.15339762	0.8652042120875112
5.15473097	0.8687725694970706
5.1560643200000005	0.8698467852471037
5.15739767	0.8685418865361215
5.15873102	0.8659333462420099
5.16006437	0.8622499616339391
5.16139772	0.8574533903124054
5.16273107	0.8526957899543016
5.16406442	0.8488206933487118
5.16539777	0.8461348396916663
5.16673112	0.8445232017846536
5.16806447	0.8439474372281702
5.16939782	0.8431416182746639
5.17073117	0.8419523753261197
5.17206452	0.8412615835711247
5.17339787	0.8411848987721172
5.17473122	0.8422980854855803
5.17606457	0.8445615441841574
5.17739792	0.8481299015937168
5.17873127	0.8522350525963295
5.1800646200000005	0.8558807233688229
5.18139797	0.8582208668664077
5.18273132	0.8572616783148862
5.18406467	0.8525424203562862
5.18539802	0.8449449681791956
5.18673137	0.8370030629704969
5.18806472	0.8302881145459201
5.18939807	0.8264513603398339
5.19073142	0.8266047299378492
5.19206477	0.8306331961414541
5.19339812	0.8370030629704969
5.19473147	0.8443698321866385
5.19606482	0.8521200253978182
5.1973981700000005	0.8577224156728583
5.19873152	0.8612524306829139
5.20006487	0.8627100704279849
5.20139822	0.8621726482710053
5.20273157	0.859256740216937
5.20406492	0.8537700057043345
5.20539827	0.8470940282431878
5.20673162	0.8388447552745323
5.20806497	0.830748851903892
5.20939832	0.8243023002758418
5.21073167	0.821271365023262
5.21206502	0.8208112562292162
5.21339837	0.8231897421263049
5.21473172	0.8258755957833505
5.21606507	0.8288304748008489
5.21739842	0.8317463828549174
5.21873177	0.8341632111515097
5.22006512	0.8383073331175526
5.2213984700000005	0.8423741417206616
5.22273182	0.8460198124931547
5.22406517	0.8472857402407068
5.22539852	0.8467483180837272
5.22673187	0.8437940676301551
5.22806522	0.8414916379681476
5.22939857	0.8399956558235728
5.23073192	0.8411082139731095
5.23206527	0.8450216529782032
5.23339862	0.8503550178927904
5.23473197	0.8583742364644231
5.23606532	0.8670459043915466
5.23739867	0.8754485469582175
5.2387320200000005	0.8815110460273032
5.24006537	0.8839668452873258
5.24139872	0.8806285422747893
5.24273207	0.8732617730586477
5.24406542	0.863362519783476
5.24539877	0.8538466905033422
5.24673212	0.8465949484857118
5.24806547	0.8417990057281045
5.24939882	0.8397656014265499
5.25073217	0.8391514944705628
5.25206552	0.8393815488675856
5.25339887	0.8407247899780714
5.25473222	0.8429882486766488
5.25606557	0.8472857402407068
5.25739892	0.8538466905033422
5.25873227	0.8620959634719976
5.26006562	0.8697317580485922
5.26139897	0.8755252317572251
5.2627323200000005	0.8766000760711843
5.26406567	0.8730700610611287
5.26539902	0.8663167702370481
5.26673237	0.8579141276703773
5.26806572	0.8496648547017218
5.26939907	0.843410643635117
5.27073242	0.839957313424069
5.27206577	0.8402640526200995
5.27339912	0.8435640132331322
5.27473247	0.8486283527872664
5.27606582	0.8549215348173014
5.27739917	0.8606383237269266
5.27873252	0.8644367355335089
5.2800658700000005	0.8658176904795721
5.28139922	0.8638609709770254
5.28273257	0.859026685819914
5.28406592	0.8530792139493397
5.28539927	0.847055685843684
5.28673262	0.842949906277145
5.28806597	0.8403407374191072
5.28939932	0.8402257102205957
5.29073267	0.8420290601251272
5.29206602	0.8453290207381601
5.29339937	0.8494341717407727
5.29473271	0.8530792139493397
5.29606606	0.855573355608866
5.29739941	0.8581058396678962
5.29873276	0.8594867946139598
5.30006611	0.8614824850799366
5.30139946	0.8625567008299695
5.30273281	0.8613674578814252
5.30406616	0.8589500010209065
5.30539951	0.8546525094568483
5.30673286	0.8492041173437499
5.30806621	0.8437940676301551
5.30939956	0.8389597824730436
5.3107329100000005	0.8358898762570339
5.31206626	0.8362355864164943
5.31339961	0.8389597824730436
5.31473296	0.845520732735679
5.31606631	0.8539617177018536
5.31739966	0.8632474925849645
5.31873301	0.87149676555362
5.32006636	0.8763310507107314
5.32139971	0.8765227627082504
5.32273306	0.8702685516416454
5.32406641	0.8592950826164406
5.32539976	0.8462498668901778
5.32673311	0.8340098415534946
5.32806646	0.8249930920308366
5.32939981	0.8206189156677709
5.33073316	0.8220388415772644
5.33206651	0.8291755563963832
5.33339986	0.840149025421588
5.3347332100000004	0.8520433405988105
5.33606656	0.8635158893814912
5.33739991	0.8719185319481619
5.33873326	0.8769835000662224
5.34006661	0.8793236435638073
5.34139996	0.8789402195687692
5.34273331	0.8766384184706881
5.34406666	0.8719185319481619
5.34540001	0.8653192392860227
5.34673336	0.8589116586214026
5.34806671	0.8542690854618102
5.34940006	0.8510074672482814
5.35073341	0.8507007280522508
5.3520667600000005	0.8513142064443118
5.35340011	0.8523507083587674
5.35473346	0.8533482393097926
5.35606681	0.8546908518563522
5.35740016	0.8572233359153824
5.35873351	0.8605232965284151
5.36006686	0.8631324653864529
5.36140021	0.8648974728914808
5.36273356	0.864820159528547
5.36406691	0.8629401248250077
5.36540026	0.8599475319719317
5.36673361	0.8564942017608839
5.36806696	0.8538466905033422
5.36940031	0.8524657355572788
5.37073366	0.8525424203562862
5.37206701	0.8546908518563522
5.37340036	0.8587966314228912
5.37473371	0.8632474925849645
5.3760670600000005	0.867390985987081
5.37740041	0.8694250188525617
5.37873376	0.8700768396441264
5.38006711	0.8677750385460454
5.38140046	0.8629784672245115
5.38273381	0.855765067606385
5.38406716	0.8488206933487118
5.38540051	0.8424897974830992
5.38673386	0.838000593921522
5.38806721	0.8356214794605072
5.38940056	0.8359665610560414
5.39073391	0.838000593921522
5.39206726	0.8413766107696362
5.3934006100000005	0.8476691642357449
5.39473396	0.8559184372044004
5.39606731	0.8652808968865189
5.39740066	0.8737218818526935
5.39873401	0.8802828321153289
5.40006736	0.8827386313753514
5.40140071	0.8819328124218452
5.40273406	0.8776742918212171
5.40406741	0.871305053556101
5.40540076	0.8632858349844683
5.40673411	0.8542307430623066
5.40806746	0.845942499130221
5.40940081	0.838883097674036
5.41073416	0.8338181295559757
5.41206751	0.831784725254421
5.41340086	0.8319764372519401
5.41473421	0.8345472637104742
5.41606756	0.8396889166275424
5.4174009100000005	0.8469023162456687
5.41873426	0.8543457702608179
5.42006761	0.8614824850799366
5.42140096	0.8658566614430023
5.42273431	0.8663934550360556
5.42406766	0.8630168096240154
5.42540101	0.8567632271213368
5.42673436	0.8494725141402766
5.42806771	0.8438324100296589
5.42940106	0.8419523753261197
5.43073441	0.8444465169856461
5.43206776	0.8510074672482814
5.43340111	0.8589883434204102
5.4347344600000005	0.8672759587885694
5.43606781	0.873798566651701
5.43740116	0.8778660038187364
5.43873451	0.8802067758802475
5.44006786	0.8798610657207869
5.44140121	0.8769068152672148
5.44273456	0.8725326389041491
5.44406791	0.8671609315900581
5.44540126	0.8621726482710053
5.44673461	0.8568782543198482
5.44806796	0.8515065470057572
5.44940131	0.8462882092896814
5.45073466	0.8423741417206616
5.45206801	0.8414916379681476
5.45340136	0.8451373087406409
5.45473471	0.8526957899543016
5.45606806	0.8632474925849645
5.45740141	0.8730700610611287
5.4587347600000005	0.8797076961227716
5.46006811	0.8826619465763437
5.46140146	0.8811659644317689
5.46273481	0.8759092843161894
5.46406816	0.8685041727005439
5.46540151	0.8609450629229571
5.46673486	0.8548058790548637
5.46806821	0.8520049981993068
5.46940156	0.8529258443513245
5.47073491	0.8562258049643572
5.47206826	0.8599858743714356
5.47340161	0.8624033312319545
5.47473496	0.8628250976264964
5.4760683100000005	0.8622116192344355
5.47740166	0.8622499616339391
5.47873501	0.8627867552269926
5.48006836	0.8631324653864529
5.48140171	0.8617508818764633
5.48273506	0.8593334250159445
5.48406841	0.8556883828073776
5.48540176	0.8520433405988105
5.48673511	0.8499332514982485
5.48806846	0.8485133255887549
5.48940181	0.848091559194213
5.49073516	0.8469406586451724
5.49206851	0.8465182636867044
5.49340186	0.8463648940886891
5.49473521	0.8479381895961978
5.49606856	0.8519666557998029
5.49740191	0.859448452214456
5.49873526	0.8668541923940277
5.5000686100000005	0.8726860085021643
5.50140196	0.8734918274556706
5.50273531	0.8683885169381064
5.50406866	0.860100901569947
5.50540201	0.8505467298903094
5.50673536	0.8430265910761525
5.50806871	0.8379622515220184
5.50940206	0.8352380554654691
5.51073541	0.8335113903599451
5.51206876	0.8339714991539908
5.51340211	0.8369263781714892
5.51473546	0.8441781201891195
5.51606881	0.8540390310647874
5.5174021600000005	0.8646667899305316
5.51873551	0.873875880014635
5.52006886	0.8790935891667845
5.52140221	0.8789785619682731
5.52273556	0.8756402589557364
5.52406891	0.8707292889996175
5.52540226	0.8659333462420099
5.52673561	0.8624416736314582
5.52806896	0.8602542711679622
5.52940231	0.8591033706189216
5.53073566	0.8577224156728583
5.53206901	0.8561491201653495
5.53340236	0.8547675366553599
5.53473571	0.8542307430623066
5.53606906	0.8537700057043345
5.53740241	0.8552666164128356
5.53873576	0.8563791745623723
5.54006911	0.8572233359153824
5.5414024600000005	0.8567632271213368
5.54273581	0.8554966708098585
5.54406916	0.853002529150332
5.54540251	0.8500099362972561
5.54673586	0.8472857402407068
5.54806921	0.8450216529782032
5.54940256	0.8427965366791297
5.55073591	0.8397272590270463
5.55206926	0.8378465957595806
5.55340261	0.8366190104115324
5.55473596	0.837386486965535
5.55606931	0.8406481051790637
5.55740266	0.8466332908852157
5.55873601	0.8528875019518206
5.56006936	0.8583742364644231
5.56140271	0.8622116192344355
5.56273606	0.8634775469819873
5.56406941	0.8619042514744787
5.5654027600000004	0.8582592092659116
5.56673611	0.8535016089078078
5.56806946	0.8488973781477194
5.56940281	0.8457891295322056
5.57073616	0.8449833105786995
5.57206951	0.8464415788876968
5.57340286	0.8486283527872664
5.57473621	0.8502783330937828
5.57606956	0.8521967101968259
5.57740291	0.8541924006628028
5.57873626	0.8563791745623723
5.58006961	0.859256740216937
5.58140296	0.8608300357244456
5.5827363100000005	0.8609450629229571
5.58406966	0.8584509212634306
5.58540301	0.8542307430623066
5.58673636	0.8510841520472889
5.58806971	0.8506240432532434
5.58940306	0.853002529150332
5.59073641	0.8576840732733545
5.59206976	0.8622876754695166
5.59340311	0.864820159528547
5.59473646	0.8660100310410176
5.59606981	0.8659716886415137
5.59740316	0.866700194232086
5.59873651	0.8686958846980631
5.60006986	0.8712667111565972
5.60140321	0.8734151426566631
5.60273656	0.873798566651701
5.60406991	0.8735685122546781
5.60540326	0.8726860085021643
5.6067366100000005	0.8718801895486581
5.60806996	0.8694250188525617
5.60940331	0.8657799766439946
5.61073666	0.8596024503763974
5.61207001	0.8517749438022839
5.61340336	0.8438707524291628
5.61473671	0.8389597824730436
5.61607006	0.8388064128750286
5.61740341	0.8431032758751601
5.61873676	0.8506623856527472
5.62007011	0.8587582890233874
5.62140346	0.8655109512835417
5.62273681	0.8688109118965744
5.6240701600000005	0.8691943358916125
5.62540351	0.8662400854380404
5.62673686	0.8619425938739824
5.62807021	0.8569165967193519
5.62940356	0.8526191051552939
5.63073691	0.8496648547017218
5.63207026	0.8485900103877626
5.63340361	0.8502399906942789
5.63473696	0.8539617177018536
5.63607031	0.8601392439694509
5.63740366	0.8685041727005439
5.63873701	0.8773669240612604
5.64007036	0.8837361623263768
5.64140371	0.8861152767873918
5.64273706	0.883276053532331
5.64407041	0.8763310507107314
5.64540376	0.8679667505435644
5.64673711	0.8601392439694509
5.6480704600000005	0.855573355608866
5.64940381	0.8539233753023499
5.65073716	0.8554966708098585
5.65207051	0.8591800554179293
5.65340386	0.8634008621829797
5.65473721	0.8664317974355594
5.65607056	0.868925939095086
5.65740391	0.8708443161981289
5.65873726	0.871036028195648
5.66007061	0.8698084428475998
5.66140396	0.866355112636552
5.66273731	0.8617125394769595
5.66407066	0.8562258049643572
5.6654040100000005	0.8511991792458005
5.66673736	0.847630821836241
5.66807071	0.8446382289831651
5.66940406	0.8412999259706285
5.67073741	0.8384990451150717
5.67207076	0.8381156211200336
5.67340411	0.8405324494166261
5.67473746	0.8469790010446763
5.67607081	0.8560724353663418
5.67740416	0.8653959240850304
5.67873751	0.872149214909111
5.68007086	0.8743743312081844
5.68140421	0.8719952167471695
5.68273756	0.8663934550360556
5.68407091	0.8606766661264305
5.68540426	0.8566475713588989
5.68673761	0.8542307430623066
5.68807096	0.852158367797322
5.6894043100000005	0.8495114851037064
5.69073766	0.845942499130221
5.692071	0.8430649334756564
5.69340435	0.843410643635117
5.6947377	0.8474007674392183
5.6960710500000005	0.8540390310647874
5.6974044	0.8623266464329468
5.69873775	0.8681968049405872
5.7000711	0.8711893977936631
5.70140445	0.8705375770020984
5.7027378	0.8660483734405214
5.70407115	0.8591417130184255
5.7054045	0.8499715938977522
5.70673785	0.8410698715736057
5.7080712	0.8336264175584565
5.70940455	0.8287531614379151
5.7107379	0.828369737442877
5.71207125	0.8330889954014769
5.7134046000000005	0.8406097627795601
5.71473795	0.8495498275032103
5.7160713	0.8591800554179293
5.71740465	0.867390985987081
5.718738	0.8738369090512048
5.72007135	0.876868472867711
5.7214047	0.8761393387132121
5.72273805	0.8708826585976327
5.7240714	0.8620959634719976
5.72540475	0.8520816829983143
5.7267381	0.8421057449241349
5.72807145	0.8356598218600109
5.7294048	0.8325905442079274
5.73073815	0.833741444756968
5.7320715	0.8369640920070668
5.73340485	0.8413766107696362
5.7347382	0.8456357599341905
5.73607155	0.8507007280522508
5.7374049000000005	0.8563024897633649
5.73873825	0.8622499616339391
5.7400716	0.8686958846980631
5.74140495	0.8728393781001796
5.7427383	0.8738369090512048
5.74407165	0.8709210009971365
5.745405	0.8664317974355594
5.74673835	0.8617125394769595
5.7480717	0.8588733162218989
5.74940505	0.8575300751114129
5.7507384	0.8594867946139598
5.75207175	0.8632091501854606
5.7534051	0.8681201201415797
5.75473845	0.8751801501616908
5.7560718	0.8830459991353081
5.75740515	0.8906428227484725
5.7587385	0.8955160788690141
5.76007185	0.8963602402220242
5.7614052000000004	0.8916786960990017
5.76273855	0.8834294231303463
5.7640719	0.8730700610611287
5.76540525	0.864206681136486
5.7667386	0.8576067599104205
5.76807195	0.8526957899543016
5.7694053	0.8497415395007295
5.77073865	0.84782253383376
5.772072	0.8480148743952055
5.77340535	0.849818224299737
5.7747387	0.8538466905033422
5.77607205	0.8584125788639267
5.7774054	0.8620959634719976
5.7787387500000005	0.8621349344354278
5.7800721	0.8602542711679622
5.78140545	0.8556500404078737
5.7827388	0.8507390704517547
5.78407215	0.847055685843684
5.7854055	0.8458658143312133
5.78673885	0.8467099756842233
5.7880722	0.84782253383376
5.78940555	0.8493191445422612
5.7907389	0.8499332514982485
5.79207225	0.8499715938977522
5.7934056	0.8497415395007295
5.79473895	0.8522733949958333
5.7960723	0.8570316239178634
5.79740565	0.8637842861780177
5.798739	0.870614261801106
5.80007235	0.8756792299191666
5.8014057	0.876177681112716
5.8027390500000005	0.8719568743476658
5.8040724	0.8635542317809949
5.80540575	0.8527724747533093
5.8067391	0.8423741417206616
5.80807245	0.834393894112459
5.8094058	0.830058060148897
5.81073915	0.8298663481513782
5.8120725	0.8326288866074313
5.81340585	0.837769910960573
5.8147392	0.8441781201891195
5.81607255	0.8518899710007953
5.8174059	0.8607916933249418
5.81873925	0.8691559934921087
5.8200726000000005	0.8756402589557364
5.82140595	0.877520922223202
5.8227393	0.8747960976027264
5.82407265	0.8681968049405872
5.825406	0.8597174775749089
5.82673935	0.8517749438022839
5.8280727	0.8452906783386562
5.82940605	0.8419907177256234
5.8307394	0.8419140329266158
5.83207275	0.8454823903361752
5.8334061	0.8523890507582711
5.83473945	0.862671728028481
5.8360728	0.8739525648136426
5.83740615	0.8845803236793868
5.8387395	0.8920627486579662
5.84007285	0.8944028921555511
5.8414062	0.8910262467435107
5.84273955	0.8822785225813058
5.8440729000000005	0.8707292889996175
5.84540625	0.8587966314228912
5.8467396	0.8494725141402766
5.84807295	0.8444081745861423
5.8494063	0.8441781201891195
5.85073965	0.8474007674392183
5.852073	0.8523507083587674
5.85340635	0.8568009409569143
5.8547397	0.8607533509254381
5.85607305	0.8647434747295393
5.8574064	0.8694633612520655
5.85873975	0.8741826192106654
5.8600731	0.8778660038187364
5.8614064500000005	0.8782877702132781
5.8627398	0.8752184925611947
5.86407315	0.8696167308500808
5.8654065	0.8636309165800026
5.86673985	0.8592183978174331
5.8680732	0.85645585936138
5.86940655	0.8545758246578407
5.8707399	0.8528875019518206
5.87207325	0.8514682046062534
5.8734066	0.8508157552507624
5.87473995	0.8518899710007953
5.8760733	0.8551132468148205
5.87740665	0.8595257655773899
5.87874	0.8636692589795064
5.88007335	0.8658176904795721
5.8814067	0.8654342664845343
5.88274005	0.864206681136486
5.8840734	0.8627484128274887
5.8854067500000005	0.8630551520235191
5.8867401	0.8647434747295393
5.88807345	0.8676983537470377
5.8894068	0.8705759194016022
5.89074015	0.8724559541051415
5.8920735	0.8728010357006758
5.89340685	0.8719952167471695
5.8947402	0.8703075226050756
5.89607355	0.8689642814945897
5.8974069	0.8700001548451188
5.89874025	0.8720719015461771
5.9000736	0.8744126736076883
5.90140695	0.8737602242521973
5.9027403000000005	0.8698084428475998
5.90407365	0.8627484128274887
5.905407	0.8544224550598256
5.90674035	0.8471707130421953
5.9080737	0.8427581942796258
5.90940705	0.8403023950196034
5.9107404	0.8404941070171223
5.91207375	0.8433333302721829
5.9134071	0.8480148743952055
5.91474045	0.855573355608866
5.9160738	0.8631324653864529
5.91740715	0.8698084428475998
5.9187405	0.8728393781001796
5.92007385	0.8715734503526276
5.9214072	0.8662400854380404
5.92274055	0.8586816042243797
5.9240739	0.8497031971012257
5.92540725	0.8433333302721829
5.9267406000000005	0.8405324494166261
5.92807395	0.8419140329266158
5.9294073	0.8485516679882588
5.93074065	0.8573383631138939
5.932074	0.8676216689480301
5.93340735	0.8757559147181743
5.9347407	0.8797076961227716
5.93607405	0.8802451182797514
5.9374074	0.8779426886177438
5.93874075	0.872954405298691
5.9400741	0.8677750385460454
5.94140745	0.8612134597194837
5.9427408	0.8538083481038383
5.9440741500000005	0.8473240826402106
5.9454075	0.8417606633286007
5.94674085	0.8402640526200995
5.9480742	0.8417990057281045
5.94940755	0.8465182636867044
5.9507409	0.8532332121112812
5.95207425	0.8598708471729241
5.9534076	0.8640533115384706
5.95474095	0.866700194232086
5.9560743	0.8666235094330785
5.95740765	0.8654342664845343
5.958741	0.8639376557760331
5.96007435	0.8623266464329468
5.9614077	0.8619425938739824
5.96274105	0.8604849541289114
5.9640744	0.8598325047734204
5.96540775	0.8583742364644231
5.9667411	0.8569549391188558
5.9680744500000005	0.8553816436113472
5.9694078	0.8549215348173014
5.97074115	0.8549215348173014
5.9720745	0.8563024897633649
5.97340785	0.8577991004718658
5.9747412	0.8596407927759012
5.97607455	0.8622499616339391
5.9774079	0.8636309165800026
5.97874125	0.8650125000899922
5.9800746	0.8649358152909846
5.98140795	0.8643600507345012
5.9827413	0.8615591698789443
5.98407465	0.858565948461942
5.985408	0.8544607974593293
5.98674135	0.8505857008537395
5.9880747	0.8460198124931547
5.98940805	0.841683978529593
5.9907414	0.8387680704755247
5.9920747500000004	0.8371180901690082
5.9934081	0.8380389363210259
5.99474145	0.8411848987721172
5.9960748	0.8487050375862739
5.99740815	0.8577607580723622
5.9987415	0.8667391651955162
6.00007485	0.8727243509016681
6.0014082	0.8719185319481619
6.00274155	0.8642833659354937
6.0040749	0.8514682046062534
6.00540825	0.8389214400735399
6.0067416	0.8310939334994263
6.00807495	0.8299430329503857
6.0094083000000005	0.8346239485094818
6.01074165	0.8429882486766488
6.012075	0.8507774128512585
6.01340835	0.8569932815183595
6.0147417	0.8626333856289772
6.01607505	0.8680817777420758
6.0174084	0.8752184925611947
6.01874175	0.8818561276228375
6.0200751	0.8857701951918575
6.02140845	0.8850794034368625
6.0227418	0.878556795573731
6.02407515	0.8684658303010402
6.0254085	0.8567242561579066
6.02674185	0.8457507871327018
6.0280752	0.8389981248725474
6.02940855	0.8360815882545528
6.0307419	0.836734037610044
6.03207525	0.8401106830220841
6.0334086000000005	0.8453290207381601
6.03474195	0.8505467298903094
6.0360753	0.855189931613828
6.03740865	0.858565948461942
6.038742	0.8614824850799366
6.04007535	0.8625183584304659
6.0414087	0.8615591698789443
6.04274205	0.8599091895724279
6.0440754	0.8580291548688888
6.04540875	0.8569549391188558
6.0467421	0.8565325441603876
6.04807545	0.8575300751114129
6.0494088	0.8584125788639267
6.0507421500000005	0.8586049194253722
6.0520755	0.8592950826164406
6.05340885	0.8605999813274228
6.0547422	0.8622876754695166
6.05607555	0.8653192392860227
6.0574089	0.8685041727005439
6.05874225	0.8717268199506427
6.0600756	0.8745277008061998
6.06140895	0.8762927083112275
6.0627423	0.8770985272647337
6.06407565	0.8752951773602021
6.065409	0.8709593433966404
6.06674235	0.865242554487015
6.0680757	0.8581825244669039
6.06940905	0.8520816829983143
6.0707424	0.8482832711917322
6.07207575	0.84782253383376
6.0734091	0.8507390704517547
6.0747424500000005	0.8565708865598914
6.0760758	0.8645134203325164
6.07740915	0.8736451970536858
6.0787425	0.8819717833852753
6.08007585	0.8878802842924196
6.0814092	0.8893385526014169
6.08274255	0.8858468799908652
6.0840759	0.8792853011643035
6.08540925	0.8698851276466075
6.0867426	0.8597941623739166
6.08807595	0.85089244004977
6.08940929	0.8448299409806841
6.09074264	0.8415689513310814
6.09207599	0.8412615835711247
6.09340934	0.843410643635117
6.09474269	0.8468633452822387
6.09607604	0.8498565666992408
6.09740939	0.8522733949958333
6.0987427400000005	0.8546141670573445
6.10007609	0.8567242561579066
6.10140944	0.8577607580723622
6.10274279	0.8580291548688888
6.10407614	0.8574917327119091
6.10540949	0.8554966708098585
6.10674284	0.8539233753023499
6.10807619	0.8529258443513245
6.10940954	0.8534632665083041
6.11074289	0.8552666164128356
6.11207624	0.8582975516654154
6.11340959	0.8612524306829139
6.11474294	0.8645517627320203
6.11607629	0.8687725694970706
6.11740964	0.8746427280047112
6.11874299	0.8813193340297842
6.12007634	0.8852327730348779
6.12140969	0.8850794034368625
6.1227430400000005	0.8781727430147668
6.12407639	0.8673526435875771
6.12540974	0.8551132468148205
6.12674309	0.8462115244906739
6.12807644	0.8424897974830992
6.12940979	0.8444848593851499
6.13074314	0.8502016482947751
6.13207649	0.8587966314228912
6.13340984	0.8693093630901241
6.13474319	0.8792853011643035
6.13607654	0.8879186266919235
6.13740989	0.893558730802541
6.13874324	0.8959378452635561
6.1400765900000005	0.8946719175160041
6.14140994	0.8896069493979435
6.14274329	0.8825085769783286
6.14407664	0.8741442768111616
6.14540999	0.8642833659354937
6.14674334	0.8554583284103546
6.14807669	0.8488206933487118
6.14941004	0.8449833105786995
6.15074339	0.8439474372281702
6.15207674	0.8455590751351828
6.15341009	0.8482449287922283
6.15474344	0.8513525488438156
6.15607679	0.8533482393097926
6.15741014	0.8554583284103546
6.15874349	0.8571466511163749
6.16007684	0.8578757852708735
6.16141019	0.8582975516654154
6.16274354	0.8581058396678962
6.1640768900000005	0.8568009409569143
6.16541024	0.854729194255856
6.16674359	0.8528491595523168
6.16807694	0.8519666557998029
6.16941029	0.8516215742042685
6.17074364	0.853002529150332
6.17207699	0.8558417524053927
6.17341034	0.8593717674154483
6.17474369	0.8630168096240154
6.17607704	0.8665851670335747
6.17741039	0.8709593433966404
6.17874374	0.8741059344116577
6.18007709	0.876868472867711
6.18141044	0.8774819512597719
6.18274379	0.8764844203087465
6.18407714	0.8735301698551744
6.18541049	0.8708826585976327
6.18674384	0.8683501745386025
6.1880771900000004	0.866700194232086
6.18941054	0.8660100310410176
6.19074389	0.864820159528547
6.19207724	0.8640533115384706
6.19341059	0.8635542317809949
6.19474394	0.8646284475310277
6.19607729	0.8670842467910505
6.19741064	0.8711893977936631
6.19874399	0.8755635741567288
6.20007734	0.8787868499707541
6.20141069	0.8782877702132781
6.20274404	0.8726860085021643
6.20407739	0.8642450235359899
6.2054107400000005	0.8534632665083041
6.20674409	0.844254804988127
6.20807744	0.8393815488675856
6.20941079	0.8378855667230107
6.21074414	0.8401106830220841
6.21207749	0.8442931473876308
6.21341084	0.8495498275032103
6.21474419	0.8553049588123395
6.21607754	0.8620959634719976
6.21741089	0.8691943358916125
6.21874424	0.8767534456691994
6.22007759	0.8819717833852753
6.22141094	0.8845036388803792
6.22274429	0.8834677655298502
6.22407764	0.8789402195687692
6.22541099	0.8729160628991871
6.22674434	0.8675826979846
6.22807769	0.8648974728914808
6.2294110400000005	0.8649358152909846
6.23074439	0.8672759587885694
6.23207774	0.8713433959556048
6.23341109	0.8758325995171817
6.23474444	0.8804751726767741
6.23607779	0.8858468799908652
6.23741114	0.8911419025059485
6.23874449	0.8947102599155079
6.24007784	0.8949019719130269
6.24141119	0.8910652177069408
6.24274454	0.8834677655298502
6.24407789	0.8736835394531897
6.24541124	0.8645134203325164
6.2467445900000005	0.8577224156728583
6.24807794	0.854076744900365
6.24941129	0.8531558987483472
6.25074464	0.8533098969102889
6.25207799	0.8542690854618102
6.25341134	0.8553049588123395
6.25474469	0.8576840732733545
6.25607804	0.8617508818764633
6.25741139	0.8676983537470377
6.25874474	0.8743743312081844
6.26007809	0.8798994081202908
6.26141144	0.8825469193778324
6.26274479	0.8815110460273032
6.26407814	0.8769835000662224
6.26541149	0.8686575422985593
6.26674484	0.8596024503763974
6.26807819	0.8509691248487776
6.26941154	0.8448682833801879
6.2707448900000005	0.8422980854855803
6.27207824	0.8431799606741678
6.27341159	0.8472857402407068
6.27474494	0.8522350525963295
6.27607829	0.8582208668664077
6.27741164	0.8642450235359899
6.27874499	0.8696550732495845
6.28007834	0.8726093237031566
6.28141169	0.872993376262121
6.28274504	0.870422549803587
6.28407839	0.8659333462420099
6.28541174	0.8601775863689545
6.28674509	0.8548442214543676
6.2880784400000005	0.8513915198072458
6.28941179	0.8499332514982485
6.29074514	0.8496648547017218
6.29207849	0.8503933602922943
6.29341184	0.8507390704517547
6.29474519	0.8510841520472889
6.29607854	0.8508540976502662
6.29741189	0.8503550178927904
6.29874524	0.8516215742042685
6.30007859	0.8533098969102889
6.30141194	0.8556500404078737
6.30274529	0.8566475713588989
6.30407864	0.8563408321628685
6.30541199	0.8539233753023499
6.30674534	0.8502016482947751
6.30807869	0.845942499130221
6.30941204	0.8428348790786335
6.31074539	0.8405324494166261
6.3120787400000005	0.8389981248725474
6.31341209	0.839113152071059
6.31474544	0.8401106830220841
6.31607879	0.8445232017846536
6.31741214	0.8513525488438156
6.31874549	0.8596024503763974
6.32007884	0.8675826979846
6.32141219	0.8734151426566631
6.32274554	0.8748350685661566
6.32407889	0.8720719015461771
6.32541224	0.8669308771930353
6.32674559	0.86201927867299
6.32807894	0.858834973822395
6.3294122900000005	0.8574533903124054
6.33074564	0.8592950826164406
6.33207899	0.8632858349844683
6.33341234	0.8678133809455493
6.33474569	0.8719952167471695
6.33607904	0.8766384184706881
6.33741239	0.8801300910812399
6.33874574	0.8823168649808096
6.34007909	0.8819717833852753
6.34141244	0.8800527777183059
6.34274579	0.876177681112716
6.34407914	0.8707676313991214
6.34541249	0.8652042120875112
6.34674584	0.8610600901214686
6.34807919	0.8587582890233874
6.34941254	0.8582208668664077
6.35074589	0.8604082693299038
6.35207924	0.864398393134005
6.3534125900000005	0.8692710206906202
6.35474594	0.874489358406696
6.35607929	0.8797460385222754
6.35741264	0.8838901604883183
6.35874599	0.8868060685423865
6.36007934	0.8876118874958929
6.36141269	0.8848493490398398
6.36274604	0.8782494278137742
6.36407939	0.8685041727005439
6.36541274	0.8579141276703773
6.36674609	0.8478615047971902
6.36807944	0.8396116032646084
6.36941279	0.8348156605070008
6.3707461400000005	0.8326672290069349
6.37207949	0.833741444756968
6.37341284	0.8376548837620617
6.37474619	0.8449066257796918
6.37607954	0.8542307430623066
6.3774128900000004	0.8643600507345012
6.37874624	0.8735301698551744
6.38007959	0.880513515076278
6.38141294	0.884120214885341
6.38274629	0.8832377111328271
6.38407964	0.8789785619682731
6.38541299	0.8723792693061339
6.38674634	0.8657410056805647
6.38807969	0.8596791351754051
6.38941304	0.8557267252068814
6.39074639	0.8541150872998687
6.39207974	0.8544607974593293
6.39341309	0.8566475713588989
6.3947464400000005	0.8607150085259343
6.39607979	0.8660867158400251
6.39741314	0.8717651623501466
6.39874649	0.8764844203087465
6.40007984	0.8787101651717464
6.40141319	0.8786334803727387
6.40274654	0.8749500957646679
6.40407989	0.8688875966955821
6.40541324	0.8605232965284151
6.40674659	0.8523123659592635
6.40807994	0.8449833105786995
6.40941329	0.8402640526200995
6.41074664	0.8391514944705628
6.41207999	0.842719851880122
6.41341334	0.8488973781477194
6.41474669	0.8578757852708735
6.41608004	0.8684658303010402
6.41741339	0.8793626145272374
6.4187467400000005	0.8889545000424525
6.42008009	0.895055341511042
6.42141344	0.8971654306116041
6.42274679	0.8933670188050219
6.42408014	0.8844652964808754
6.42541349	0.872149214909111
6.42674684	0.8594867946139598
6.42808019	0.8481299015937168
6.42941354	0.841875690527112
6.43074689	0.8403023950196034
6.43208024	0.8445998865836613
6.43341359	0.8528491595523168
6.43474694	0.8638993133765293
6.4360802900000005	0.8744126736076883
6.43741364	0.8826619465763437
6.43874699	0.8865370431819336
6.44008034	0.8867677261428829
6.44141369	0.883084341534812
6.44274704	0.8781344006152629
6.44408039	0.8739135938502125
6.44541374	0.871036028195648
6.44674709	0.8696934156490883
6.44808044	0.8692326782911164
6.44941379	0.8693866764530579
6.45074714	0.8694633612520655
6.45208049	0.8691943358916125
6.45341384	0.8686575422985593
6.45474719	0.8687342270975668
6.45608054	0.8692326782911164
6.45741389	0.87149676555362
6.45874724	0.8741826192106654
6.4600805900000005	0.8766384184706881
6.46141394	0.8775976070222095
6.46274729	0.8770218424657261
6.46408064	0.8736835394531897
6.46541399	0.870422549803587
6.46674734	0.8674293283865848
6.46808069	0.8658566614430023
6.46941404	0.8651658696880076
6.47074739	0.8663167702370481
6.47208074	0.8683885169381064
6.47341409	0.8708443161981289
6.47474744	0.8734534850561668
6.47608079	0.875141807762187
6.4774141400000005	0.8767151032696956
6.47874749	0.8758709419166856
6.48008084	0.8745660432057035
6.48141419	0.8719568743476658
6.48274754	0.8685418865361215
6.48408089	0.8650125000899922
6.48541424	0.8622876754695166
6.48674758	0.8603309559669698
6.48808093	0.8599091895724279
6.48941428	0.8609067205234533
6.49074763	0.8624033312319545
6.49208098	0.8656259784820531
6.49341433	0.8691176510926049
6.49474768	0.8732234306591439
6.49608103	0.8775976070222095
6.49741438	0.8812043068312727
6.49874773	0.8833143959318348
6.50008108	0.8839285028878221
6.50141443	0.8831226839343158
6.50274778	0.8821251529832904
6.50408113	0.8809736238703236
6.50541448	0.879170273965792
6.50674783	0.876676760870192
6.5080811800000005	0.8726476661026604
6.50941453	0.8681201201415797
6.51074788	0.8637076013790103
6.51208123	0.8608683781239495
6.51341458	0.8598708471729241
6.51474793	0.8605616389279189
6.51608128	0.8632858349844683
6.51741463	0.8676983537470377
6.51874798	0.8726476661026604
6.52008133	0.8763693931102352
6.52141468	0.8778660038187364
6.52274803	0.875985969115197
6.52408138	0.8705759194016022
6.5254147300000005	0.862480016030962
6.52674808	0.8538466905033422
6.52808143	0.8477458490347526
6.52941478	0.8443314897871347
6.53074813	0.8457891295322056
6.53208148	0.8506240432532434
6.53341483	0.8570699663173672
6.53474818	0.8625950432294733
6.53608153	0.8676593827836075
6.53741488	0.8718801895486581
6.53874823	0.8749884381641717
6.54008158	0.877712634220721
6.54141493	0.8782494278137742
6.54274828	0.8767534456691994
6.54408163	0.8726860085021643
6.54541498	0.8679284081440606
6.54674833	0.8633241773839722
6.54808168	0.8594101098149521
6.5494150300000005	0.8564942017608839
6.55074838	0.8561491201653495
6.55208173	0.858643261824876
6.55341508	0.8634392045824835
6.55474843	0.8707676313991214
6.55608178	0.8785951379732349
6.55741513	0.8859619071893765
6.55874848	0.8916786960990017
6.56008183	0.8936743865649787
6.56141518	0.8921777758564775
6.56274853	0.8876885722949004
6.56408188	0.8808202542723085
6.56541523	0.8733001154581516
6.5667485800000005	0.8670842467910505
6.56808193	0.8634008621829797
6.56941528	0.8632474925849645
6.57074863	0.8662017430385366
6.57208198	0.872149214909111
6.5734153300000004	0.879170273965792
6.57474868	0.8853094578338854
6.57608203	0.8886861032459258
6.57741538	0.8886861032459258
6.57874873	0.8856545394294197
6.58008208	0.8805901998752854
6.58141543	0.8749500957646679
6.58274878	0.8700384972446227
6.58408213	0.8673526435875771
6.58541548	0.8668925347935316
6.58674883	0.8693866764530579
6.58808218	0.8718418471491542
6.58941553	0.8741059344116577
6.5907488800000005	0.8738369090512048
6.59208223	0.8714200807546123
6.59341558	0.8684658303010402
6.59474893	0.8659716886415137
6.59608228	0.8652042120875112
6.59741563	0.8658950038425062
6.59874898	0.8676983537470377
6.60008233	0.8691943358916125
6.60141568	0.8702302092421418
6.60274903	0.8693477054896277
6.60408238	0.8676983537470377
6.60541573	0.8641299963374783
6.60674908	0.8592183978174331
6.60808243	0.8538466905033422
6.60941578	0.849626512302218
6.61074913	0.847247397841203
6.61208248	0.8475924794367372
6.61341583	0.8505090160547318
6.6147491800000005	0.8563024897633649
6.61608253	0.8632091501854606
6.61741588	0.8711893977936631
6.61874923	0.879170273965792
6.62008258	0.8856168255938421
6.62141593	0.8896069493979435
6.62274928	0.8900287157924854
6.62408263	0.8887627880449335
6.62541598	0.8852711154343818
6.62674933	0.8812043068312727
6.62808268	0.8769835000662224
6.62941603	0.872570981303653
6.63074938	0.8673526435875771
6.6320827300000005	0.8633241773839722
6.63341608	0.8615591698789443
6.63474943	0.8637076013790103
6.63608278	0.8691943358916125
6.63741613	0.876868472867711
6.63874948	0.884811006640336
6.64008283	0.8899903733929817
6.64141618	0.8899903733929817
6.64274953	0.8856168255938421
6.64408288	0.8774436088602681
6.64541623	0.8670842467910505
6.64674958	0.8578757852708735
6.64808293	0.8520433405988105
6.64941628	0.8514298622067495
6.65074963	0.8559574081678305
6.65208298	0.8641683387369822
6.65341633	0.8732234306591439
6.65474968	0.8815110460273032
6.6560830300000005	0.8870361229394095
6.65741638	0.8900287157924854
6.65874973	0.8903360835524421
6.66008308	0.8890695272409639
6.66141643	0.88738183309887
6.66274978	0.8852327730348779
6.66408313	0.8822785225813058
6.66541648	0.8794776417257488
6.66674983	0.87706018486523
6.66808318	0.8746810704042148
6.66941653	0.8726093237031566
6.67074988	0.8726476661026604
6.67208323	0.8738369090512048
6.6734165800000005	0.8754868893577213
6.67474993	0.8785184531742273
6.67608328	0.8815877308263108
6.67741663	0.8855395122309083
6.67874998	0.8883410216503915
6.68008333	0.8903360835524421
6.68141668	0.8901827139544269
6.68275003	0.8870361229394095
6.68408338	0.8813576764292881
6.68541673	0.8746427280047112
6.68675008	0.8668925347935316
6.68808343	0.8599475319719317
6.68941678	0.854537482258337
6.69075013	0.8503166754932866
6.69208348	0.8488206933487118
6.69341683	0.848782350949208
6.69475018	0.8510841520472889
6.69608353	0.8549215348173014
6.6974168800000005	0.8604466117294076
6.69875023	0.8660100310410176
6.70008358	0.8712667111565972
6.70141693	0.8740292496126503
6.70275028	0.8737218818526935
6.70408363	0.8702685516416454
6.70541698	0.8638993133765293
6.70675033	0.8577991004718658
6.70808368	0.8540390310647874
6.70941703	0.853885032902846
6.71075038	0.8570316239178634
6.71208373	0.8630941229869493
6.71341708	0.8703075226050756
6.7147504300000005	0.87790434621824
6.71608378	0.8847726642408321
6.71741713	0.8907195075474802
6.71875048	0.8953237383075688
6.72008383	0.8964752674205356
6.72141718	0.8949019719130269
6.72275053	0.891218587304956
6.72408388	0.8863069887849108
6.72541723	0.8815110460273032
6.72675058	0.877520922223202
6.72808393	0.8737218818526935
6.72941728	0.8690793086931011
6.73075063	0.8642833659354937
6.73208398	0.8604466117294076
6.73341733	0.8574533903124054
6.73475068	0.8577224156728583
6.73608403	0.8617508818764633
6.73741738	0.8679284081440606
6.7387507300000005	0.8737602242521973
6.74008408	0.8776742918212171
6.74141743	0.8778660038187364
6.74275078	0.8739909072131464
6.74408413	0.8675066417495187
6.74541748	0.8617508818764633
6.74675083	0.8589116586214026
6.74808418	0.8586816042243797
6.74941753	0.8622116192344355
6.75075088	0.8683885169381064
6.75208423	0.8748350685661566
6.75341758	0.8803218030787588
6.75475093	0.8841585572848448
6.7560842800000005	0.8860769343878879
6.75741763	0.8857701951918575
6.75875098	0.883084341534812
6.76008433	0.8782110854142706
6.76141768	0.8712283687570933
6.76275103	0.8629784672245115
6.76408438	0.8551515892143241
6.76541773	0.8495875413387879
6.76675108	0.8467099756842233
6.76808443	0.8462882092896814
6.76941778	0.8474391098387221
6.77075113	0.8489357205472231
6.77208448	0.8515065470057572
6.77341783	0.8556116980083699
6.77475118	0.8615591698789443
6.77608453	0.8696167308500808
6.77741788	0.8787485075712502
6.77875123	0.8863069887849108
6.7800845800000005	0.8913719569029713
6.78141793	0.8917937232975133
6.78275128	0.8883026792508877
6.78408463	0.8820484681842827
6.78541798	0.8746427280047112
6.78675133	0.8693093630901241
6.78808468	0.8673143011880733
6.78941803	0.8684268593376102
6.79075138	0.871036028195648
6.79208473	0.8739135938502125
6.79341808	0.8741442768111616
6.79475143	0.8720335591466732
6.79608478	0.8682734897395948
6.7974181300000005	0.8655109512835417
6.79875148	0.865242554487015
6.80008483	0.8669308771930353
6.80141818	0.8693866764530579
6.80275153	0.8714584231541161
6.8040848800000004	0.8718418471491542
6.80541823	0.8693866764530579
6.80675158	0.866700194232086
6.80808493	0.8634775469819873
6.80941828	0.8606383237269266
6.81075163	0.8588733162218989
6.81208498	0.8591033706189216
6.81341833	0.8607533509254381
6.81475168	0.8635542317809949
6.81608503	0.867390985987081
6.81741838	0.8712283687570933
6.81875173	0.8744510160071921
6.82008508	0.8758709419166856
6.8214184300000005	0.8769068152672148
6.82275178	0.8762160235122198
6.82408513	0.8739135938502125
6.82541848	0.8703075226050756
6.82675183	0.8668925347935316
6.82808518	0.8632858349844683
6.82941853	0.8609834053224609
6.83075188	0.8612134597194837
6.83208523	0.863362519783476
6.83341858	0.8673143011880733
6.83475193	0.8724176117056377
6.83608528	0.8785184531742273
6.83741863	0.8844269540813715
6.83875198	0.8880336538904348
6.84008533	0.8893768950009208
6.84141868	0.8875352026968852
6.84275203	0.8817794428238298
6.84408538	0.8742593040096731
6.8454187300000005	0.8670842467910505
6.84675208	0.8617508818764633
6.84808543	0.8591800554179293
6.84941878	0.8589500010209065
6.85075213	0.8614824850799366
6.85208548	0.8662400854380404
6.85341883	0.8715351079531237
6.85475218	0.8782877702132781
6.85608553	0.8849643762383512
6.85741888	0.8901060291554193
6.85875223	0.8937127289644825
6.86008558	0.8947102599155079
6.86141893	0.8943262073565434
6.8627522800000005	0.892484515052508
6.86408563	0.8883793640498954
6.86541898	0.8822785225813058
6.86675233	0.8741442768111616
6.86808568	0.8652808968865189
6.86941903	0.8579524700698811
6.87075238	0.8536166361063193
6.87208573	0.8531558987483472
6.87341908	0.8562258049643572
6.87475243	0.8615208274794405
6.87608578	0.8678517233450529
6.87741913	0.874297646409177
6.87875248	0.879439299326245
6.88008583	0.8823935497798171
6.88141918	0.8818177852233337
6.88275253	0.8776742918212171
6.88408587	0.8708443161981289
6.88541922	0.8643217083349973
6.88675257	0.8597558199744127
6.88808592	0.8580674972683926
6.88941927	0.8586816042243797
6.89075262	0.860100901569947
6.89208597	0.8625950432294733
6.8934193200000005	0.8651658696880076
6.89475267	0.8696934156490883
6.89608602	0.8759476267156933
6.89741937	0.8828536585738629
6.89875272	0.8878419418929158
6.90008607	0.8889928424419563
6.90141942	0.8858085375913614
6.90275277	0.879439299326245
6.90408612	0.8709976857961442
6.90541947	0.8621349344354278
6.90675282	0.8551132468148205
6.90808617	0.8500482786967599
6.90941952	0.8483982983902435
6.9107528700000005	0.8509307824492738
6.91208622	0.8572616783148862
6.91341957	0.8655492936830456
6.91475292	0.872762693301172
6.91608627	0.8781344006152629
6.91741962	0.880513515076278
6.91875297	0.8798994081202908
6.92008632	0.8770985272647337
6.92141967	0.8740292496126503
6.92275302	0.8698084428475998
6.92408637	0.866700194232086
6.92541972	0.865664320881557
6.92675307	0.8662784278375443
6.92808642	0.8675443555850962
6.92941977	0.8688109118965744
6.93075312	0.8693093630901241
6.93208647	0.869770100448096
6.93341982	0.8708059737986252
6.9347531700000005	0.8739135938502125
6.93608652	0.8795159841252526
6.93741987	0.8862686463854069
6.93875322	0.8931753068075029
6.94008657	0.8980095919646143
6.94141992	0.900004653866665
6.94275327	0.8993528330751002
6.94408662	0.8968586914155736
6.94541997	0.892484515052508
6.94675332	0.88818702348845
6.94808667	0.8847343218413283
6.94942002	0.8817794428238298
6.95075337	0.8800144353188021
6.9520867200000005	0.8800144353188021
6.95342007	0.8811659644317689
6.95475342	0.8830076567358043
6.95608677	0.8858085375913614
6.95742012	0.8896452917974473
6.95875347	0.8941728377585281
6.96008682	0.8974344559720571
6.96142017	0.8983553021240748
6.96275352	0.8963602402220242
6.96408687	0.8915636689004903
6.96542022	0.8844269540813715
6.96675357	0.876868472867711
6.96808692	0.8704608922030909
6.96942027	0.8663167702370481
6.97075362	0.8650891848889999
6.97208697	0.8666235094330785
6.97342032	0.8701535244431341
6.97475367	0.8743743312081844
6.9760870200000005	0.8780577158162552
6.97742037	0.8808969390713159
6.97875372	0.8822785225813058
6.98008707	0.8815110460273032
6.98142042	0.8781344006152629
6.98275377	0.8730700610611287
6.98408712	0.8677366961465416
6.98542047	0.8634775469819873
6.98675382	0.8602542711679622
6.98808717	0.8586816042243797
6.98942052	0.8583358940649193
6.99075387	0.8591800554179293
6.99208722	0.8615208274794405
6.9934205700000005	0.865050842489496
6.99475392	0.8701918668426379
6.99608727	0.8752568349606983
6.99742062	0.8802451182797514
6.99875397	0.8842735844833564
7.0000873200000004	0.8864993293463561
7.00142067	0.8863069887849108
7.00275402	0.8851944306353741
7.00408737	0.8812426492307766
7.00542072	0.8762543659117237
7.00675407	0.870614261801106
7.00808742	0.8657410056805647
7.00942077	0.8617508818764633
7.01075412	0.8595257655773899
7.01208747	0.8584892636629344
7.01342082	0.8576067599104205
7.01475417	0.8561107777658457
7.01608752	0.8545758246578407
7.0174208700000005	0.8553816436113472
7.01875422	0.8590650282194178
7.02008757	0.8647434747295393
7.02142092	0.8708059737986252
7.02275427	0.8747960976027264
7.02408762	0.8748734109656604
7.02542097	0.8721875573086149
7.02675432	0.8670075619920429
7.02808767	0.8621726482710053
7.02942102	0.8587582890233874
7.03075437	0.8569165967193519
7.03208772	0.8566859137584028
7.03342107	0.8582592092659116
7.03475442	0.8610984325209723
7.03608777	0.8658950038425062
7.03742112	0.8722642421076225
7.03875447	0.8788635347697615
7.04008782	0.884120214885341
7.0414211700000005	0.8855011698314046
7.04275452	0.8833143959318348
7.04408787	0.8784027974117896
7.04542122	0.872993376262121
7.04675457	0.8685418865361215
7.04808792	0.8658950038425062
7.04942127	0.8658176904795721
7.05075462	0.8678133809455493
7.05208797	0.8724559541051415
7.05342132	0.8781727430147668
7.05475467	0.8839285028878221
7.05608802	0.8887244456454296
7.05742137	0.8916786960990017
7.0587547200000005	0.8936354156015486
7.06008807	0.8942111801580319
7.06142142	0.8930602796089914
7.06275477	0.8897986613954625
7.06408812	0.8833910807308425
7.06542147	0.8754868893577213
7.06675482	0.8681584625410833
7.06808817	0.8630941229869493
7.06942152	0.8615591698789443
7.07075487	0.8631324653864529
7.07208822	0.8660100310410176
7.07342157	0.8695017036515693
7.07475492	0.8720719015461771
7.07608827	0.8747583837671489
7.07742162	0.8783261126127819
7.07875497	0.8823935497798171
7.08008832	0.8860769343878879
7.08142167	0.8869594381404019
7.0827550200000005	0.8842352420838525
7.08408837	0.8774819512597719
7.08542172	0.8687725694970706
7.08675507	0.8605232965284151
7.08808842	0.8553433012118433
7.08942177	0.8539233753023499
7.09075512	0.8550365620158128
7.09208847	0.85730002071439
7.09342182	0.8595257655773899
7.09475517	0.8619809362734862
7.09608852	0.8651275272885037
7.09742187	0.869770100448096
7.09875522	0.8746427280047112
7.1000885700000005	0.8787868499707541
7.10142192	0.8794776417257488
7.10275527	0.8772518968627491
7.10408862	0.8721102439456809
7.10542197	0.865664320881557
7.10675532	0.8595257655773899
7.10808867	0.8551515892143241
7.10942202	0.8553816436113472
7.11075537	0.860100901569947
7.11208872	0.8693866764530579
7.11342207	0.8807819118728046
7.11475542	0.8909112195449994
7.11608877	0.8977411951680875
7.11742212	0.9002736792271179
7.11875547	0.8990844362785735
7.12008882	0.8949786567120345
7.12142217	0.8888394728439412
7.12275552	0.8813193340297842
7.1240888700000005	0.8740292496126503
7.12542222	0.8681968049405872
7.12675557	0.8645134203325164
7.12808892	0.8638993133765293
7.12942227	0.8640533115384706
7.13075562	0.8654342664845343
7.13208897	0.8660100310410176
7.13342232	0.8677750385460454
7.13475567	0.8708059737986252
7.13608902	0.8757942571176781
7.13742237	0.8812043068312727
7.13875572	0.8859235647898727
7.14008907	0.8880336538904348
7.1414224200000005	0.887112807738417
7.14275577	0.8849260338388475
7.14408912	0.8813193340297842
7.14542247	0.878556795573731
7.14675582	0.8755635741567288
7.14808917	0.8733384578576554
7.14942252	0.8708826585976327
7.15075587	0.8685808574995516
7.15208922	0.8671609315900581
7.15342257	0.8670842467910505
7.15475592	0.8680817777420758
7.15608927	0.8702685516416454
7.15742262	0.8735685122546781
7.15875597	0.8772135544632452
7.16008932	0.8805518574757818
7.16142267	0.8821634953827943
7.16275602	0.8825085769783286
7.16408937	0.8815493884268071
7.1654227200000005	0.880705227073797
7.16675607	0.880513515076278
7.16808942	0.8820484681842827
7.16942277	0.8856545394294197
7.17075612	0.8898370037949663
7.17208947	0.8935970732020447
7.17342282	0.895055341511042
7.17475617	0.8942495225575358
7.17608952	0.8911802449054523
7.17742287	0.8868827533413942
7.17875622	0.8831226839343158
7.18008957	0.8805901998752854
7.18142292	0.8793236435638073
7.1827562700000005	0.8781727430147668
7.18408962	0.8755635741567288
7.18542297	0.8714584231541161
7.18675632	0.8645517627320203
7.18808967	0.8566475713588989
7.18942302	0.8502783330937828
7.19075637	0.8463648940886891
7.19208972	0.8453290207381601
7.19342307	0.8479381895961978
7.19475642	0.8537316633048306
7.19608977	0.8619425938739824
7.19742312	0.8715351079531237
7.19875647	0.880513515076278
7.20008982	0.8879186266919235
7.20142317	0.8891462120399716
7.20275652	0.8858852223903688
7.20408987	0.8790169043677768
7.20542322	0.8719952167471695
7.2067565700000005	0.8662017430385366
7.20808992	0.8632858349844683
7.20942327	0.8638226285775216
7.21075662	0.8663934550360556
7.21208997	0.8709593433966404
7.21342332	0.8760243115147008
7.21475667	0.8806285422747893
7.21609002	0.8843119268828602
7.21742337	0.8863069887849108
7.21875672	0.8875352026968852
7.22009007	0.8880719962899386
7.22142342	0.8875352026968852
7.22275677	0.8852711154343818
7.22409012	0.8818177852233337
7.22542347	0.8760626539142047
7.22675682	0.8702302092421418
7.22809017	0.8657410056805647
7.22942352	0.8632474925849645
7.2307568700000004	0.8628250976264964
7.23209022	0.8634392045824835
7.23342357	0.8649358152909846
7.23475692	0.867199273989562
7.23609027	0.8708443161981289
7.23742362	0.8757942571176781
7.23875697	0.8818177852233337
7.24009032	0.8860002495888804
7.24142367	0.88734286213544
7.24275702	0.8853478002333892
7.24409037	0.8806285422747893
7.24542372	0.8746810704042148
7.24675707	0.8696550732495845
7.2480904200000005	0.8651658696880076
7.24942377	0.8621349344354278
7.25075712	0.8608683781239495
7.25209047	0.8611751173199799
7.25342382	0.8634392045824835
7.25475717	0.8671609315900581
7.25609052	0.8715351079531237
7.25742387	0.8752568349606983
7.25875722	0.8773285816617565
7.26009057	0.8774819512597719
7.26142392	0.8756402589557364
7.26275727	0.8733384578576554
7.26409062	0.871305053556101
7.26542397	0.870422549803587
7.26675732	0.8696550732495845
7.26809067	0.8696550732495845
7.26942402	0.8702685516416454
7.27075737	0.8722258997081187
7.2720907200000005	0.8755635741567288
7.27342407	0.8800911201178098
7.27475742	0.8846570084783945
7.27609077	0.8882253658879539
7.27742412	0.8906811651479764
7.27875747	0.8910262467435107
7.28009082	0.8906044803489689
7.28142416	0.8882637082874577
7.28275751	0.8839668452873258
7.28409086	0.877712634220721
7.28542421	0.8701151820436303
7.28675756	0.8629017824255039
7.28809091	0.8587582890233874
7.28942426	0.8576067599104205
7.29075761	0.8607150085259343
7.29209096	0.8661634006390327
7.29342431	0.8716884775511391
7.29475766	0.8769451576667185
7.2960910100000005	0.8806285422747893
7.29742436	0.8844269540813715
7.29875771	0.8883410216503915
7.30009106	0.890566137949465
7.30142441	0.8913336145034675
7.30275776	0.8891078696404677
7.30409111	0.8837361623263768
7.30542446	0.8776359494217133
7.30675781	0.8718801895486581
7.30809116	0.8683501745386025
7.30942451	0.8682734897395948
7.31075786	0.8706526042006099
7.31209121	0.8754868893577213
7.31342456	0.8817027580248223
7.31475791	0.8877269146944042
7.31609126	0.8939427833615053
7.31742461	0.8980862767636218
7.31875796	0.8999279690676573
7.3200913100000005	0.8982019325260596
7.32142466	0.8929835948099838
7.32275801	0.8856168255938421
7.32409136	0.8779810310172477
7.32542471	0.8724942965046453
7.32675806	0.8698851276466075
7.32809141	0.8712283687570933
7.32942476	0.875333519759706
7.33075811	0.8805518574757818
7.33209146	0.8862686463854069
7.33342481	0.8907195075474802
7.33475816	0.8940194681605129
7.33609151	0.8958611604645484
7.3374248600000005	0.8963979540576017
7.33875821	0.8946335751165002
7.34009156	0.8917170384985056
7.34142491	0.8867677261428829
7.34275826	0.8808969390713159
7.34409161	0.8750651229631793
7.34542496	0.8703075226050756
7.34675831	0.8678133809455493
7.34809166	0.8657799766439946
7.34942501	0.8649358152909846
7.35075836	0.8646667899305316
7.35209171	0.8657799766439946
7.35342506	0.8673526435875771
7.35475841	0.8708059737986252
7.35609176	0.8763310507107314
7.35742511	0.8825469193778324
7.35875846	0.8884943912484068
7.36009181	0.8928302252119686
7.3614251600000005	0.893558730802541
7.36275851	0.8902210563539308
7.36409186	0.8827386313753514
7.36542521	0.8732617730586477
7.36675856	0.8638226285775216
7.36809191	0.8571849935158787
7.36942526	0.8544991398588332
7.37075861	0.8557267252068814
7.37209196	0.859448452214456
7.37342531	0.8655492936830456
7.37475866	0.8730700610611287
7.37609201	0.8814343612282957
7.37742536	0.8909885329079331
7.3787587100000005	0.9000819672295987
7.38009206	0.9070263414872722
7.38142541	0.9098655647423328
7.38275876	0.9089063761908115
7.38409211	0.9052613339822444
7.38542546	0.8988920957171282
7.38675881	0.8920244062584624
7.38809216	0.8861152767873918
7.38942551	0.8813193340297842
7.39075886	0.8780577158162552
7.39209221	0.8769451576667185
7.39342556	0.8774436088602681
7.39475891	0.878556795573731
7.39609226	0.8800144353188021
7.39742561	0.8808202542723085
7.39875896	0.8806668846742931
7.40009231	0.8782877702132781
7.40142566	0.8741059344116577
7.4027590100000005	0.8687342270975668
7.40409236	0.8636692589795064
7.40542571	0.8604082693299038
7.40675906	0.8591417130184255
7.40809241	0.8598708471729241
7.40942576	0.8622499616339391
7.41075911	0.8647051323300354
7.41209246	0.8670459043915466
7.41342581	0.8690026238940936
7.41475916	0.8723792693061339
7.41609251	0.87706018486523
7.41742586	0.8826619465763437
7.41875921	0.8881103386894423
7.42009256	0.8910652177069408
7.42142591	0.890949561944503
7.42275926	0.88734286213544
7.42409261	0.8824318921793209
7.42542596	0.8765611051077542
7.4267593100000004	0.8719185319481619
7.42809266	0.8686575422985593
7.42942601	0.8673526435875771
7.43075936	0.8685808574995516
7.43209271	0.8718418471491542
7.43342606	0.8757559147181743
7.43475941	0.879439299326245
7.43609276	0.8827769737748552
7.43742611	0.8856545394294197
7.43875946	0.8885327336479106
7.44009281	0.8904511107509536
7.44142616	0.8915253265009865
7.44275951	0.8901060291554193
7.4440928600000005	0.8866143565448675
7.44542621	0.8810892796327614
7.44675956	0.8747960976027264
7.44809291	0.8687342270975668
7.44942626	0.8645517627320203
7.45075961	0.862480016030962
7.45209296	0.8638226285775216
7.45342631	0.868043435342572
7.45475966	0.8748734109656604
7.45609301	0.8836978199268729
7.45742636	0.8928679390475461
7.45875971	0.9009261285826089
7.46009306	0.9047245403891911
7.46142641	0.9029978752836672
7.46275976	0.8962829268590902
7.46409311	0.8870361229394095
7.46542646	0.8778276614192325
7.46675981	0.8711127129946556
7.4680931600000005	0.8678900657445567
7.46942651	0.8676216689480301
7.47075986	0.8688492542960783
7.47209321	0.8719185319481619
7.47342656	0.8756019165562327
7.47475991	0.8797460385222754
7.47609326	0.8830076567358043
7.47742661	0.8850410610373588
7.47875996	0.8850794034368625
7.48009331	0.8833143959318348
7.48142666	0.8808585966718123
7.48276001	0.8780577158162552
7.48409336	0.8764460779092427
7.4854267100000005	0.8754485469582175
7.48676006	0.8753718621592098
7.48809341	0.8747960976027264
7.48942676	0.8731467458601364
7.49076011	0.8701918668426379
7.49209346	0.8676216689480301
7.49342681	0.8660867158400251
7.49476016	0.8680050929430682
7.49609351	0.8740675920121539
7.49742686	0.8824702345788248
7.49876021	0.8911802449054523
7.50009356	0.8972804578101156
7.50142691	0.897012061013589
7.50276026	0.8899903733929817
7.50409361	0.8784801107747235
7.50542696	0.8651658696880076
7.50676031	0.8543074278613141
7.50809366	0.8469406586451724
7.5094270100000005	0.8452139935396485
7.51076036	0.8480532167947091
7.51209371	0.8538083481038383
7.51342706	0.8617508818764633
7.51476041	0.8721102439456809
7.51609376	0.8821634953827943
7.51742711	0.8910262467435107
7.51876046	0.896321269258594
7.52009381	0.8967436642170623
7.52142716	0.892292803054989
7.52276051	0.8828920009733667
7.52409386	0.8715734503526276
7.52542721	0.8602159287684583
7.5267605600000005	0.8513525488438156
7.52809391	0.8463265516891852
7.52942726	0.8449449681791956
7.53076061	0.8482065863927245
7.53209396	0.854729194255856
7.53342731	0.8631324653864529
7.53476066	0.8734534850561668
7.53609401	0.8848876914393436
7.53742736	0.8955927636680218
7.53876071	0.9038036942371734
7.54009406	0.9071797110852875
7.54142741	0.9045321998277459
7.54276076	0.8982019325260596
7.54409411	0.8892235254029054
7.54542746	0.8813193340297842
7.54676081	0.8755252317572251
7.54809416	0.8721102439456809
7.54942751	0.8709210009971365
7.5507608600000005	0.8715734503526276
7.55209421	0.8739909072131464
7.55342756	0.8779810310172477
7.55476091	0.8824702345788248
7.55609426	0.8856168255938421
7.55742761	0.88818702348845
7.55876096	0.8884177064493992
7.56009431	0.8874201754983738
7.56142766	0.8855778546304122
7.56276101	0.8831226839343158
7.56409436	0.8800527777183059
7.56542771	0.8762543659117237
7.56676106	0.8724942965046453
7.5680944100000005	0.8695017036515693
7.56942776	0.8684268593376102
7.57076111	0.8690793086931011
7.57209446	0.8718035047496504
7.57342781	0.8748350685661566
7.57476116	0.8777509766202248
7.57609451	0.8805518574757818
7.57742786	0.8836978199268729
7.57876121	0.8870361229394095
7.58009456	0.8896836341969512
7.58142791	0.8904127683514498
7.58276126	0.8888011304444373
7.58409461	0.8850410610373588
7.58542796	0.8792853011643035
7.58676131	0.874297646409177
7.58809466	0.871036028195648
7.58942801	0.8705759194016022
7.59076136	0.8728777204996835
7.5920947100000005	0.8767917880687033
7.59342806	0.8814343612282957
7.59476141	0.8851944306353741
7.59609476	0.8874962317334552
7.59742811	0.8898753461944702
7.59876146	0.8913719569029713
7.60009481	0.8916786960990017
7.60142816	0.8903744259519459
7.60276151	0.8868060685423865
7.60409486	0.8822785225813058
7.60542821	0.8775976070222095
7.60676156	0.873606854654182
7.60809491	0.8721875573086149
7.6094282600000005	0.8733001154581516
7.61076161	0.8757942571176781
7.61209496	0.8795159841252526
7.61342831	0.8824318921793209
7.61476166	0.885002718637855
7.61609501	0.8874962317334552
7.61742836	0.8906811651479764
7.61876171	0.8940578105600168
7.62009506	0.89766451036908
7.62142841	0.8989304381166319
7.62276176	0.8974727983715609
7.62409511	0.8938660985624977
7.62542846	0.8891845544394752
7.62676181	0.8850794034368625
7.62809516	0.8816260732258147
7.62942851	0.8785184531742273
7.63076186	0.8757559147181743
7.63209521	0.8728777204996835
7.6334285600000005	0.8691176510926049
7.63476191	0.8666235094330785
7.63609526	0.8657799766439946
7.63742861	0.8673143011880733
7.63876196	0.8711516839580856
7.64009531	0.8755635741567288
7.64142866	0.8792853011643035
7.64276201	0.8807819118728046
7.64409536	0.8789402195687692
7.64542871	0.875333519759706
7.64676206	0.8708826585976327
7.64809541	0.8663167702370481
7.64942876	0.8631324653864529
7.65076211	0.8613674578814252
7.65209546	0.8616741970774556
7.65342881	0.8634392045824835
7.65476216	0.8665468246340708
7.65609551	0.8704992346025947
7.6574288600000004	0.8746043856052074
7.65876221	0.8765611051077542
7.66009556	0.8769068152672148
7.66142891	0.8747194128037187
7.66276226	0.8712283687570933
7.66409561	0.8686191998990554
7.66542896	0.8681584625410833
7.66676231	0.870422549803587
7.66809566	0.8734918274556706
7.66942901	0.8769835000662224
7.67076236	0.8788251923702577
7.67209571	0.8799377505197946
7.67342906	0.8793626145272374
7.6747624100000005	0.8794009569267411
7.67609576	0.8797460385222754
7.67742911	0.8817027580248223
7.67876245	0.8848493490398398
7.6800958	0.8888011304444373
7.6814291500000005	0.8919087504960246
7.6827625	0.8927912542485384
7.68409585	0.890566137949465
7.6854292	0.8846953508778983
7.68676255	0.8769835000662224
7.6880959	0.8679667505435644
7.68942925	0.8612524306829139
7.6907626	0.8575300751114129
7.69209595	0.8582592092659116
7.6934293	0.8625183584304659
7.69476265	0.8691176510926049
7.696096	0.8759476267156933
7.69742935	0.8813960188287919
7.6987627	0.8838901604883183
7.70009605	0.8837745047258806
7.7014294	0.8796693537232679
7.70276275	0.8733384578576554
7.7040961	0.866700194232086
7.7054294500000005	0.862480016030962
7.7067628	0.8620576210724938
7.70809615	0.8653192392860227
7.7094295	0.8712283687570933
7.71076285	0.8781344006152629
7.7120962	0.8841968996843487
7.71342955	0.8897603189959586
7.7147629	0.8951320263100496
7.71609625	0.8998512842686496
7.7174296	0.9042254606317152
7.71876295	0.9061054953352545
7.7200963	0.9051079643842292
7.72142965	0.899122150114151
7.7227630000000005	0.8902977411529385
7.72409635	0.880705227073797
7.7254297	0.8719185319481619
7.72676305	0.8663167702370481
7.7280964	0.8648974728914808
7.72942975	0.8680050929430682
7.7307631	0.8734534850561668
7.73209645	0.8800527777183059
7.7334298	0.8855011698314046
7.73476315	0.8900287157924854
7.7360965	0.8911035601064446
7.73742985	0.8907961923464879
7.7387632	0.8893002102019131
7.74009655	0.8864220159834223
7.7414299	0.8821251529832904
7.74276325	0.8762927083112275
7.7440966	0.8705375770020984
7.74542995	0.8647434747295393
7.7467633000000005	0.8607150085259343
7.74809665	0.8574917327119091
7.74943	0.8574533903124054
7.75076335	0.8602542711679622
7.7520967	0.8665084822345671
7.75343005	0.8757559147181743
7.7547634	0.8863836735839185
7.75609675	0.8964752674205356
7.7574301	0.9041487758327077
7.75876345	0.9078705028402823
7.7600968	0.907755475641771
7.76143015	0.9034963264772167
7.7627635	0.8959761876630598
7.7640968500000005	0.8875735450963891
7.7654302	0.8795159841252526
7.76676355	0.8721875573086149
7.7680969	0.8664701398350633
7.76943025	0.8622116192344355
7.7707636	0.8602159287684583
7.77209695	0.8604082693299038
7.7734303	0.8630941229869493
7.77476365	0.8681968049405872
7.776097	0.8731467458601364
7.77743035	0.8766000760711843
7.7787637	0.8775592646227058
7.78009705	0.8759476267156933
7.7814304	0.8728393781001796
7.78276375	0.8700384972446227
7.7840971	0.8679667505435644
7.78543045	0.8678133809455493
7.7867638	0.8692710206906202
7.7880971500000005	0.8711127129946556
7.7894305	0.8734918274556706
7.79076385	0.876676760870192
7.7920972	0.8811276220322652
7.79343055	0.8867677261428829
7.7947639	0.893558730802541
7.79609725	0.9003887064256292
7.7974306	0.9063361782962036
7.79876395	0.9090603743527529
7.8000973	0.9084462673967657
7.80143065	0.9037270094381658
7.802764	0.8957461332660369
7.80409735	0.8866910413438752
7.8054307000000005	0.8782110854142706
7.80676405	0.8720335591466732
7.8080974	0.8695400460510732
7.80943075	0.8700768396441264
7.8107641	0.8729160628991871
7.81209745	0.8766384184706881
7.8134308	0.880705227073797
7.81476415	0.8851944306353741
7.8160975	0.8883793640498954
7.81743085	0.8917553808980094
7.8187642	0.8944028921555511
7.82009755	0.8955160788690141
7.8214309	0.8945179193540624
7.82276425	0.8914869841014827
7.8240976	0.8861919615863992
7.82543095	0.880705227073797
7.8267643	0.8762927083112275
7.82809765	0.8741826192106654
7.8294310000000005	0.8748734109656604
7.83076435	0.876177681112716
7.8320977	0.8790169043677768
7.83343105	0.8816260732258147
7.8347644	0.8855011698314046
7.83609775	0.8914102993024752
7.8374311	0.8972804578101156
7.83876445	0.901079498180624
7.8400978	0.9016546341731811
7.84143115	0.8970887458125966
7.8427645	0.8888394728439412
7.84409785	0.8807819118728046
7.8454312	0.8751034653626831
7.84676455	0.8732617730586477
7.8480979	0.8745660432057035
7.84943125	0.8777893190197287
7.8507646	0.8805901998752854
7.85209795	0.8820094972208529
7.8534313000000004	0.8827769737748552
7.85476465	0.884350269282364
7.856098	0.8863453311844146
7.85743135	0.8884943912484068
7.8587647	0.889913688593974
7.86009805	0.8894535797999282
7.8614314	0.8865760141453637
7.86276475	0.8835827927283615
7.8640981	0.8811276220322652
7.86543145	0.8790552467672806
7.8667648	0.8782110854142706
7.86809815	0.87790434621824
7.8694315	0.878556795573731
7.8707648500000005	0.8801678049168173
7.8720982	0.8825085769783286
7.87343155	0.8851560882358702
7.8747649	0.8883026792508877
7.87609825	0.8904894531504575
7.8774316	0.892753540412961
7.87876495	0.8946719175160041
7.8800983	0.8956694484670292
7.88143165	0.8952087111090573
7.882765	0.892753540412961
7.88409835	0.8891845544394752
7.8854317	0.884541981279883
7.88676505	0.8794776417257488
7.8880984	0.8754868893577213
7.88943175	0.872954405298691
7.8907651	0.8718801895486581
7.89209845	0.8730700610611287
7.8934318	0.875333519759706
7.8947651500000005	0.8790552467672806
7.8960985	0.8840818724858374
7.89743185	0.8903744259519459
7.8987652	0.8975111407710648
7.90009855	0.9031129024821785
7.9014319	0.9052229915827406
7.90276525	0.9033429568792013
7.9040986	0.8966286370185508
7.90543195	0.8877652570939081
7.9067653	0.8794776417257488
7.90809865	0.87318508825964
7.909432	0.8695017036515693
7.91076535	0.8676983537470377
7.9120987000000005	0.8680050929430682
7.91343205	0.8704608922030909
7.9147654	0.8757175723186704
7.91609875	0.8835827927283615
7.9174321	0.8932136492070067
7.91876545	0.9016546341731811
7.9200988	0.9064128630952113
7.92143215	0.9067196022912417
7.9227655	0.9026521651242065
7.92409885	0.896321269258594
7.9254322	0.889721976596455
7.92676555	0.8847726642408321
7.9280989	0.8810119662698275
7.92943225	0.8798227233212831
7.9307656	0.8801300910812399
7.93209895	0.8830076567358043
7.9334323	0.8868827533413942
7.93476565	0.8917170384985056
7.9360990000000005	0.8972037730111079
7.93743235	0.9009644709821126
7.9387657	0.9022687411291684
7.94009905	0.9005804184231483
7.9414324	0.8957077908665331
7.94276575	0.88734286213544
7.9440991	0.8779810310172477
7.94543245	0.8696934156490883
7.9467658	0.8655109512835417
7.94809915	0.8645134203325164
7.9494325	0.8665851670335747
7.95076585	0.8700768396441264
7.9520992	0.8731084034606326
7.9534325500000005	0.8752184925611947
7.9547659	0.8778276614192325
7.95609925	0.8823168649808096
7.9574326	0.8889161576429486
7.95876595	0.896321269258594
7.9600993	0.9028445056856519
7.96143265	0.9060288105362468
7.962766	0.9044171726292344
7.96409935	0.8985470141215939
7.9654327	0.8899903733929817
7.96676605	0.8812426492307766
7.9680994	0.873875880014635
7.96943275	0.8687342270975668
7.9707661	0.8660100310410176
7.97209945	0.8654342664845343
7.9734328	0.8667391651955162
7.97476615	0.8703075226050756
7.9760995	0.8743743312081844
7.9774328500000005	0.8783261126127819
7.9787662	0.8802828321153289
7.98009955	0.8797460385222754
7.9814329	0.876676760870192
7.98276625	0.8728010357006758
7.9840996	0.8693093630901241
7.98543295	0.866969219592539
7.9867663	0.8659333462420099
7.98809965	0.8659333462420099
7.989433	0.866700194232086
7.99076635	0.8675443555850962
7.9920997	0.8692710206906202
7.99343305	0.8713817383551086
7.9947664	0.8747583837671489
7.996099750000001	0.8793236435638073
7.9974331	0.8860769343878879
7.99876645	0.8930602796089914
8.0000998	0.8992378058765886
8.00143315	0.9023454259281761
8.0027665	0.9017313189721888
8.00409985	0.8981629615626294
8.0054332	0.8925611998515156
8.00676655	0.8872661773364323
8.0080999	0.8818561276228375
8.00943325	0.8764460779092427
8.0107666	0.8713433959556048
8.01209995	0.8668925347935316
8.0134333	0.8645134203325164
8.01476665	0.8656259784820531
8.0161	0.8702685516416454
8.01743335	0.8774436088602681
8.0187667	0.8846186660788906
8.02010005	0.8898753461944702
8.0214334	0.8919860638589585
8.02276675	0.8903360835524421
8.0241001	0.8860002495888804
8.02543345	0.8799377505197946
8.0267668	0.8741826192106654
8.02810015	0.8698851276466075
8.0294335	0.8678133809455493
8.030766850000001	0.8693477054896277
8.0321002	0.8740675920121539
8.03343355	0.8812809916302804
8.0347669	0.8908728771454956
8.03610025	0.9007721304206673
8.0374336	0.9102112749017934
8.03876695	0.9180387814759071
8.0401003	0.9222973020765349
8.04143365	0.9229114090325222
8.042767	0.9193813940224667
8.04410035	0.9130121557573504
8.0454337	0.9050696219847254
8.04676705	0.8967820066165662
8.048100400000001	0.8897986613954625
8.04943375	0.8841585572848448
8.0507671	0.8804751726767741
8.05210045	0.8779426886177438
8.0534338	0.8763693931102352
8.05476715	0.8757559147181743
8.0561005	0.875985969115197
8.05743385	0.8787485075712502
8.0587672	0.8830459991353081
8.06010055	0.8880719962899386
8.0614339	0.8917170384985056
8.06276725	0.8930602796089914
8.0641006	0.8908728771454956
8.06543395	0.8866526989443714
8.0667673	0.8815877308263108
8.06810065	0.8763310507107314
8.069434	0.872149214909111
8.07076735	0.868235147340091
8.0721007	0.8668158499945239
8.07343405	0.867390985987081
8.0747674	0.87149676555362
8.07610074	0.8789785619682731
8.07743409	0.8886477608464219
8.07876744	0.8983936445235786
8.08010079	0.9058370985387278
8.08143414	0.9093287711492796
8.08276749	0.9071030262862798
8.08410084	0.9010028133816165
8.08543419	0.8919477214594548
8.08676754	0.8839285028878221
8.08810089	0.8787868499707541
8.08943424	0.877712634220721
8.09076759	0.8797460385222754
8.09210094	0.8843119268828602
8.09343429	0.8896452917974473
8.09476764	0.8945952327169964
8.09610099	0.8991611210775812
8.09743434	0.9026521651242065
8.09876769	0.9057604137397202
8.10010104	0.9064128630952113
8.10143439	0.9046478555901835
8.10276774	0.900235336827614
8.10410109	0.8935970732020447
8.10543444	0.8857701951918575
8.10676779	0.8782877702132781
8.10810114	0.8720719015461771
8.10943449	0.8685041727005439
8.11076784	0.867390985987081
8.11210119	0.8685418865361215
8.11343454	0.8724942965046453
8.11476789	0.8780960582157591
8.11610124	0.8850794034368625
8.11743459	0.892292803054989
8.11876794	0.8983936445235786
8.120101290000001	0.9015396069746698
8.12143464	0.9012328677786394
8.12276799	0.8982396463616371
8.12410134	0.8930602796089914
8.12543469	0.8868060685423865
8.12676804	0.8819717833852753
8.12810139	0.8789018771692654
8.12943474	0.8773669240612604
8.13076809	0.8764460779092427
8.13210144	0.8762160235122198
8.13343479	0.8765611051077542
8.13476814	0.8775976070222095
8.13610149	0.8817411004243262
8.137434840000001	0.8881486810889462
8.13876819	0.8942111801580319
8.14010154	0.8965902946190469
8.14143489	0.8942495225575358
8.14276824	0.8864993293463561
8.14410159	0.8774052664607642
8.14543494	0.8700768396441264
8.14676829	0.868043435342572
8.14810164	0.8704992346025947
8.14943499	0.8757942571176781
8.15076834	0.8822018377822981
8.15210169	0.8886477608464219
8.15343504	0.893558730802541
8.15476839	0.8977795375675913
8.15610174	0.901079498180624
8.15743509	0.9030745600826747
8.15876844	0.9031129024821785
8.16010179	0.900235336827614
8.16143514	0.8952470535085612
8.16276849	0.8890311848414602
8.16410184	0.8827769737748552
8.16543519	0.8774819512597719
8.16676854	0.875141807762187
8.16810189	0.8761009963137085
8.16943524	0.8805518574757818
8.17076859	0.8866910413438752
8.17210194	0.8940194681605129
8.17343529	0.899582887472123
8.17476864	0.9021537139306569
8.17610199	0.9015396069746698
8.17743534	0.8999279690676573
8.17876869	0.8969353762145813
8.18010204	0.8940961529595206
8.18143539	0.8907961923464879
8.18276874	0.8877652570939081
8.18410209	0.8844652964808754
8.185435440000001	0.8818561276228375
8.18676879	0.8808202542723085
8.18810214	0.8817411004243262
8.18943549	0.8829693143363005
8.19076884	0.8844269540813715
8.19210219	0.8863069887849108
8.19343554	0.8868060685423865
8.19476889	0.8867677261428829
8.19610224	0.8856168255938421
8.19743559	0.8853094578338854
8.19876894	0.8854628274319007
8.20010229	0.8858468799908652
8.20143564	0.8865760141453637
8.202768990000001	0.8868827533413942
8.20410234	0.8843886116818679
8.20543569	0.8799377505197946
8.20676904	0.8752568349606983
8.20810239	0.8718801895486581
8.20943574	0.870614261801106
8.21076909	0.8721102439456809
8.21210244	0.8762543659117237
8.21343579	0.8808969390713159
8.21476914	0.8857318527923537
8.21610249	0.8912569297044598
8.21743584	0.8975494831705685
8.21876919	0.9031129024821785
8.22010254	0.9069879990877684
8.22143589	0.9076787908427633
8.22276924	0.9039954062346924
8.22410259	0.8970887458125966
8.22543594	0.8879186266919235
8.22676929	0.8799377505197946
8.22810264	0.8735301698551744
8.22943599	0.8706526042006099
8.23076934	0.8708826585976327
8.23210269	0.8742593040096731
8.23343604	0.8793626145272374
8.23476939	0.8854244850323969
8.23610274	0.8902593987534346
8.23743609	0.8937127289644825
8.23876944	0.8955160788690141
8.24010279	0.894863629513523
8.24143614	0.8943262073565434
8.24276949	0.892484515052508
8.24410284	0.8899903733929817
8.24543619	0.8864609869468524
8.24676954	0.8818177852233337
8.24810289	0.8777893190197287
8.24943624	0.8755635741567288
8.25076959	0.8762543659117237
8.25210294	0.8797076961227716
8.25343629	0.8838901604883183
8.25476964	0.8874962317334552
8.25610299	0.8903360835524421
8.25743634	0.8919477214594548
8.25876969	0.8923694878539967
8.26010304	0.8915636689004903
8.26143639	0.8888011304444373
8.26276974	0.884541981279883
8.26410309	0.8797076961227716
8.26543644	0.8756402589557364
8.26676979	0.87234092690663
8.268103140000001	0.8698467852471037
8.26943649	0.8683501745386025
8.27076984	0.867390985987081
8.27210319	0.8681968049405872
8.27343654	0.8708443161981289
8.27476989	0.8756792299191666
8.27610324	0.8825085769783286
8.27743659	0.8896452917974473
8.27876994	0.8955927636680218
8.28010329	0.8981629615626294
8.28143664	0.8965136098200395
8.28276999	0.8905277955499612
8.28410334	0.8821251529832904
8.285436690000001	0.8721875573086149
8.28677004	0.8634775469819873
8.28810339	0.8576840732733545
8.28943674	0.8561107777658457
8.29077009	0.8591033706189216
8.29210344	0.8658176904795721
8.29343679	0.8750267805636754
8.29477014	0.8841585572848448
8.29610349	0.8906811651479764
8.29743684	0.894441234555055
8.29877019	0.8960528724620674
8.30010354	0.8960528724620674
8.30143689	0.8947869447145154
8.30277024	0.8935203884030373
8.30410359	0.8920244062584624
8.30543694	0.8896069493979435
8.30677029	0.8852711154343818
8.30810364	0.8812426492307766
8.30943699	0.8782877702132781
8.31077034	0.8779426886177438
8.31210369	0.8812426492307766
8.31343704	0.8876502298953968
8.31477039	0.8955160788690141
8.31610374	0.9027294784871404
8.31743709	0.908369582597758
8.31877044	0.9117455994458721
8.32010379	0.9121296520048365
8.32143714	0.9078705028402823
8.32277049	0.9003503640261256
8.32410384	0.8901060291554193
8.32543719	0.8797843809217792
8.32677054	0.8719568743476658
8.32810389	0.8688492542960783
8.32943724	0.8696550732495845
8.33077059	0.8735301698551744
8.33210394	0.8784801107747235
8.33343729	0.8836978199268729
8.33477064	0.8891078696404677
8.33610399	0.8945562617535663
8.33743734	0.8990071229156396
8.33877069	0.901271210178143
8.34010404	0.9002736792271179
8.34143739	0.8957461332660369
8.34277074	0.8893002102019131
8.34410409	0.8820094972208529
8.34543744	0.876407735509739
8.34677079	0.8732617730586477
8.34810414	0.8735685122546781
8.34943749	0.8771368696642375
8.350770840000001	0.8836978199268729
8.35210419	0.8913336145034675
8.35343754	0.8988920957171282
8.35477089	0.9046861979896873
8.35610424	0.9080238724382976
8.35743759	0.9093287711492796
8.35877094	0.9089447185903153
8.36010429	0.9074870788452442
8.36143764	0.9050312795852216
8.36277099	0.9020386867321456
8.36410434	0.897856222366599
8.36543769	0.8932903340060142
8.36677104	0.8888778152434448
8.368104390000001	0.8858468799908652
8.36943774	0.8851560882358702
8.37077109	0.8872661773364323
8.37210444	0.8909885329079331
8.37343779	0.8951320263100496
8.37477114	0.8990844362785735
8.37610449	0.902575480325199
8.37743784	0.9052996763817482
8.37877119	0.9078705028402823
8.38010454	0.9095204831467987
8.38143789	0.908983060989819
8.38277124	0.905607044141705
8.38410459	0.8985853565210977
8.38543794	0.8895686069984396
8.38677129	0.8805901998752854
8.38810464	0.8741059344116577
8.38943799	0.8711516839580856
8.39077134	0.8716884775511391
8.39210469	0.8743743312081844
8.39343804	0.8781344006152629
8.39477139	0.8812043068312727
8.39610474	0.8850794034368625
8.39743809	0.890566137949465
8.39877144	0.8966669794180546
8.40010479	0.9020770291316494
8.40143814	0.9048395675877025
8.40277149	0.9034579840777128
8.40410484	0.8980862767636218
8.40543819	0.8904127683514498
8.40677154	0.8830076567358043
8.40810489	0.8787485075712502
8.40943824	0.8772135544632452
8.41077159	0.8789785619682731
8.41210494	0.8823552073803133
8.41343829	0.8868827533413942
8.41477164	0.8925611998515156
8.416104990000001	0.8996979146706344
8.41743834	0.9072953668477252
8.41877169	0.9142397411053986
8.42010504	0.91826883587293
8.42143839	0.9177314137159504
8.42277174	0.9126287317623123
8.42410509	0.9043021454307228
8.42543844	0.8957077908665331
8.42677179	0.8887244456454296
8.42810514	0.8847343218413283
8.42943849	0.8841585572848448
8.43077184	0.8862686463854069
8.43210519	0.889721976596455
8.433438540000001	0.8936743865649787
8.43477189	0.8981252477270519
8.43610524	0.9027294784871404
8.43743859	0.9074103940462367
8.43877194	0.9115155450488494
8.44010529	0.9138563171103605
8.44143864	0.9129354709583428
8.44277199	0.907525421244748
8.44410534	0.8992761482760925
8.44543869	0.8895686069984396
8.44677204	0.8808202542723085
8.44810539	0.8757175723186704
8.44943874	0.8741059344116577
8.45077209	0.8751801501616908
8.45210544	0.8781727430147668
8.45343879	0.8814343612282957
8.45477214	0.8847343218413283
8.45610549	0.8892618678024092
8.45743884	0.8941344953590245
8.45877219	0.8982019325260596
8.46010554	0.8994678602736116
8.46143889	0.8972804578101156
8.46277224	0.8921394334569737
8.46410559	0.8857701951918575
8.46543894	0.8800527777183059
8.46677229	0.8774819512597719
8.46810564	0.8770218424657261
8.46943899	0.877712634220721
8.47077234	0.8785951379732349
8.47210569	0.879439299326245
8.47343903	0.8802451182797514
8.47477238	0.8813960188287919
8.47610573	0.885002718637855
8.47743908	0.8903744259519459
8.47877243	0.897856222366599
8.48010578	0.9050696219847254
8.48143913	0.9097121951443177
8.48277248	0.9105563564973278
8.48410583	0.9070646838867761
8.48543918	0.8996212298716267
8.48677253	0.8919087504960246
8.48810588	0.8853478002333892
8.48943923	0.8810892796327614
8.49077258	0.8803601454782627
8.49210593	0.8813193340297842
8.49343928	0.8834677655298502
8.49477263	0.8864993293463561
8.49610598	0.8896069493979435
8.49743933	0.8928679390475461
8.49877268	0.894863629513523
8.50010603	0.8957461332660369
8.50143938	0.8957461332660369
8.50277273	0.8942111801580319
8.50410608	0.8920244062584624
8.505439430000001	0.8896452917974473
8.50677278	0.8872661773364323
8.50810613	0.884350269282364
8.50943948	0.8821251529832904
8.51077283	0.8808585966718123
8.51210618	0.8812426492307766
8.51343953	0.8828536585738629
8.51477288	0.8861919615863992
8.51610623	0.8903360835524421
8.51743958	0.894863629513523
8.51877293	0.8975494831705685
8.52010628	0.8974727983715609
8.52143963	0.8942495225575358
8.522772980000001	0.8882253658879539
8.52410633	0.882240180181802
8.52543968	0.8783261126127819
8.52677303	0.8788251923702577
8.52810638	0.8825469193778324
8.52943973	0.8884177064493992
8.53077308	0.8942878649570396
8.53210643	0.8990844362785735
8.53343978	0.9017696613716927
8.53477313	0.90322792968069
8.53610648	0.9049162523867101
8.53743983	0.9071797110852875
8.53877318	0.910326302100305
8.54010653	0.9127821013603277
8.54143988	0.9133572373528848
8.54277323	0.9107864108943505
8.54410658	0.9060288105362468
8.54543993	0.899122150114151
8.54677328	0.8933670188050219
8.54810663	0.8912569297044598
8.54943998	0.893328676405518
8.55077333	0.8983936445235786
8.55210668	0.9047245403891911
8.55344003	0.9092137439507683
8.55477338	0.9107097260953431
8.55610673	0.9084462673967657
8.55744008	0.9036886670386619
8.55877343	0.8991994634770848
8.56010678	0.894441234555055
8.56144013	0.8893768950009208
8.56277348	0.8832377111328271
8.56410683	0.8756792299191666
8.56544018	0.8662784278375443
8.56677353	0.8583742364644231
8.56810688	0.8530792139493397
8.56944023	0.8534632665083041
8.570773580000001	0.8596791351754051
8.57210693	0.8691943358916125
8.57344028	0.8794776417257488
8.57477363	0.8889928424419563
8.57610698	0.8957077908665331
8.57744033	0.9005804184231483
8.57877368	0.9027678208866442
8.58010703	0.9024221107271838
8.58144038	0.8999279690676573
8.58277373	0.8948252871140192
8.58410708	0.889721976596455
8.58544043	0.8864993293463561
8.58677378	0.8850410610373588
8.588107130000001	0.8855395122309083
8.58944048	0.8870361229394095
8.59077383	0.8887244456454296
8.59210718	0.8895686069984396
8.59344053	0.8891845544394752
8.59477388	0.8878035994934119
8.59610723	0.8861536191868956
8.59744058	0.8845036388803792
8.59877393	0.8834294231303463
8.60010728	0.8824702345788248
8.60144063	0.8815493884268071
8.60277398	0.8803984878777665
8.60410733	0.8797843809217792
8.60544068	0.8804751726767741
8.60677403	0.8820484681842827
8.60810738	0.8845036388803792
8.60944073	0.8861919615863992
8.61077408	0.8877269146944042
8.61210743	0.8895302645989359
8.61344078	0.8910262467435107
8.61477413	0.8922544606554852
8.61610748	0.8939811257610092
8.61744083	0.8958611604645484
8.61877418	0.8979712495651105
8.62010753	0.8996212298716267
8.62144088	0.9018853171341303
8.62277423	0.903419641678209
8.62410758	0.9036886670386619
8.62544093	0.9022303987296646
8.62677428	0.9006187608226521
8.62810763	0.898277988761141
8.62944098	0.8952087111090573
8.63077433	0.8935203884030373
8.63210768	0.8939427833615053
8.63344103	0.8961678996605789
8.63477438	0.8998512842686496
8.63610773	0.9044561435926645
8.63744108	0.9082545553992467
8.63877443	0.9099039071418367
8.64010778	0.9072186820487175
8.64144113	0.9023454259281761
8.64277448	0.8957461332660369
8.64410783	0.8896836341969512
8.64544118	0.8861152767873918
8.64677453	0.8849643762383512
8.64810788	0.8855011698314046
8.64944123	0.887112807738417
8.65077458	0.888456048848903
8.65210793	0.8899903733929817
8.653441280000001	0.8923311454544929
8.65477463	0.8949786567120345
8.65610798	0.8980862767636218
8.65744133	0.9008871576191788
8.65877468	0.9032662720801938
8.66010803	0.9040337486341963
8.66144138	0.9024987955261913
8.66277473	0.8982019325260596
8.66410808	0.8917937232975133
8.66544143	0.8836594775273691
8.66677478	0.8756019165562327
8.66810813	0.8698467852471037
8.66944148	0.8676593827836075
8.670774830000001	0.8694250188525617
8.67210818	0.8754102045587137
8.67344153	0.8844652964808754
8.67477488	0.8941344953590245
8.67610823	0.9030362176831709
8.67744158	0.9086763217937884
8.67877493	0.9107097260953431
8.68010828	0.9079855300387938
8.68144163	0.9022687411291684
8.68277498	0.8949786567120345
8.68410833	0.8875735450963891
8.68544168	0.8807819118728046
8.68677503	0.875333519759706
8.68810838	0.8717268199506427
8.68944173	0.8696167308500808
8.69077508	0.8703842074040833
8.69210843	0.87318508825964
8.69344178	0.8798994081202908
8.69477513	0.8887627880449335
8.69610848	0.8987387261191129
8.69744183	0.9078321604407784
8.69877518	0.9134339221518922
8.70010853	0.9133572373528848
8.70144188	0.9080622148378014
8.70277523	0.8991611210775812
8.70410858	0.8902210563539308
8.70544193	0.8836211351278652
8.70677528	0.8800144353188021
8.70810863	0.8792086163652958
8.70944198	0.8790935891667845
8.71077533	0.8798610657207869
8.71210868	0.8808969390713159
8.71344203	0.8834677655298502
8.71477538	0.8871894925374246
8.71610873	0.8930219372094876
8.71744208	0.8991611210775812
8.71877543	0.9037270094381658
8.72010878	0.9049929371857178
8.72144213	0.9033046144796977
8.72277548	0.8982019325260596
8.72410883	0.890949561944503
8.72544218	0.8836211351278652
8.72677553	0.8771368696642375
8.72810888	0.8718035047496504
8.72944223	0.8671609315900581
8.73077558	0.8651658696880076
8.73210893	0.8648974728914808
8.73344228	0.8673526435875771
8.73477563	0.8718418471491542
8.736108980000001	0.8780960582157591
8.73744233	0.8842352420838525
8.73877568	0.8895686069984396
8.74010903	0.8922544606554852
8.74144238	0.8931369644079991
8.74277573	0.8915253265009865
8.74410908	0.8884943912484068
8.74544243	0.8849260338388475
8.74677578	0.8808969390713159
8.74810913	0.8780193734167515
8.74944248	0.8762160235122198
8.75077583	0.8765227627082504
8.75210918	0.8789402195687692
8.753442530000001	0.8833910807308425
8.75477588	0.8880719962899386
8.75610923	0.8917553808980094
8.75744258	0.8940961529595206
8.75877593	0.8954387655060801
8.76010928	0.895055341511042
8.76144263	0.8939044409620015
8.76277598	0.8929069100109763
8.76410933	0.8917937232975133
8.76544268	0.8909885329079331
8.76677603	0.8890311848414602
8.76810938	0.8874585178978777
8.76944273	0.8861152767873918
8.77077608	0.8852711154343818
8.77210943	0.8859619071893765
8.77344278	0.8889928424419563
8.77477613	0.8928679390475461
8.77610948	0.8973961135725533
8.77744283	0.9006187608226521
8.77877618	0.9012328677786394
8.78010953	0.900043624830095
8.78144288	0.8964369250210318
8.78277623	0.8934820460035334
8.78410958	0.8913719569029713
8.78544293	0.8915636689004903
8.78677628	0.8934820460035334
8.78810963	0.8959378452635561
8.78944298	0.8966286370185508
8.79077633	0.8969353762145813
8.79210968	0.8966286370185508
8.79344303	0.8972804578101156
8.79477638	0.8997362570701383
8.79610973	0.9043788302297305
8.79744308	0.9105563564973278
8.79877643	0.9155062974168768
8.80010978	0.9162737739708794
8.801443130000001	0.9128587861593351
8.80277648	0.9059137833377355
8.80410983	0.8969737186140851
8.80544318	0.8886861032459258
8.80677653	0.882815316174359
8.80810988	0.8805518574757818
8.80944323	0.8811659644317689
8.81077658	0.8845036388803792
8.81210993	0.8894535797999282
8.81344328	0.8960145300625636
8.81477663	0.9022303987296646
8.81610998	0.9080238724382976
8.81744333	0.9125903893628085
8.818776680000001	0.9149688752598972
8.82011003	0.9145087664658516
8.82144338	0.9109020666567884
8.82277673	0.9044171726292344
8.82411008	0.8967436642170623
8.82544343	0.8888394728439412
8.82677678	0.8820094972208529
8.82811013	0.8771368696642375
8.82944348	0.8741442768111616
8.83077683	0.872993376262121
8.83211018	0.8742593040096731
8.83344353	0.875985969115197
8.83477688	0.8796693537232679
8.83611023	0.8840435300863335
8.83744358	0.8888394728439412
8.83877693	0.893328676405518
8.84011028	0.8963979540576017
8.84144363	0.8975111407710648
8.84277698	0.8967436642170623
8.84411033	0.8945952327169964
8.84544368	0.8915253265009865
8.84677703	0.8895686069984396
8.84811038	0.8887244456454296
8.84944373	0.8901443715549231
8.85077708	0.8927912542485384
8.85211043	0.8959378452635561
8.85344378	0.897856222366599
8.85477713	0.8983553021240748
8.85611048	0.897012061013589
8.85744383	0.8959378452635561
8.85877718	0.8951320263100496
8.86011053	0.8941344953590245
8.86144388	0.8939427833615053
8.86277723	0.8940194681605129
8.86411058	0.8948252871140192
8.86544393	0.896129557261075
8.86677728	0.8972037730111079
8.86811063	0.8979329071656067
8.86944398	0.89766451036908
8.87077732	0.8967820066165662
8.87211067	0.895477107905584
8.87344402	0.8946335751165002
8.87477737	0.8939811257610092
8.87611072	0.894441234555055
8.87744407	0.895055341511042
8.87877742	0.8976261679695762
8.88011077	0.9010028133816165
8.88144412	0.9039954062346924
8.88277747	0.9055303593426973
8.88411082	0.9039187214356847
8.88544417	0.900235336827614
8.88677752	0.8950936839105459
8.88811087	0.8912952721039636
8.88944422	0.8894152374004245
8.890777570000001	0.8901827139544269
8.89211092	0.8923694878539967
8.89344427	0.8947102599155079
8.89477762	0.8965519522195432
8.89611097	0.8986236989206013
8.89744432	0.8997745994696421
8.89877767	0.8996595722711306
8.90011102	0.89766451036908
8.90144437	0.8937127289644825
8.90277772	0.8896069493979435
8.90411107	0.8852327730348779
8.90544442	0.8819328124218452
8.90677777	0.8796310113237641
8.908111120000001	0.8779426886177438
8.90944447	0.8779426886177438
8.91077782	0.8798610657207869
8.91211117	0.8831226839343158
8.91344452	0.8881103386894423
8.91477787	0.8942495225575358
8.91611122	0.8997745994696421
8.91744457	0.9052229915827406
8.91877792	0.9091754015512644
8.92011127	0.9123597064018594
8.92144462	0.9127821013603277
8.92277797	0.9116695432107907
8.92411132	0.9089447185903153
8.92544467	0.9043404878302267
8.92677802	0.8978178799670952
8.92811137	0.890949561944503
8.92944472	0.8850794034368625
8.93077807	0.8811659644317689
8.93211142	0.8797843809217792
8.93344477	0.880705227073797
8.93477812	0.8831993687333235
8.93611147	0.8860002495888804
8.93744482	0.8885327336479106
8.93877817	0.8901827139544269
8.94011152	0.8902593987534346
8.94144487	0.8881486810889462
8.94277822	0.8846186660788906
8.94411157	0.8800527777183059
8.94544492	0.8762927083112275
8.94677827	0.8736835394531897
8.94811162	0.8735301698551744
8.94944497	0.8757942571176781
8.95077832	0.8802451182797514
8.95211167	0.8854628274319007
8.95344502	0.890566137949465
8.95477837	0.8942878649570396
8.95611172	0.8955544212685179
8.95744507	0.8945179193540624
8.95877842	0.8916786960990017
8.96011177	0.8878802842924196
8.96144512	0.8846570084783945
8.96277847	0.8831993687333235
8.96411182	0.8830459991353081
8.96544517	0.8838128471253844
8.96677852	0.8837361623263768
8.96811187	0.8838518180888144
8.96944522	0.8832377111328271
8.97077857	0.8831993687333235
8.97211192	0.8852327730348779
8.973445270000001	0.8884177064493992
8.97477862	0.892292803054989
8.97611197	0.8962062420600827
8.97744532	0.8988154109181206
8.97877867	0.8987770685186167
8.98011202	0.8969737186140851
8.98144537	0.8923694878539967
8.98277872	0.8877269146944042
8.98411207	0.8836594775273691
8.98544542	0.8815493884268071
8.98677877	0.8827002889758475
8.98811212	0.8848876914393436
8.98944547	0.8882637082874577
8.99077882	0.890566137949465
8.99211217	0.890757849946984
8.99344552	0.8895302645989359
8.99477887	0.8881103386894423
8.99611222	0.8872278349369285
8.99744557	0.8869210957408981
8.99877892	0.8866143565448675
9.00011227	0.884811006640336
9.00144562	0.8812809916302804
9.00277897	0.8759092843161894
9.00411232	0.8709976857961442
9.00544567	0.8668158499945239
9.00677902	0.8649358152909846
9.00811237	0.8658566614430023
9.00944572	0.8696167308500808
9.01077907	0.8760626539142047
9.01211242	0.8838901604883183
9.01344577	0.8930219372094876
9.01477912	0.9028445056856519
9.01611247	0.9112471482523227
9.01744582	0.9168105675639326
9.01877917	0.9183455206719376
9.02011252	0.9148155056618821
9.02144587	0.9066812598917379
9.02277922	0.8962062420600827
9.02411257	0.8871511501379208
9.02544592	0.8805901998752854
9.02677927	0.8766384184706881
9.02811262	0.8755252317572251
9.02944597	0.8763310507107314
9.03077932	0.87790434621824
9.03211267	0.8797843809217792
9.03344602	0.8827002889758475
9.03477937	0.8869210957408981
9.03611272	0.891218587304956
9.03744607	0.8960145300625636
9.038779420000001	0.9013095525776469
9.04011277	0.9054536745436897
9.04144612	0.9072186820487175
9.04277947	0.906220522533766
9.04411282	0.9031512448816823
9.04544617	0.8988537533176244
9.04677952	0.8946335751165002
9.04811287	0.8929069100109763
9.04944622	0.8944028921555511
9.05077957	0.8975494831705685
9.05211292	0.9015012645751661
9.05344627	0.9059904681367431
9.05477962	0.9097888799433254
9.056112970000001	0.9122830216028517
9.05744632	0.9119762824068213
9.05877967	0.9093287711492796
9.06011302	0.9029595328841634
9.06144637	0.893827756162994
9.06277972	0.8843119268828602
9.06411307	0.8757175723186704
9.06544642	0.8700768396441264
9.06677977	0.868235147340091
9.06811312	0.8697317580485922
9.06944647	0.8738369090512048
9.07077982	0.8797843809217792
9.07211317	0.8858852223903688
9.07344652	0.8915253265009865
9.07477987	0.8955544212685179
9.07611322	0.8991994634770848
9.07744657	0.9015012645751661
9.07877992	0.9022687411291684
9.08011327	0.9013095525776469
9.08144662	0.8969737186140851
9.08277997	0.8896069493979435
9.08411332	0.8808202542723085
9.08544667	0.8728393781001796
9.08678002	0.8678133809455493
9.08811337	0.8675066417495187
9.08944672	0.8714584231541161
9.09078007	0.8779426886177438
9.09211342	0.8836978199268729
9.09344677	0.8885327336479106
9.09478012	0.892753540412961
9.09611347	0.8961678996605789
9.09744682	0.8983169597245709
9.09878017	0.8989687805161357
9.10011352	0.8977028527685839
9.10144687	0.8940578105600168
9.10278022	0.8888011304444373
9.10411357	0.8836211351278652
9.10544692	0.8807819118728046
9.10678027	0.8813960188287919
9.10811362	0.8840435300863335
9.10944697	0.8893768950009208
9.11078032	0.8960528724620674
9.11211367	0.9027294784871404
9.11344702	0.9080238724382976
9.11478037	0.912206336803844
9.11611372	0.9156213246153883
9.11744707	0.917808098514958
9.11878042	0.917999810512477
9.12011377	0.916542170767406
9.121447120000001	0.9128587861593351
9.12278047	0.9076404484432594
9.12411382	0.9026905075237104
9.12544717	0.8979712495651105
9.12678052	0.8947486023150115
9.12811387	0.8924078302535003
9.12944722	0.891218587304956
9.13078057	0.8915253265009865
9.13211392	0.8921394334569737
9.13344727	0.8925228574520119
9.13478062	0.8937894137634902
9.13611397	0.895055341511042
9.13744732	0.8966669794180546
9.138780670000001	0.899582887472123
9.14011402	0.9018469747346265
9.14144737	0.9028828480851557
9.14278072	0.901079498180624
9.14411407	0.8968586914155736
9.14544742	0.8913336145034675
9.14678077	0.8863453311844146
9.14811412	0.8821251529832904
9.14944747	0.8803984878777665
9.15078082	0.8809736238703236
9.15211417	0.8836978199268729
9.15344752	0.8884943912484068
9.15478087	0.8947869447145154
9.15611422	0.9029211904846596
9.15744757	0.9107097260953431
9.15878092	0.9169639371619478
9.16011427	0.9196114484194895
9.16144762	0.9187289446669755
9.16278097	0.9129738133578467
9.16411432	0.9046095131906796
9.16544767	0.8954004231065763
9.16678102	0.8875352026968852
9.16811437	0.8812809916302804
9.16944772	0.8778660038187364
9.17078107	0.8767917880687033
9.17211442	0.8774436088602681
9.17344777	0.8798994081202908
9.17478112	0.8847343218413283
9.17611447	0.8916403536994979
9.17744782	0.900043624830095
9.17878117	0.9092904287497757
9.18011452	0.9160814334094339
9.18144787	0.9186906022674719
9.18278122	0.9175013593189275
9.18411457	0.9120529672058288
9.18544792	0.9036496960752318
9.18678127	0.8944028921555511
9.18811462	0.8866910413438752
9.18944797	0.882815316174359
9.19078132	0.8833143959318348
9.19211467	0.8881103386894423
9.19344802	0.8952087111090573
9.19478137	0.9013095525776469
9.19611472	0.9050312795852216
9.19744807	0.9057604137397202
9.19878142	0.9034579840777128
9.20011477	0.8987770685186167
9.20144812	0.8934437036040296
9.20278147	0.8882253658879539
9.204114820000001	0.8844269540813715
9.20544817	0.8819717833852753
9.20678152	0.8803218030787588
9.20811487	0.8790169043677768
9.20944822	0.8773669240612604
9.21078157	0.8761009963137085
9.21211492	0.8757175723186704
9.21344827	0.8780960582157591
9.21478162	0.8812426492307766
9.21611497	0.8853478002333892
9.21744832	0.8888011304444373
9.21878167	0.8911419025059485
9.22011502	0.8915253265009865
9.22144837	0.8904127683514498
9.22278172	0.8882637082874577
9.22411507	0.8861152767873918
9.22544842	0.8846570084783945
9.22678177	0.8846186660788906
9.22811512	0.8867293837433791
9.22944847	0.8906428227484725
9.23078182	0.896129557261075
9.23211517	0.9015779493741736
9.23344852	0.9050312795852216
9.23478187	0.907525421244748
9.23611522	0.9086763217937884
9.23744857	0.9082545553992467
9.23878192	0.9085229521957734
9.24011527	0.9082545553992467
9.24144862	0.9069113142887607
9.24278197	0.904762882788695
9.24411532	0.9021153715311533
9.24544867	0.8997362570701383
9.24678202	0.8984319869230825
9.24811537	0.8973577711730496
9.24944872	0.8975494831705685
9.25078207	0.8977411951680875
9.25211542	0.8973577711730496
9.25344877	0.8984319869230825
9.25478212	0.9009261285826089
9.25611547	0.9038036942371734
9.25744882	0.9069113142887607
9.25878217	0.9078321604407784
9.26011552	0.9050696219847254
9.26144887	0.8996595722711306
9.26278222	0.8932519916065106
9.26411557	0.8880336538904348
9.26544892	0.8853094578338854
9.26678227	0.8846186660788906
9.26811561	0.8856545394294197
9.26944896	0.8878802842924196
9.27078231	0.8906811651479764
9.27211566	0.8936354156015486
9.27344901	0.8972037730111079
9.27478236	0.900043624830095
9.276115710000001	0.9017313189721888
9.27744906	0.9021153715311533
9.27878241	0.9003120216266217
9.28011576	0.8966669794180546
9.28144911	0.8909112195449994
9.28278246	0.884350269282364
9.28411581	0.8790935891667845
9.28544916	0.8769451576667185
9.28678251	0.877520922223202
9.28811586	0.8812043068312727
9.28944921	0.8859235647898727
9.29078256	0.8901827139544269
9.29211591	0.8923694878539967
9.293449260000001	0.8929069100109763
9.29478261	0.8929452524104801
9.29611596	0.892753540412961
9.29744931	0.8926762270500271
9.29878266	0.8921010910574698
9.30011601	0.8908345347459917
9.30144936	0.8874962317334552
9.30278271	0.8834677655298502
9.30411606	0.8790169043677768
9.30544941	0.876407735509739
9.30678276	0.8760243115147008
9.30811611	0.8775592646227058
9.30944946	0.879439299326245
9.31078281	0.8808202542723085
9.31211616	0.8822785225813058
9.31344951	0.8831993687333235
9.31478286	0.8854244850323969
9.31611621	0.8893002102019131
9.31744956	0.8949019719130269
9.31878291	0.8986236989206013
9.32011626	0.9008104728201711
9.32144961	0.9004653912246369
9.32278296	0.8987387261191129
9.32411631	0.8969353762145813
9.32544966	0.8959761876630598
9.32678301	0.8969353762145813
9.32811636	0.8980862767636218
9.32944971	0.8981252477270519
9.33078306	0.8975878255700723
9.33211641	0.8965519522195432
9.33344976	0.8944028921555511
9.33478311	0.8934820460035334
9.33611646	0.8932136492070067
9.33744981	0.893558730802541
9.33878316	0.8935203884030373
9.34011651	0.892753540412961
9.34144986	0.8901060291554193
9.34278321	0.8861152767873918
9.34411656	0.8805518574757818
9.34544991	0.8767917880687033
9.34678326	0.8756019165562327
9.34811661	0.877520922223202
9.34944996	0.8825852617773362
9.35078331	0.8899903733929817
9.35211666	0.8973194287735458
9.35345001	0.9028828480851557
9.35478336	0.9079088452397861
9.35611671	0.9114005178503378
9.35745006	0.9146621360638667
9.358783410000001	0.9161197758089378
9.36011676	0.9161581182084416
9.36145011	0.9140096867083757
9.36278346	0.9101729325022896
9.36411681	0.9050696219847254
9.36545016	0.9015012645751661
9.36678351	0.8986236989206013
9.36811686	0.8965902946190469
9.36945021	0.8962829268590902
9.37078356	0.8970887458125966
9.37211691	0.8988154109181206
9.37345026	0.9007721304206673
9.37478361	0.90238376832768
9.376116960000001	0.9034579840777128
9.37745031	0.9021920563301608
9.37878366	0.8992761482760925
9.38011701	0.8955160788690141
9.38145036	0.8900287157924854
9.38278371	0.885002718637855
9.38411706	0.8809736238703236
9.38545041	0.8788251923702577
9.38678376	0.8787101651717464
9.38811711	0.8806668846742931
9.38945046	0.8833527383313386
9.39078381	0.8875352026968852
9.39211716	0.891448641701979
9.39345051	0.89682034901607
9.39478386	0.9027294784871404
9.39611721	0.9100195629042744
9.39745056	0.9168872523629403
9.39878391	0.9217988508829855
9.40011726	0.9218371932824894
9.40145061	0.9168489099634365
9.40278396	0.9077171332422671
9.40411731	0.8971270882121004
9.40545066	0.88818702348845
9.40678401	0.8827769737748552
9.40811736	0.8808969390713159
9.40945071	0.8818944700223413
9.41078406	0.8856168255938421
9.41211741	0.8893385526014169
9.41345076	0.8945179193540624
9.41478411	0.8995445450726192
9.41611746	0.9052229915827406
9.41745081	0.9097121951443177
9.41878416	0.9121296520048365
9.42011751	0.9116305722473607
9.42145086	0.9090603743527529
9.42278421	0.9044171726292344
9.424117560000001	0.8990071229156396
9.42545091	0.8937894137634902
9.42678426	0.8886094184469181
9.42811761	0.884120214885341
9.42945096	0.8810119662698275
9.43078431	0.8808202542723085
9.43211766	0.8834677655298502
9.43345101	0.8878035994934119
9.43478436	0.892753540412961
9.43611771	0.8973961135725533
9.43745106	0.900657103222156
9.43878441	0.9027294784871404
9.44011776	0.9035736398401506
9.441451110000001	0.90238376832768
9.44278446	0.9007337880211634
9.44411781	0.89766451036908
9.44545116	0.894863629513523
9.44678451	0.8936354156015486
9.44811786	0.8937894137634902
9.44945121	0.8955160788690141
9.45078456	0.8989687805161357
9.45211791	0.903419641678209
9.45345126	0.9082545553992467
9.45478461	0.9132422101543732
9.45611796	0.9175013593189275
9.45745131	0.9217221660839778
9.45878466	0.9223356444760388
9.46011801	0.9192280244244515
9.46145136	0.91270541656132
9.46278471	0.9046095131906796
9.46411806	0.8969737186140851
9.46545141	0.8926378846505233
9.46678476	0.8918320656970169
9.46811811	0.8936354156015486
9.46945146	0.896129557261075
9.47078481	0.8972037730111079
9.47211816	0.8980862767636218
9.47345151	0.8980862767636218
9.47478486	0.8996212298716267
9.47611821	0.9018080037711965
9.47745156	0.9054536745436897
9.47878491	0.9084462673967657
9.48011826	0.9095204831467987
9.48145161	0.9071030262862798
9.48278496	0.9022303987296646
9.48411831	0.8959761876630598
9.48545166	0.8896836341969512
9.48678501	0.8855778546304122
9.48811836	0.8838518180888144
9.48945171	0.8858085375913614
9.49078506	0.8895302645989359
9.49211841	0.8954004231065763
9.49345176	0.9017313189721888
9.49478511	0.9079088452397861
9.49611846	0.9131655253553655
9.49745181	0.917808098514958
9.49878516	0.9217221660839778
9.50011851	0.9239472823830515
9.50145186	0.9241389943805705
9.50278521	0.9218371932824894
9.50411856	0.9172713049219046
9.50545191	0.9115155450488494
9.506785260000001	0.9065278902937227
9.50811861	0.903419641678209
9.50945196	0.9029211904846596
9.51078531	0.9043788302297305
9.51211866	0.9063745206957075
9.51345201	0.9083312401982544
9.51478536	0.9100195629042744
9.51611871	0.9114005178503378
9.51745206	0.9129354709583428
9.51878541	0.9140096867083757
9.52011876	0.9143931107034138
9.52145211	0.9130121557573504
9.52278546	0.9107480684948467
9.524118810000001	0.9092137439507683
9.52545216	0.9084846097962695
9.52678551	0.9085229521957734
9.52811886	0.9085229521957734
9.52945221	0.9076787908427633
9.53078556	0.9060671529357507
9.53211891	0.9044938574282421
9.53345226	0.90322792968069
9.53478561	0.9034579840777128
9.53611896	0.9033812992787051
9.53745231	0.9029211904846596
9.53878566	0.9015396069746698
9.54011901	0.8987770685186167
9.54145236	0.8950936839105459
9.54278571	0.8906811651479764
9.54411906	0.8867293837433791
9.54545241	0.8846186660788906
9.54678576	0.8848493490398398
9.54811911	0.8872661773364323
9.54945246	0.8918710366604471
9.55078581	0.8979329071656067
9.55211916	0.9036886670386619
9.55345251	0.9090603743527529
9.55478586	0.9129738133578467
9.55611921	0.9150072176594011
9.55745256	0.9135879203138338
9.55878591	0.9088296913918038
9.56011926	0.901271210178143
9.56145261	0.8931753068075029
9.56278596	0.8863453311844146
9.56411931	0.8824702345788248
9.56545266	0.8830076567358043
9.56678601	0.8858085375913614
9.56811936	0.8888394728439412
9.56945271	0.8907961923464879
9.57078606	0.8928679390475461
9.57211941	0.8952087111090573
9.57345276	0.8989687805161357
9.57478611	0.904263803031219
9.57611946	0.9099428781052669
9.57745281	0.913741289911849
9.57878616	0.9140096867083757
9.58011951	0.9111321210538111
9.58145286	0.9044561435926645
9.58278621	0.8949019719130269
9.58411956	0.8846570084783945
9.58545291	0.8757559147181743
9.58678626	0.8703075226050756
9.58811961	0.8689642814945897
9.589452960000001	0.8724176117056377
9.59078631	0.8795926689242602
9.59211966	0.8890695272409639
9.59345301	0.8986236989206013
9.59478636	0.9072186820487175
9.59611971	0.9129738133578467
9.59745306	0.9157746942134034
9.59878641	0.9156980094143959
9.60011976	0.9137796323113528
9.60145311	0.9097505375438215
9.60278646	0.9043788302297305
9.60411981	0.8968586914155736
9.60545316	0.8893768950009208
9.606786510000001	0.8835827927283615
9.60811986	0.880705227073797
9.60945321	0.8817027580248223
9.61078656	0.8857701951918575
9.61211991	0.8907195075474802
9.61345326	0.8957461332660369
9.61478661	0.9016162917736774
9.61611996	0.9063745206957075
9.61745331	0.9112854906518265
9.61878666	0.9138563171103605
9.62012001	0.9144314531029176
9.62145336	0.9121296520048365
9.62278671	0.9080622148378014
9.62412006	0.9046095131906796
9.62545341	0.9024987955261913
9.62678676	0.9013862373766546
9.62812011	0.9011561829796317
9.62945346	0.9010028133816165
9.63078681	0.8994678602736116
9.63212016	0.8970504034130927
9.63345351	0.8940194681605129
9.63478686	0.8916786960990017
9.63612021	0.8907961923464879
9.63745356	0.890566137949465
9.63878691	0.8916403536994979
9.64012026	0.8929835948099838
9.64145361	0.8929069100109763
9.64278696	0.8920244062584624
9.64412031	0.8894919221994321
9.64545366	0.8868827533413942
9.64678701	0.8845803236793868
9.64812036	0.8837745047258806
9.64945371	0.8855395122309083
9.65078706	0.8898753461944702
9.65212041	0.895055341511042
9.65345376	0.9007337880211634
9.654787110000001	0.9059137833377355
9.65612046	0.9085612945952771
9.65745381	0.9093671135487834
9.65878716	0.9071797110852875
9.66012051	0.9029595328841634
9.66145386	0.8964369250210318
9.66278721	0.8886477608464219
9.66412056	0.8800144353188021
9.6654539	0.87318508825964
9.66678725	0.8691176510926049
9.6681206	0.869961812445615
9.66945395	0.8762543659117237
9.6707873	0.8860002495888804
9.67212065	0.8971270882121004
9.673454	0.9057220713402163
9.67478735	0.9107480684948467
9.6761207	0.9121679944043404
9.67745405	0.9106330412963354
9.678787400000001	0.9077938180412746
9.68012075	0.9053763611807559
9.6814541	0.9030745600826747
9.68278745	0.9019236595336342
9.6841208	0.9006187608226521
9.68545415	0.8990844362785735
9.6867875	0.8970887458125966
9.68812085	0.8944028921555511
9.6894542	0.8917937232975133
9.69078755	0.8909112195449994
9.6921209	0.8917170384985056
9.69345425	0.8949786567120345
9.6947876	0.9002736792271179
9.69612095	0.9059904681367431
9.6974543	0.9110937786543073
9.69878765	0.9132422101543732
9.700121	0.9125514183993784
9.70145435	0.9084846097962695
9.7027877	0.902614451288629
9.70412105	0.8953237383075688
9.7054544	0.8888394728439412
9.70678775	0.8849260338388475
9.7081211	0.8839285028878221
9.70945445	0.8874585178978777
9.7107878	0.8938660985624977
9.71212115	0.9023454259281761
9.7134545	0.90963551034531
9.71478785	0.9153522992549353
9.7161212	0.91826883587293
9.71745455	0.919304709223459
9.7187879	0.9186522598679681
9.72012125	0.9155062974168768
9.7214546	0.9105563564973278
9.72278795	0.9043404878302267
9.7241213	0.8975878255700723
9.72545465	0.8924078302535003
9.726788	0.8896836341969512
9.72812135	0.8894152374004245
9.7294547	0.8915636689004903
9.73078805	0.895285395908065
9.7321214	0.8996212298716267
9.73345475	0.9043788302297305
9.7347881	0.908983060989819
9.73612145	0.9127437589608238
9.7374548	0.9152756144559276
9.73878815	0.9155446398163807
9.7401215	0.9139330019093682
9.74145485	0.9102112749017934
9.7427882	0.904762882788695
9.744121550000001	0.8990454653151434
9.7454549	0.8946719175160041
9.74678825	0.8919087504960246
9.7481216	0.8914102993024752
9.74945495	0.893328676405518
9.7507883	0.8972804578101156
9.75212165	0.9024221107271838
9.753455	0.9083312401982544
9.75478835	0.9138563171103605
9.7561217	0.9188823142649909
9.75745505	0.9210313743289831
9.7587884	0.9206089793705149
9.76012175	0.9168489099634365
9.761455100000001	0.911362175450834
9.76278845	0.9052996763817482
9.7641218	0.899122150114151
9.76545515	0.8944795769545586
9.7667885	0.8912569297044598
9.76812185	0.8888394728439412
9.7694552	0.88818702348845
9.77078855	0.8893768950009208
9.7721219	0.8920244062584624
9.77345525	0.8955544212685179
9.7747886	0.8994678602736116
9.77612195	0.9048395675877025
9.7774553	0.9100195629042744
9.77878865	0.9147004784633705
9.780122	0.9172329625224007
9.78145535	0.9160814334094339
9.7827887	0.9098655647423328
9.78412205	0.900657103222156
9.7854554	0.8904511107509536
9.78678875	0.8825469193778324
9.7881221	0.8782877702132781
9.78945545	0.879170273965792
9.7907888	0.8850794034368625
9.79212215	0.8929452524104801
9.7934555	0.9028828480851557
9.79478885	0.9115155450488494
9.7961222	0.9187672870664794
9.79745555	0.9221055900790159
9.7987889	0.9206473217700186
9.80012225	0.9144704240663477
9.8014556	0.9046861979896873
9.80278895	0.8928679390475461
9.8041223	0.8826619465763437
9.80545565	0.8764460779092427
9.806789	0.8744510160071921
9.80812235	0.8770985272647337
9.809455700000001	0.8820094972208529
9.81078905	0.8885710760474144
9.8121224	0.8937127289644825
9.81345575	0.8977795375675913
9.8147891	0.9013862373766546
9.81612245	0.9044171726292344
9.8174558	0.9059521257372394
9.81878915	0.9059521257372394
9.8201225	0.9030362176831709
9.82145585	0.8972427439745381
9.8227892	0.8902977411529385
9.82412255	0.8840435300863335
9.8254559	0.8789402195687692
9.826789250000001	0.8756792299191666
9.8281226	0.8744126736076883
9.82945595	0.8752184925611947
9.8307893	0.8788635347697615
9.83212265	0.8855011698314046
9.833456	0.8946719175160041
9.83478935	0.9053380187812521
9.8361227	0.9155829822158844
9.83745605	0.9237555703855322
9.8387894	0.9289739081016082
9.84012275	0.9297413846556105
9.8414561	0.9262497120450588
9.84278945	0.9186522598679681
9.8441228	0.9082162129997429
9.84545615	0.8975494831705685
9.8467895	0.8879953114909309
9.84812285	0.8817411004243262
9.8494562	0.8808585966718123
9.85078955	0.8834294231303463
9.8521229	0.8874585178978777
9.85345625	0.8921394334569737
9.8547896	0.8964369250210318
9.85612295	0.8994678602736116
9.8574563	0.9017313189721888
9.85878965	0.9032662720801938
9.860123	0.9036886670386619
9.86145635	0.9023454259281761
9.8627897	0.8990844362785735
9.86412305	0.8956311060675256
9.8654564	0.8915253265009865
9.86678975	0.8878419418929158
9.8681231	0.8844269540813715
9.86945645	0.8820094972208529
9.8707898	0.8809736238703236
9.87212315	0.8818177852233337
9.8734565	0.8846186660788906
9.87478985	0.8893002102019131
9.8761232	0.8954004231065763
9.87745655	0.9006187608226521
9.8787899	0.9038803790361811
9.88012325	0.9037270094381658
9.8814566	0.900427048825133
9.88278995	0.8953620807070725
9.8841233	0.8906428227484725
9.88545665	0.8878419418929158
9.88679	0.8876118874958929
9.88812335	0.889721976596455
9.8894567	0.8929069100109763
9.89079005	0.8967820066165662
9.892123400000001	0.8997745994696421
9.89345675	0.9024604531266874
9.8947901	0.9046861979896873
9.89612345	0.9057604137397202
9.8974568	0.9058754409382317
9.89879015	0.9051079643842292
9.9001235	0.9029978752836672
9.90145685	0.9000819672295987
9.9027902	0.8965902946190469
9.90412355	0.8930602796089914
9.9054569	0.8905277955499612
9.90679025	0.888456048848903
9.9081236	0.8876885722949004
9.909456950000001	0.8893002102019131
9.9107903	0.8939811257610092
9.91212365	0.9008871576191788
9.913457	0.9087913489923
9.91479035	0.9158897214119149
9.9161237	0.920378924973492
9.91745705	0.9215298255225326
9.9187904	0.9193813940224667
9.92012375	0.9150839024584086
9.9214571	0.90963551034531
9.92279045	0.9035346688767205
9.9241238	0.8985470141215939
9.92545715	0.8958228180650446
9.9267905	0.8947486023150115
9.92812385	0.8947486023150115
9.9294572	0.8945179193540624
9.93079055	0.8929452524104801
9.9321239	0.8909885329079331
9.93345725	0.8897986613954625
9.9347906	0.8908728771454956
9.93612395	0.8950169991115383
9.9374573	0.9003120216266217
9.93879065	0.9052229915827406
9.940124	0.9071413686857837
9.94145735	0.9056837289407127
9.9427907	0.9026905075237104
9.94412405	0.8989687805161357
9.9454574	0.8969353762145813
9.94679075	0.8958228180650446
9.9481241	0.8957461332660369
9.94945745	0.895477107905584
9.9507908	0.8951320263100496
9.95212415	0.8949786567120345
9.9534575	0.8952087111090573
9.95479085	0.8961678996605789
9.9561242	0.8977028527685839
9.95745755	0.8990071229156396
9.9587909	0.899391175474604
9.96012425	0.8996212298716267
9.9614576	0.8984319869230825
9.96279095	0.8965519522195432
9.9641243	0.89375044280006
9.96545765	0.8901827139544269
9.966791	0.8859619071893765
9.96812435	0.8813960188287919
9.9694577	0.8787101651717464
9.97079105	0.879247587328726
9.9721244	0.8826619465763437
9.97345775	0.8888394728439412
9.974791100000001	0.8960912148615712
9.97612445	0.9024987955261913
9.9774578	0.9065278902937227
9.97879115	0.9076021060437556
9.9801245	0.9062588649332698
9.98145785	0.9021153715311533
9.9827912	0.8969353762145813
9.98412455	0.8920627486579662
9.9854579	0.8883410216503915
9.98679125	0.8860769343878879
9.9881246	0.8855011698314046
9.98945795	0.8867293837433791
9.9907913	0.8891845544394752
9.992124650000001	0.8926762270500271
9.993458	0.8967820066165662
9.99479135	0.9021537139306569
9.9961247	0.9064128630952113
9.99745805	0.9087146641932923
9.9987914	0.9087530065927961
10.00012475	0.9051846491832367
10.0014581	0.8993528330751002
10.00279145	0.8925228574520119
10.0041248	0.8865370431819336
10.00545815	0.8818177852233337
10.0067915	0.8791319315662882
10.00812485	0.8783261126127819
10.0094582	0.8798610657207869
10.01079155	0.882815316174359
10.0121249	0.8862686463854069
10.01345825	0.8914102993024752
10.0147916	0.8963602402220242
10.01612495	0.9015396069746698
10.0174583	0.9059521257372394
10.01879165	0.9084462673967657
10.020125	0.9074870788452442
10.02145835	0.9041487758327077
10.0227917	0.898277988761141
10.02412505	0.8914869841014827
10.0254584	0.8863453311844146
10.02679175	0.8832377111328271
10.0281251	0.8840051876868297
10.02945845	0.8867677261428829
10.0307918	0.8918320656970169
10.03212515	0.89682034901607
10.0334585	0.900848815219675
10.03479185	0.9039954062346924
10.0361252	0.9078321604407784
10.03745855	0.9113238330513301
10.0387919	0.91354957791433
10.040125250000001	0.9134722645513961
10.0414586	0.9094054559482873
10.04279195	0.902614451288629
10.0441253	0.8933670188050219
10.04545865	0.8858468799908652
10.046792	0.8810503086693313
10.04812535	0.8797843809217792
10.0494587	0.8813193340297842
10.05079205	0.8837745047258806
10.0521254	0.8857318527923537
10.05345875	0.887112807738417
10.0547921	0.8883410216503915
10.05612545	0.8906811651479764
10.057458800000001	0.8949019719130269
10.05879215	0.8990071229156396
10.0601255	0.9023070835286723
10.06145885	0.9036496960752318
10.06279219	0.9025371379256951
10.064125540000001	0.8998129418691457
10.06545889	0.8973961135725533
10.06679224	0.8957077908665331
10.06812559	0.8956694484670292
10.06945894	0.8961678996605789
10.07079229	0.8968586914155736
10.07212564	0.8980095919646143
10.07345899	0.8988537533176244
10.07479234	0.9004653912246369
10.07612569	0.9030362176831709
10.07745904	0.9059521257372394
10.07879239	0.9072570244482213
10.08012574	0.9068729718892571
10.08145909	0.9029595328841634
10.08279244	0.8973577711730496
10.08412579	0.890566137949465
10.08545914	0.8842735844833564
10.08679249	0.8801300910812399
10.08812584	0.8792853011643035
10.08945919	0.8824318921793209
10.09079254	0.88738183309887
10.09212589	0.8939811257610092
10.09345924	0.9001586520286063
10.09479259	0.9052229915827406
10.09612594	0.9087530065927961
10.09745929	0.9113238330513301
10.09879264	0.9125514183993784
10.10012599	0.9116695432107907
10.10145934	0.9084462673967657
10.10279269	0.9034579840777128
10.10412604	0.8983169597245709
10.10545939	0.8940194681605129
10.10679274	0.8923694878539967
10.10812609	0.8922161182559813
10.10945944	0.8936354156015486
10.11079279	0.8959378452635561
10.11212614	0.8990844362785735
10.11345949	0.9033429568792013
10.11479284	0.9090987167522567
10.11612619	0.9160047486104265
10.11745954	0.921913878081497
10.11879289	0.9249448133340766
10.12012624	0.9240623095815628
10.12145959	0.9189212852284211
10.12279294	0.9115155450488494
10.12412629	0.9040720910337
10.12545964	0.8984319869230825
10.12679299	0.894441234555055
10.12812634	0.8919087504960246
10.129459690000001	0.8906428227484725
10.13079304	0.8903744259519459
10.13212639	0.8916786960990017
10.13345974	0.8943645497560473
10.13479309	0.898277988761141
10.13612644	0.9014245797761584
10.13745979	0.9031895872811861
10.13879314	0.902806163286148
10.14012649	0.901079498180624
10.14145984	0.898700383719609
10.14279319	0.8969353762145813
10.14412654	0.8971654306116041
10.14545989	0.8996979146706344
10.146793240000001	0.9043788302297305
10.14812659	0.9100579053037783
10.14945994	0.9153912702183655
10.15079329	0.9194197364219705
10.15212664	0.9219522204810009
10.15345999	0.9226046698364917
10.15479334	0.9222206172775275
10.15612669	0.9212614287260059
10.15746004	0.9202638977749805
10.15879339	0.9189979700274286
10.16012674	0.9170406219609555
10.16146009	0.9135112355148262
10.16279344	0.9087913489923
10.16412679	0.9017696613716927
10.16546014	0.8949019719130269
10.16679349	0.8898753461944702
10.16812684	0.8880336538904348
10.16946019	0.8900287157924854
10.17079354	0.8942878649570396
10.17212689	0.8997745994696421
10.17346024	0.9054536745436897
10.17479359	0.9117078856102946
10.17612694	0.9176547289169427
10.17746029	0.9234104887899981
10.17879364	0.9266331360400969
10.18012699	0.9262497120450588
10.18146034	0.9212230863265021
10.18279369	0.9128587861593351
10.18412704	0.9034963264772167
10.18546039	0.893827756162994
10.18679374	0.8854244850323969
10.18812709	0.879247587328726
10.18946044	0.8767917880687033
10.19079379	0.879247587328726
10.19212714	0.8864993293463561
10.19346049	0.8975494831705685
10.19479384	0.90963551034531
10.19612719	0.9199571585789501
10.19746054	0.9256356050890715
10.19879389	0.9253288658930411
10.20012724	0.9191896820249477
10.20146059	0.9103646444998088
10.20279394	0.9004653912246369
10.20412729	0.8928302252119686
10.20546064	0.8881103386894423
10.20679399	0.8867293837433791
10.20812734	0.8868444109418904
10.20946069	0.8881486810889462
10.21079404	0.8912569297044598
10.212127390000001	0.8956311060675256
10.21346074	0.9005804184231483
10.21479409	0.9059521257372394
10.21612744	0.9104029868993126
10.21746079	0.9132422101543732
10.21879414	0.9135879203138338
10.22012749	0.910978751455796
10.22146084	0.9052613339822444
10.22279419	0.8974727983715609
10.22412754	0.8894535797999282
10.22546089	0.8838901604883183
10.22679424	0.8806668846742931
10.22812759	0.8796693537232679
10.229460940000001	0.8799377505197946
10.23079429	0.8792086163652958
10.23212764	0.8782110854142706
10.23346099	0.8775592646227058
10.23479434	0.8782877702132781
10.23612769	0.8802067758802475
10.23746104	0.8838518180888144
10.23879439	0.8870744653389133
10.24012774	0.8893385526014169
10.24146109	0.8890311848414602
10.24279444	0.8866143565448675
10.24412779	0.8828920009733667
10.24546114	0.8792086163652958
10.24679449	0.8775976070222095
10.24812784	0.879170273965792
10.24946119	0.882815316174359
10.25079454	0.8884177064493992
10.25212789	0.8948252871140192
10.25346124	0.9013478949771507
10.25479459	0.9078705028402823
10.25612794	0.913741289911849
10.25746129	0.9173479897209122
10.25879464	0.9176163865174388
10.26012799	0.913741289911849
10.26146134	0.9061821801342621
10.26279469	0.89682034901607
10.26412804	0.8877269146944042
10.26546139	0.8803601454782627
10.26679474	0.8752184925611947
10.26812809	0.8730700610611287
10.26946144	0.8737218818526935
10.27079479	0.8774819512597719
10.27212814	0.8836211351278652
10.27346149	0.8919087504960246
10.27479484	0.9014245797761584
10.27612819	0.9107864108943505
10.277461540000001	0.9177314137159504
10.27879489	0.9217605084834817
10.28012824	0.9208780047309678
10.28146159	0.9166571979659173
10.28279494	0.9092137439507683
10.28412829	0.9006954456216596
10.28546164	0.8937894137634902
10.28679499	0.8902593987534346
10.28812834	0.8901060291554193
10.28946169	0.8935203884030373
10.29079504	0.8984703293225863
10.29212839	0.9027678208866442
10.29346174	0.9054536745436897
10.294795090000001	0.905798756139224
10.29612844	0.9060288105362468
10.29746179	0.905798756139224
10.29879514	0.9061438377347583
10.30012849	0.9065662326932266
10.30146184	0.9071030262862798
10.30279519	0.9061054953352545
10.30412854	0.905146306783733
10.30546189	0.9039954062346924
10.30679524	0.9026905075237104
10.30812859	0.9015396069746698
10.30946194	0.9001969944281102
10.31079529	0.8989304381166319
10.31212864	0.8975111407710648
10.31346199	0.8968970338150775
10.31479534	0.8978945647661029
10.31612869	0.9008871576191788
10.31746204	0.9043021454307228
10.31879539	0.9081011858012313
10.32012874	0.9104029868993126
10.32146209	0.9102496173012973
10.32279544	0.9077938180412746
10.32412879	0.9039954062346924
10.32546214	0.8998129418691457
10.32679549	0.8967436642170623
10.32812884	0.8953620807070725
10.32946219	0.8965519522195432
10.33079554	0.8994678602736116
10.33212889	0.9027294784871404
10.33346224	0.905798756139224
10.33479559	0.9087146641932923
10.33612894	0.9110937786543073
10.33746229	0.9119762824068213
10.33879564	0.9110937786543073
10.34012899	0.9071030262862798
10.34146234	0.9006954456216596
10.34279569	0.8923311454544929
10.34412904	0.884350269282364
10.34546239	0.8787485075712502
10.34679574	0.8763693931102352
10.34812909	0.8774436088602681
10.34946244	0.880705227073797
10.35079579	0.8853861426328931
10.35212914	0.8897603189959586
10.35346249	0.8941344953590245
10.35479584	0.8977411951680875
10.35612919	0.9012328677786394
10.35746254	0.9046861979896873
10.35879589	0.9067579446907456
10.360129240000001	0.9065278902937227
10.36146259	0.9030745600826747
10.36279594	0.8971270882121004
10.36412929	0.8889928424419563
10.36546264	0.8813960188287919
10.36679599	0.8754868893577213
10.36812934	0.8732234306591439
10.36946269	0.8744510160071921
10.37079604	0.8796310113237641
10.37212939	0.8871511501379208
10.37346274	0.8955544212685179
10.37479609	0.902575480325199
10.37612944	0.9069113142887607
10.377462790000001	0.9084079249972619
10.37879614	0.9070263414872722
10.38012949	0.9043021454307228
10.38146284	0.9005420760236446
10.38279619	0.8971270882121004
10.38412954	0.8939044409620015
10.38546289	0.8913336145034675
10.38679624	0.889721976596455
10.38812959	0.8900670581919892
10.38946294	0.8916403536994979
10.39079629	0.8946719175160041
10.39212964	0.8983553021240748
10.39346299	0.9028828480851557
10.39479634	0.9076021060437556
10.39612969	0.9111321210538111
10.39746304	0.9142780835049025
10.39879639	0.9156213246153883
10.40012974	0.9143931107034138
10.40146309	0.9105563564973278
10.40279644	0.9046861979896873
10.40412979	0.8976261679695762
10.40546314	0.8912952721039636
10.40679649	0.8865370431819336
10.40812984	0.8848493490398398
10.40946319	0.8854628274319007
10.41079654	0.8883410216503915
10.41212989	0.8922544606554852
10.41346324	0.89766451036908
10.41479659	0.9043404878302267
10.41612994	0.9109020666567884
10.41746329	0.9161970891718717
10.41879664	0.9178847833139655
10.42012999	0.9155829822158844
10.42146334	0.9099428781052669
10.42279669	0.9024604531266874
10.42413004	0.8958995028640523
10.42546339	0.891218587304956
10.42679674	0.8871894925374246
10.42813009	0.884811006640336
10.42946344	0.8834294231303463
10.43079679	0.8836594775273691
10.43213014	0.8856168255938421
10.43346349	0.8888011304444373
10.43479684	0.8940578105600168
10.43613019	0.8999663114671611
10.43746354	0.9051079643842292
10.43879689	0.9085612945952771
10.44013024	0.9086763217937884
10.44146359	0.9056837289407127
10.442796940000001	0.9013862373766546
10.44413029	0.8963979540576017
10.44546364	0.8939427833615053
10.44679699	0.8942111801580319
10.44813034	0.8975878255700723
10.44946369	0.9029595328841634
10.45079704	0.9090987167522567
10.45213039	0.9146237936643629
10.45346374	0.9185372326694566
10.45479709	0.9202638977749805
10.45613044	0.9201488705764692
10.45746379	0.91911299722594
10.45879714	0.9168872523629403
10.46013048	0.9132805525538771
10.46146383	0.9074870788452442
10.46279718	0.9003503640261256
10.46413053	0.8927145694495308
10.46546388	0.8860385919883841
10.46679723	0.880705227073797
10.46813058	0.877712634220721
10.46946393	0.8770218424657261
10.47079728	0.8781344006152629
10.47213063	0.8799377505197946
10.47346398	0.8838901604883183
10.47479733	0.8902977411529385
10.47613068	0.8994678602736116
10.47746403	0.9095971679458063
10.47879738	0.9188056294659832
10.48013073	0.9241006519810666
10.48146408	0.9239856247825553
10.48279743	0.9192280244244515
10.48413078	0.912897128558839
10.48546413	0.9074487364457404
10.48679748	0.9048779099872063
10.48813083	0.9057220713402163
10.48946418	0.9086379793942848
10.49079753	0.9124747336003709
10.49213088	0.9153145854193578
10.49346423	0.9173096473214084
10.49479758	0.9187289446669755
10.49613093	0.9184222054709451
10.49746428	0.9173863321204161
10.49879763	0.9154296126178693
10.50013098	0.9120913096053327
10.50146433	0.9082928977987506
10.50279768	0.9040337486341963
10.50413103	0.8997745994696421
10.50546438	0.8962062420600827
10.50679773	0.8932519916065106
10.50813108	0.8916403536994979
10.50946443	0.8926762270500271
10.51079778	0.895055341511042
10.51213113	0.899582887472123
10.51346448	0.9053380187812521
10.514797830000001	0.9118995976078136
10.51613118	0.9189589990639986
10.51746453	0.92467641653755
10.51879788	0.928129746748598
10.52013123	0.9288205385035928
10.52146458	0.9259040018855982
10.52279793	0.9202255553754767
10.52413128	0.9136646051128415
10.52546463	0.9071030262862798
10.52679798	0.9020003443326418
10.52813133	0.8978178799670952
10.52946468	0.8953237383075688
10.53079803	0.89375044280006
10.532131380000001	0.892292803054989
10.53346473	0.893328676405518
10.53479808	0.8976261679695762
10.53613143	0.9048779099872063
10.53746478	0.91270541656132
10.53879813	0.918077123875411
10.54013148	0.9193430516229628
10.54146483	0.9155062974168768
10.54279818	0.9082928977987506
10.54413153	0.9008871576191788
10.54546488	0.8953620807070725
10.54679823	0.8929452524104801
10.54813158	0.8932136492070067
10.54946493	0.8940961529595206
10.55079828	0.8947486023150115
10.55213163	0.8955160788690141
10.55346498	0.8968586914155736
10.55479833	0.8998129418691457
10.55613168	0.9045321998277459
10.55746503	0.9099039071418367
10.55879838	0.9128204437598313
10.56013173	0.9124747336003709
10.56146508	0.9095204831467987
10.56279843	0.9053763611807559
10.56413178	0.900657103222156
10.56546513	0.8960145300625636
10.56679848	0.8923311454544929
10.56813183	0.8893002102019131
10.56946518	0.8871511501379208
10.57079853	0.8868060685423865
10.57213188	0.8884177064493992
10.57346523	0.8912952721039636
10.57479858	0.8962829268590902
10.57613193	0.9012328677786394
10.57746528	0.9061054953352545
10.57879863	0.9094054559482873
10.58013198	0.9099428781052669
10.58146533	0.9074103940462367
10.58279868	0.9028828480851557
10.58413203	0.8979329071656067
10.58546538	0.8932519916065106
10.58679873	0.8902593987534346
10.58813208	0.8883410216503915
10.58946543	0.8878419418929158
10.59079878	0.8877269146944042
10.59213213	0.888456048848903
10.59346548	0.889913688593974
10.59479883	0.8929452524104801
10.59613218	0.897856222366599
10.597465530000001	0.9031512448816823
10.59879888	0.9071030262862798
10.60013223	0.908369582597758
10.60146558	0.9067962870902494
10.60279893	0.9020770291316494
10.60413228	0.8960145300625636
10.60546563	0.8899903733929817
10.60679898	0.8848876914393436
10.60813233	0.8816260732258147
10.60946568	0.8815877308263108
10.61079903	0.8865760141453637
10.61213238	0.8954387655060801
10.61346573	0.9069496566882645
10.614799080000001	0.9198421313804388
10.61613243	0.9308539428051472
10.61746578	0.937721632263813
10.61879913	0.9409449080778381
10.62013248	0.9382973968202964
10.62146583	0.9317364465576611
10.62279918	0.9219522204810009
10.62413253	0.9104413292988163
10.62546588	0.900043624830095
10.62679923	0.8925228574520119
10.62813258	0.8889545000424525
10.62946593	0.8906811651479764
10.63079928	0.8957844756655408
10.63213263	0.9030745600826747
10.63346598	0.911170463453315
10.63479933	0.9175780441179351
10.63613268	0.9223356444760388
10.63746603	0.9248297861355653
10.63879938	0.9253672082925449
10.64013273	0.9240623095815628
10.64146608	0.9214147983240211
10.64279943	0.9181154662749146
10.64413278	0.9141630563063909
10.64546613	0.9091370591517606
10.64679948	0.9038420366366773
10.64813283	0.8990071229156396
10.64946618	0.8969353762145813
10.65079953	0.8963602402220242
10.65213288	0.8983553021240748
10.65346623	0.9020386867321456
10.65479958	0.9065278902937227
10.65613293	0.9112088058528188
10.65746628	0.9152372720564238
10.65879963	0.9172713049219046
10.66013298	0.9166188555664136
10.66146633	0.9133188949533809
10.662799680000001	0.9089063761908115
10.66413303	0.9045321998277459
10.66546638	0.9003120216266217
10.66679973	0.897012061013589
10.66813308	0.8931369644079991
10.66946643	0.889913688593974
10.67079978	0.888456048848903
10.67213313	0.8902977411529385
10.67346648	0.8965519522195432
10.67479983	0.905607044141705
10.67613318	0.9157746942134034
10.67746653	0.9242929925425121
10.67879988	0.9279380347510789
10.680133230000001	0.9267098208391044
10.68146658	0.9215298255225326
10.68279993	0.9148921904608895
10.68413328	0.9091370591517606
10.68546663	0.9049162523867101
10.68679998	0.9027294784871404
10.68813333	0.9027678208866442
10.68946668	0.9038803790361811
10.69080003	0.9059904681367431
10.69213338	0.908599636994781
10.69346673	0.9117845704093023
10.69480008	0.9161197758089378
10.69613343	0.9205322945715072
10.69746678	0.9250598405325882
10.69880013	0.9268631904371197
10.70013348	0.9267098208391044
10.70146683	0.9232948330275603
10.70280018	0.9190746548264361
10.70413353	0.9153145854193578
10.70546688	0.9129354709583428
10.70680023	0.9104413292988163
10.70813358	0.9072186820487175
10.70946693	0.9043404878302267
10.71080028	0.9023454259281761
10.71213363	0.9018469747346265
10.71346698	0.9031895872811861
10.71480033	0.9069113142887607
10.71613368	0.910518014097824
10.71746703	0.9132038677548694
10.71880038	0.913971344308872
10.72013373	0.9132038677548694
10.72146708	0.9092520863502719
10.72280043	0.9027678208866442
10.72413378	0.8958995028640523
10.72546713	0.8895686069984396
10.72680048	0.8845803236793868
10.72813383	0.8807819118728046
10.72946718	0.8797843809217792
10.73080053	0.880513515076278
10.73213388	0.8822018377822981
10.73346723	0.8861536191868956
10.73480058	0.8925995422510195
10.73613393	0.9000819672295987
10.73746728	0.9071797110852875
10.73880063	0.9124363912008671
10.74013398	0.913741289911849
10.74146733	0.9111321210538111
10.74280068	0.9046095131906796
10.74413403	0.8987387261191129
10.745467380000001	0.8938660985624977
10.74680073	0.8928679390475461
10.74813408	0.8953237383075688
10.74946743	0.9000819672295987
10.75080078	0.9061821801342621
10.75213413	0.9110937786543073
10.75346748	0.9147388208628744
10.75480083	0.9177314137159504
10.75613418	0.9207629775324563
10.75746753	0.9243696773415195
10.75880088	0.9298174408906918
10.76013423	0.9343072730161953
10.76146758	0.9371081538717521
10.762800930000001	0.935419831165732
10.76413428	0.9302781782486638
10.76546763	0.9234104887899981
10.76680098	0.9148921904608895
10.76813433	0.9074487364457404
10.76946768	0.9020770291316494
10.77080103	0.899391175474604
10.77213438	0.8986236989206013
10.77346773	0.9007337880211634
10.77480108	0.9041487758327077
10.77613443	0.9078705028402823
10.77746778	0.9106713836958392
10.77880113	0.9123213640023555
10.78013448	0.912206336803844
10.78146783	0.9108253818577807
10.78280118	0.9095204831467987
10.78413453	0.9069113142887607
10.78546788	0.9040720910337
10.78680123	0.900427048825133
10.78813458	0.8969737186140851
10.78946793	0.8941728377585281
10.79080128	0.8934053612045257
10.79213463	0.8942495225575358
10.79346798	0.8974344559720571
10.79480133	0.9020386867321456
10.79613468	0.907333709247229
10.79746803	0.9131271829558618
10.79880138	0.9170022795614516
10.80013473	0.9172329625224007
10.80146808	0.912897128558839
10.80280143	0.9043788302297305
10.80413478	0.8933670188050219
10.80546813	0.8836211351278652
10.80680148	0.8756402589557364
10.80813483	0.8718035047496504
10.80946818	0.8713817383551086
10.81080153	0.8723025845071262
10.81213488	0.8756402589557364
10.81346823	0.8808585966718123
10.81480158	0.8887244456454296
10.81613493	0.8996212298716267
10.81746828	0.9114772026493455
10.81880163	0.921913878081497
10.82013498	0.9280914043490942
10.82146833	0.9286665403416513
10.82280168	0.924906470934573
10.82413503	0.9199188161794463
10.82546838	0.9156596670148921
10.82680173	0.9148155056618821
10.828135080000001	0.9171946201228971
10.82946843	0.921644852721044
10.83080178	0.9272472429960842
10.83213513	0.9309689700036587
10.83346848	0.9331940863027323
10.83480183	0.9341532748542537
10.83613518	0.9342689306166915
10.83746853	0.9333097420651699
10.83880188	0.9300097814521372
10.84013523	0.9238322551845399
10.84146858	0.9149305328603934
10.84280193	0.9048395675877025
10.84413528	0.8946719175160041
10.845468630000001	0.8872661773364323
10.84680198	0.8817411004243262
10.84813533	0.8796310113237641
10.84946868	0.8810119662698275
10.85080203	0.8859235647898727
10.85213538	0.8940194681605129
10.85346873	0.9035346688767205
10.85480208	0.9134339221518922
10.85613543	0.9224513002384765
10.85746877	0.9292423048981348
10.85880212	0.933232428702236
10.86013547	0.9345373274132182
10.86146882	0.9323882673492259
10.86280217	0.9283598011456209
10.86413552	0.9236788855865248
10.86546887	0.9194964212209782
10.86680222	0.9168105675639326
10.86813557	0.9155062974168768
10.86946892	0.9145087664658516
10.87080227	0.9137796323113528
10.87213562	0.9107480684948467
10.87346897	0.9072186820487175
10.87480232	0.9041871182322115
10.87613567	0.9021537139306569
10.87746902	0.902575480325199
10.87880237	0.9039187214356847
10.88013572	0.9048779099872063
10.88146907	0.9038420366366773
10.88280242	0.8999279690676573
10.88413577	0.8946719175160041
10.88546912	0.8908728771454956
10.88680247	0.8894152374004245
10.88813582	0.8913719569029713
10.88946917	0.895477107905584
10.89080252	0.900004653866665
10.89213587	0.9039954062346924
10.89346922	0.9064895478942189
10.89480257	0.9098655647423328
10.89613592	0.9134722645513961
10.89746927	0.9181154662749146
10.89880262	0.9224123292750465
10.900135970000001	0.9251748677310996
10.90146932	0.924906470934573
10.90280267	0.9212997711255098
10.90413602	0.9151222448579125
10.90546937	0.9079088452397861
10.90680272	0.9001969944281102
10.90813607	0.8945179193540624
10.90946942	0.8913336145034675
10.91080277	0.890949561944503
10.91213612	0.8932136492070067
10.91346947	0.8983553021240748
10.91480282	0.9056453865412089
10.91613617	0.9140480291078795
10.917469520000001	0.9217988508829855
10.91880287	0.9260957138831173
10.92013622	0.9267481632386082
10.92146957	0.9235638583880132
10.92280292	0.9194580788214743
10.92413627	0.9151989296569201
10.92546962	0.9127821013603277
10.92680297	0.9106713836958392
10.92813632	0.9082162129997429
10.92946967	0.9040720910337
10.93080302	0.9006954456216596
10.93213637	0.8996979146706344
10.93346972	0.901692976572685
10.93480307	0.9067962870902494
10.93613642	0.9134722645513961
10.93746977	0.91911299722594
10.93880312	0.9210313743289831
10.94013647	0.9187672870664794
10.94146982	0.912897128558839
10.94280317	0.9043788302297305
10.94413652	0.894863629513523
10.94546987	0.8857701951918575
10.94680322	0.8791319315662882
10.94813657	0.8755635741567288
10.94946992	0.8755252317572251
10.95080327	0.8798994081202908
10.95213662	0.8874201754983738
10.95346997	0.8974727983715609
10.95480332	0.9077938180412746
10.95613667	0.9175397017184312
10.95747002	0.9250598405325882
10.95880337	0.9289355657021043
10.96013672	0.9282447739471094
10.96147007	0.9248681285350692
10.96280342	0.9180387814759071
10.96413677	0.9095971679458063
10.96547012	0.900004653866665
10.96680347	0.8909112195449994
10.96813682	0.8829309719367967
10.96947017	0.8769068152672148
10.97080352	0.8746427280047112
10.97213687	0.8766384184706881
10.97347022	0.8833527383313386
10.97480357	0.8934820460035334
10.97613692	0.9053380187812521
10.97747027	0.9143547683039099
10.97880362	0.9190363124269324
10.98013697	0.9179231257134693
10.98147032	0.9117078856102946
10.982803670000001	0.9027678208866442
10.98413702	0.8952470535085612
10.98547037	0.8905277955499612
10.98680372	0.8891845544394752
10.98813707	0.8915253265009865
10.98947042	0.8963602402220242
10.99080377	0.9040720910337
10.99213712	0.9121296520048365
10.99347047	0.9208780047309678
10.99480382	0.9296646998566028
10.99613717	0.9358032551607701
10.99747052	0.9386808208153345
10.99880387	0.9378756304257547
11.000137220000001	0.9321965553517069
11.00147057	0.9233331754270642
11.00280392	0.9122830216028517
11.00413727	0.9013095525776469
11.00547062	0.8925228574520119
11.00680397	0.8866143565448675
11.00813732	0.8842352420838525
11.00947067	0.8851560882358702
11.01080402	0.8882637082874577
11.01213737	0.8932903340060142
11.01347072	0.8997745994696421
11.01480407	0.9060288105362468
11.01613742	0.9113238330513301
11.01747077	0.9126670741618161
11.01880412	0.9100579053037783
11.02013747	0.9033046144796977
11.02147082	0.8940578105600168
11.02280417	0.8852711154343818
11.02413752	0.8774819512597719
11.02547087	0.8726093237031566
11.02680422	0.8709593433966404
11.02813757	0.87149676555362
11.02947092	0.8751801501616908
11.03080427	0.8812426492307766
11.03213762	0.8883793640498954
11.03347097	0.8962829268590902
11.03480432	0.9033046144796977
11.03613767	0.9084079249972619
11.03747102	0.9126670741618161
11.03880437	0.9140096867083757
11.04013772	0.9137796323113528
11.04147107	0.9109020666567884
11.04280442	0.9060288105362468
11.04413777	0.900043624830095
11.04547112	0.8941344953590245
11.04680447	0.8890695272409639
11.04813782	0.8858085375913614
11.04947117	0.8840818724858374
11.05080452	0.8838128471253844
11.05213787	0.8855011698314046
11.05347122	0.8883410216503915
11.05480457	0.8918320656970169
11.05613792	0.8946335751165002
11.05747127	0.8973194287735458
11.05880462	0.8977411951680875
11.06013797	0.8965136098200395
11.06147132	0.8945562617535663
11.06280467	0.8921777758564775
11.06413802	0.8900287157924854
11.065471370000001	0.8889161576429486
11.06680472	0.8895302645989359
11.06813807	0.8917170384985056
11.06947142	0.8946335751165002
11.07080477	0.8981252477270519
11.07213812	0.9019236595336342
11.07347147	0.9061821801342621
11.07480482	0.9095588255463024
11.07613817	0.9130504981568542
11.07747152	0.9151605872574163
11.07880487	0.9155062974168768
11.08013822	0.9144704240663477
11.08147157	0.9107097260953431
11.08280492	0.9062978358966998
11.08413827	0.9013862373766546
11.08547162	0.8971270882121004
11.08680497	0.8939427833615053
11.08813832	0.8932136492070067
11.08947167	0.8943645497560473
11.09080502	0.8975111407710648
11.09213837	0.9012328677786394
11.09347172	0.9061438377347583
11.09480507	0.9122830216028517
11.09613842	0.9185755750689605
11.09747177	0.9254438930915526
11.09880512	0.9322732401507146
11.10013847	0.9374915778667903
11.10147182	0.9394866397688408
11.10280517	0.9369164418742332
11.10413852	0.9306238884081244
11.10547187	0.9224123292750465
11.10680522	0.9140480291078795
11.10813857	0.9084079249972619
11.10947192	0.9055303593426973
11.11080527	0.9054536745436897
11.11213862	0.9061438377347583
11.11347197	0.9079088452397861
11.11480532	0.9105946988968315
11.11613867	0.9147388208628744
11.11747202	0.9188056294659832
11.11880537	0.9217988508829855
11.12013872	0.9218371932824894
11.12147207	0.9179231257134693
11.12280542	0.9109404090562923
11.12413877	0.90238376832768
11.12547212	0.8944795769545586
11.12680547	0.8890695272409639
11.12813882	0.8866143565448675
11.12947217	0.8866143565448675
11.130805520000001	0.8884177064493992
11.13213887	0.8914869841014827
11.13347222	0.8967436642170623
11.13480557	0.9035736398401506
11.13613892	0.9127437589608238
11.13747227	0.9222589596770313
11.13880562	0.9297797270551144
11.14013897	0.9322348977512107
11.14147232	0.9292423048981348
11.14280567	0.9231798058290489
11.14413902	0.9157746942134034
11.14547237	0.9096738527448138
11.14680572	0.905607044141705
11.148139070000001	0.9044561435926645
11.14947242	0.9048779099872063
11.15080577	0.9059904681367431
11.15213912	0.906220522533766
11.15347247	0.9067196022912417
11.15480582	0.9066812598917379
11.15613917	0.9068346294897532
11.15747252	0.9068346294897532
11.15880587	0.9060288105362468
11.16013922	0.9036886670386619
11.16147257	0.8988537533176244
11.16280592	0.8927145694495308
11.16413927	0.8871511501379208
11.16547262	0.8829309719367967
11.16680597	0.8810503086693313
11.16813932	0.8812809916302804
11.16947267	0.8833910807308425
11.17080602	0.8874585178978777
11.17213937	0.8926762270500271
11.17347272	0.8997745994696421
11.17480607	0.9084846097962695
11.17613942	0.9161197758089378
11.17747277	0.9231798058290489
11.17880612	0.9272472429960842
11.18013947	0.9280147195500866
11.18147282	0.9248297861355653
11.18280617	0.9188056294659832
11.18413952	0.9110170938552997
11.18547287	0.9024987955261913
11.18680622	0.8956694484670292
11.18813957	0.8917937232975133
11.18947292	0.8925995422510195
11.19080627	0.8961678996605789
11.19213962	0.90238376832768
11.19347297	0.9086379793942848
11.19480632	0.9142397411053986
11.19613967	0.9172713049219046
11.19747302	0.9184988902699528
11.19880637	0.9170795929243856
11.20013972	0.9133572373528848
11.20147307	0.9079855300387938
11.20280642	0.9015012645751661
11.20413977	0.8962445844595865
11.20547312	0.8926762270500271
11.20680647	0.8913719569029713
11.20813982	0.8932519916065106
11.20947317	0.8973577711730496
11.21080652	0.9022687411291684
11.21213987	0.9076021060437556
11.213473220000001	0.9133188949533809
11.21480657	0.9191896820249477
11.21613992	0.9256356050890715
11.21747327	0.9315063921606384
11.21880662	0.936263992518742
11.22013997	0.9380673424232736
11.22147332	0.9351124634057753
11.22280667	0.9289355657021043
11.22414002	0.9199188161794463
11.22547337	0.9100195629042744
11.22680672	0.9020386867321456
11.22814007	0.8976261679695762
11.22947342	0.8959761876630598
11.230806770000001	0.8980862767636218
11.23214012	0.9011561829796317
11.23347347	0.9047245403891911
11.23480682	0.9071030262862798
11.23614017	0.9075637636442518
11.23747352	0.9064512054947151
11.23880687	0.9041487758327077
11.24014022	0.901271210178143
11.24147357	0.8990844362785735
11.24280692	0.899122150114151
11.24414027	0.8996212298716267
11.24547362	0.9009644709821126
11.24680697	0.9018080037711965
11.24814032	0.901962001933138
11.24947367	0.9028828480851557
11.25080702	0.9053763611807559
11.25214037	0.9085612945952771
11.25347372	0.9138179747108567
11.25480706	0.9185755750689605
11.25614041	0.9215298255225326
11.25747376	0.9221439324785198
11.25880711	0.919534763620482
11.26014046	0.9141630563063909
11.26147381	0.9071797110852875
11.26280716	0.8990844362785735
11.26414051	0.8920244062584624
11.26547386	0.8861919615863992
11.26680721	0.8823168649808096
11.26814056	0.8809736238703236
11.26947391	0.8828536585738629
11.27080726	0.8876502298953968
11.27214061	0.8945179193540624
11.27347396	0.9029211904846596
11.27480731	0.9114005178503378
11.27614066	0.9198804737799424
11.27747401	0.926786505638112
11.27880736	0.9308922852046511
11.28014071	0.931314051599193
11.28147406	0.9266714784396007
11.28280741	0.9174246745199199
11.28414076	0.9061054953352545
11.285474110000001	0.8959761876630598
11.28680746	0.8888394728439412
11.28814081	0.8856545394294197
11.28947416	0.8848876914393436
11.29080751	0.8861536191868956
11.29214086	0.88818702348845
11.29347421	0.8910262467435107
11.29480756	0.8958228180650446
11.29614091	0.9012328677786394
11.29747426	0.9052613339822444
11.29880761	0.9062588649332698
11.30014096	0.9033046144796977
11.30147431	0.897856222366599
11.302807660000001	0.8917553808980094
11.30414101	0.8867677261428829
11.30547436	0.8844269540813715
11.30680771	0.8842352420838525
11.30814106	0.8853094578338854
11.30947441	0.8878419418929158
11.31080776	0.8917553808980094
11.31214111	0.8963602402220242
11.31347446	0.9034579840777128
11.31480781	0.9108253818577807
11.31614116	0.9183071782724338
11.31747451	0.9232181482285526
11.31880786	0.9243307063780896
11.32014121	0.9206856641695225
11.32147456	0.9132805525538771
11.32280791	0.9031895872811861
11.32414126	0.8932136492070067
11.32547461	0.8863069887849108
11.32680796	0.883276053532331
11.32814131	0.8860002495888804
11.32947466	0.8927912542485384
11.33080801	0.9017313189721888
11.33214136	0.9094821407472949
11.33347471	0.913741289911849
11.33480806	0.9140863715073834
11.33614141	0.9117455994458721
11.33747476	0.9074103940462367
11.33880811	0.9032662720801938
11.34014146	0.8996979146706344
11.34147481	0.8960912148615712
11.34280816	0.8937127289644825
11.34414151	0.8917937232975133
11.34547486	0.890949561944503
11.34680821	0.8915253265009865
11.34814156	0.893558730802541
11.34947491	0.8974727983715609
11.35080826	0.9028445056856519
11.35214161	0.9088680337913077
11.35347496	0.9147388208628744
11.35480831	0.9199188161794463
11.35614166	0.9239472823830515
11.35747501	0.9268631904371197
11.35880836	0.927055530998565
11.36014171	0.9237172279860286
11.36147506	0.9178464409144617
11.36280841	0.9104413292988163
11.36414176	0.9042254606317152
11.36547511	0.9006954456216596
11.36680846	0.900427048825133
11.368141810000001	0.9029978752836672
11.36947516	0.9065278902937227
11.37080851	0.9092137439507683
11.37214186	0.9101729325022896
11.37347521	0.9099039071418367
11.37480856	0.9078705028402823
11.37614191	0.9059137833377355
11.37747526	0.9044171726292344
11.37880861	0.9040337486341963
11.38014196	0.9035346688767205
11.38147531	0.9011178405801279
11.38280866	0.8974344559720571
11.38414201	0.8930986220084952
11.385475360000001	0.8908345347459917
11.38680871	0.8915253265009865
11.38814206	0.8962445844595865
11.38947541	0.9034963264772167
11.39080876	0.9115922298478569
11.39214211	0.9175397017184312
11.39347546	0.9208013199319601
11.39480881	0.9226046698364917
11.39614216	0.9231798058290489
11.39747551	0.9222206172775275
11.39880886	0.9202255553754767
11.40014221	0.9166188555664136
11.40147556	0.9108630956933582
11.40280891	0.9044171726292344
11.40414226	0.8979712495651105
11.40547561	0.893558730802541
11.40680896	0.890566137949465
11.40814231	0.8894535797999282
11.40947566	0.8910652177069408
11.41080901	0.8949403143125307
11.41214236	0.9003120216266217
11.41347571	0.9076404484432594
11.41480906	0.9151222448579125
11.41614241	0.9215298255225326
11.41747576	0.926786505638112
11.41880911	0.9286281979421475
11.42014246	0.9281680891481017
11.42147581	0.924906470934573
11.42280916	0.9204172673729959
11.42414251	0.915467955017373
11.42547586	0.9113238330513301
11.42680921	0.9080622148378014
11.42814256	0.9056453865412089
11.42947591	0.9044171726292344
11.43080926	0.9039954062346924
11.43214261	0.9059137833377355
11.43347596	0.9095588255463024
11.43480931	0.9148155056618821
11.43614266	0.9199188161794463
11.43747601	0.9229497514320261
11.43880936	0.9216065103215402
11.44014271	0.9166955403654211
11.44147606	0.9092904287497757
11.44280941	0.901271210178143
11.44414276	0.8940578105600168
11.44547611	0.8883793640498954
11.44680946	0.884541981279883
11.44814281	0.8826619465763437
11.44947616	0.8825085769783286
11.450809510000001	0.884541981279883
11.45214286	0.8884177064493992
11.45347621	0.8929835948099838
11.45480956	0.8985470141215939
11.45614291	0.9046095131906796
11.45747626	0.911170463453315
11.45880961	0.9158130366129072
11.46014296	0.9172713049219046
11.46147631	0.9156213246153883
11.46280966	0.9112088058528188
11.46414301	0.9048395675877025
11.46547636	0.8991611210775812
11.46680971	0.8947102599155079
11.468143060000001	0.8923694878539967
11.46947641	0.8919087504960246
11.47080976	0.8936354156015486
11.47214311	0.8984703293225863
11.47347646	0.9048779099872063
11.47480981	0.9117078856102946
11.47614316	0.9181921510739223
11.47747651	0.9219522204810009
11.47880986	0.9214531407235249
11.48014321	0.9170022795614516
11.48147656	0.9097505375438215
11.48280991	0.9012328677786394
11.48414326	0.893328676405518
11.48547661	0.88738183309887
11.48680996	0.8838901604883183
11.48814331	0.8816644156253185
11.48947666	0.8820094972208529
11.49081001	0.8852711154343818
11.49214336	0.8912952721039636
11.49347671	0.899582887472123
11.49481006	0.9086379793942848
11.49614341	0.9170022795614516
11.49747676	0.9212230863265021
11.49881011	0.9214531407235249
11.50014346	0.91826883587293
11.50147681	0.912897128558839
11.50281016	0.9067579446907456
11.50414351	0.9017696613716927
11.50547686	0.8977028527685839
11.50681021	0.8942111801580319
11.50814356	0.8913719569029713
11.50947691	0.8897603189959586
11.51081026	0.889721976596455
11.51214361	0.8917937232975133
11.51347696	0.8966286370185508
11.51481031	0.9029211904846596
11.516143660000001	0.9084846097962695
11.51747701	0.9114772026493455
11.51881036	0.9111321210538111
11.52014371	0.9068729718892571
11.52147706	0.9006954456216596
11.52281041	0.8942111801580319
11.52414376	0.8890695272409639
11.52547711	0.8856935103928498
11.52681046	0.8843886116818679
11.52814381	0.8851944306353741
11.52947716	0.8875352026968852
11.53081051	0.8915636689004903
11.53214386	0.896321269258594
11.533477210000001	0.9018080037711965
11.53481056	0.9077938180412746
11.53614391	0.9142780835049025
11.53747726	0.9201872129759728
11.53881061	0.9249831557335805
11.54014396	0.9279380347510789
11.54147731	0.9282447739471094
11.54281066	0.9270938733980688
11.54414401	0.924023967182059
11.54547736	0.9201105281769654
11.54681071	0.9147771632623782
11.54814406	0.9087913489923
11.54947741	0.9031895872811861
11.55081076	0.8986620413201052
11.55214411	0.8963979540576017
11.55347746	0.8973577711730496
11.55481081	0.9016162917736774
11.55614416	0.9072570244482213
11.55747751	0.9131271829558618
11.55881086	0.9162737739708794
11.56014421	0.9156213246153883
11.56147756	0.9110937786543073
11.56281091	0.9044171726292344
11.56414426	0.8968970338150775
11.56547761	0.8914102993024752
11.56681096	0.8883793640498954
11.56814431	0.8876502298953968
11.56947766	0.8891462120399716
11.57081101	0.8916403536994979
11.57214436	0.8939811257610092
11.57347771	0.8961678996605789
11.57481106	0.8984703293225863
11.57614441	0.9003120216266217
11.57747776	0.901692976572685
11.57881111	0.9023070835286723
11.58014446	0.9029595328841634
11.58147781	0.9032662720801938
11.58281116	0.9035736398401506
11.58414451	0.9044561435926645
11.58547786	0.9058754409382317
11.58681121	0.9064128630952113
11.58814456	0.9072570244482213
11.58947791	0.9092904287497757
11.59081126	0.9120913096053327
11.59214461	0.9156596670148921
11.59347796	0.9198804737799424
11.59481131	0.925098182932092
11.59614466	0.9291656200991271
11.59747801	0.9308156004056436
11.598811360000001	0.9300097814521372
11.60014471	0.9262880544445626
11.60147806	0.9208013199319601
11.60281141	0.9156980094143959
11.60414476	0.9128587861593351
11.60547811	0.9127821013603277
11.60681146	0.9139330019093682
11.60814481	0.9153522992549353
11.60947816	0.9173863321204161
11.61081151	0.9186906022674719
11.61214486	0.9203022401744844
11.61347821	0.9239089399835476
11.61481156	0.9281680891481017
11.616144910000001	0.9341149324547499
11.61747826	0.9387581341782686
11.61881161	0.9409449080778381
11.62014496	0.9390265309747952
11.62147831	0.9329256895062055
11.62281166	0.9255205778905601
11.62414501	0.9187672870664794
11.62547836	0.9149305328603934
11.62681171	0.9136262627133377
11.62814506	0.9141247139068871
11.62947841	0.9140480291078795
11.63081176	0.9140480291078795
11.63214511	0.9127821013603277
11.63347846	0.9122446792033478
11.63481181	0.9123213640023555
11.63614516	0.9132805525538771
11.63747851	0.9146621360638667
11.63881186	0.9149688752598972
11.64014521	0.9138179747108567
11.64147856	0.9099039071418367
11.64281191	0.9039187214356847
11.64414526	0.896129557261075
11.64547861	0.8887627880449335
11.64681196	0.8822018377822981
11.64814531	0.8774052664607642
11.64947866	0.8753718621592098
11.65081201	0.8761009963137085
11.65214535	0.8804368302772704
11.6534787	0.8873045197359362
11.65481205	0.8968970338150775
11.6561454	0.9067962870902494
11.65747875	0.915467955017373
11.6588121	0.9196497908189933
11.66014545	0.9200721857774615
11.6614788	0.916733882764925
11.66281215	0.9108253818577807
11.6641455	0.9044938574282421
11.66547885	0.8985853565210977
11.6668122	0.8953237383075688
11.66814555	0.8939044409620015
11.6694789	0.8949403143125307
11.67081225	0.8985853565210977
11.6721456	0.9039570638351886
11.67347895	0.908599636994781
11.6748123	0.9123213640023555
11.67614565	0.9137796323113528
11.677479	0.9122830216028517
11.67881235	0.9086379793942848
11.6801457	0.9030745600826747
11.68147905	0.898047934364118
11.6828124	0.8935970732020447
11.68414575	0.8895686069984396
11.6854791	0.8869210957408981
11.68681245	0.884541981279883
11.688145800000001	0.8835827927283615
11.68947915	0.8846953508778983
11.6908125	0.88818702348845
11.69214585	0.8930219372094876
11.6934792	0.8995062026731153
11.69481255	0.9060671529357507
11.6961459	0.9127437589608238
11.69747925	0.9179614681129732
11.6988126	0.921683823684474
11.70014595	0.9228347242335148
11.7014793	0.9206856641695225
11.70281265	0.9168872523629403
11.704146	0.9125903893628085
11.70547935	0.9093287711492796
11.7068127	0.9066812598917379
11.70814605	0.9064512054947151
11.7094794	0.9071030262862798
11.71081275	0.9096738527448138
11.7121461	0.9130121557573504
11.71347945	0.9186906022674719
11.7148128	0.9258656594860943
11.71614615	0.9337315084597119
11.7174795	0.9399857195263168
11.71881285	0.9428249427813774
11.7201462	0.9404458283203624
11.72147955	0.9334631116631852
11.7228129	0.9244463621405272
11.72414625	0.9150455600589049
11.7254796	0.9078705028402823
11.72681295	0.9021153715311533
11.7281463	0.8986236989206013
11.72947965	0.8966286370185508
11.730813	0.8967820066165662
11.73214635	0.8978178799670952
11.7334797	0.900657103222156
11.73481305	0.9039954062346924
11.7361464	0.9078321604407784
11.73747975	0.9109404090562923
11.7388131	0.9131655253553655
11.74014645	0.913741289911849
11.7414798	0.9120146248063251
11.74281315	0.908177870600239
11.7441465	0.90322792968069
11.74547985	0.8982396463616371
11.7468132	0.8939427833615053
11.74814655	0.8921777758564775
11.7494799	0.8932136492070067
11.75081325	0.8969737186140851
11.7521466	0.9015396069746698
11.753479950000001	0.9068729718892571
11.7548133	0.9119379400073174
11.75614665	0.9160814334094339
11.75748	0.918843971865487
11.75881335	0.9196881332184971
11.7601467	0.9182304934734261
11.76148005	0.9138946595098644
11.7628134	0.9074103940462367
11.76414675	0.9003887064256292
11.7654801	0.8934053612045257
11.76681345	0.8878802842924196
11.7681468	0.8848876914393436
11.76948015	0.884350269282364
11.770813500000001	0.8860002495888804
11.77214685	0.8897986613954625
11.7734802	0.894441234555055
11.77481355	0.9002736792271179
11.7761469	0.9065662326932266
11.77748025	0.9123213640023555
11.7788136	0.916542170767406
11.78014695	0.9168105675639326
11.7814803	0.9140863715073834
11.78281365	0.9094437983477911
11.784147	0.9042254606317152
11.78548035	0.9001969944281102
11.7868137	0.8995445450726192
11.78814705	0.9018853171341303
11.7894804	0.9070263414872722
11.79081375	0.9133955797523886
11.7921471	0.9181921510739223
11.79348045	0.9212230863265021
11.7948138	0.9217605084834817
11.79614715	0.9210697167284868
11.7974805	0.920570636971011
11.79881385	0.9198421313804388
11.8001472	0.9187672870664794
11.80148055	0.9168872523629403
11.8028139	0.9139330019093682
11.80414725	0.9098655647423328
11.8054806	0.9058370985387278
11.80681395	0.9023070835286723
11.8081473	0.9006954456216596
11.80948065	0.9010028133816165
11.810814	0.9032662720801938
11.81214735	0.9069879990877684
11.8134807	0.9109020666567884
11.81481405	0.9142397411053986
11.8161474	0.9166955403654211
11.81748075	0.9172329625224007
11.8188141	0.9151222448579125
11.82014745	0.9098278509067553
11.8214808	0.9027678208866442
11.82281415	0.8957077908665331
11.8241475	0.890757849946984
11.82548085	0.8891845544394752
11.8268142	0.8909885329079331
11.82814755	0.8955544212685179
11.8294809	0.8998896266681534
11.83081425	0.9033812992787051
11.8321476	0.9052613339822444
11.83348095	0.9071030262862798
11.8348143	0.9099812205047707
11.836147650000001	0.9151605872574163
11.837481	0.9212614287260059
11.83881435	0.9261346848465473
11.8401477	0.9261730272460511
11.84148105	0.9208013199319601
11.8428144	0.9121679944043404
11.84414775	0.9021537139306569
11.8454811	0.8939811257610092
11.84681445	0.8893768950009208
11.8481478	0.888456048848903
11.84948115	0.8910262467435107
11.8508145	0.8959761876630598
11.85214785	0.902614451288629
11.853481200000001	0.9105563564973278
11.85481455	0.9173863321204161
11.8561479	0.9219905628805045
11.85748125	0.9237172279860286
11.8588146	0.9219522204810009
11.86014795	0.9170406219609555
11.8614813	0.9103646444998088
11.86281465	0.9040337486341963
11.864148	0.8983936445235786
11.86548135	0.8946719175160041
11.8668147	0.8922161182559813
11.86814805	0.8917170384985056
11.8694814	0.8923311454544929
11.87081475	0.8947102599155079
11.8721481	0.8994295178741079
11.87348145	0.9060288105362468
11.8748148	0.9136262627133377
11.87614815	0.9198804737799424
11.8774815	0.9232181482285526
11.87881485	0.9211464015274944
11.8801482	0.9156596670148921
11.88148155	0.9077171332422671
11.8828149	0.9007337880211634
11.88414825	0.8950169991115383
11.8854816	0.8916020112999941
11.88681495	0.8903744259519459
11.8881483	0.8900287157924854
11.88948165	0.8906428227484725
11.890815	0.8928679390475461
11.89214835	0.8964369250210318
11.8934817	0.9008104728201711
11.89481505	0.9069113142887607
11.8961484	0.9130504981568542
11.89748175	0.9177314137159504
11.8988151	0.9190363124269324
11.90014845	0.9165038283679022
11.9014818	0.9100962477032821
11.90281515	0.9021153715311533
11.9041485	0.8949786567120345
11.90548185	0.8911419025059485
11.9068152	0.8903360835524421
11.90814855	0.8930219372094876
11.9094819	0.8987387261191129
11.91081525	0.9059137833377355
11.9121486	0.9140480291078795
11.91348195	0.9236405431870209
11.9148153	0.9325422655111675
11.91614865	0.938834818977276
11.917482	0.9422108358253901
11.918815350000001	0.9405608555188739
11.9201487	0.9340765900552461
11.92148205	0.9236788855865248
11.9228154	0.91270541656132
11.92414875	0.9021537139306569
11.9254821	0.8931369644079991
11.92681545	0.8863069887849108
11.9281488	0.8831610263338197
11.92948215	0.882815316174359
11.9308155	0.8851560882358702
11.93214885	0.8888778152434448
11.9334822	0.8939811257610092
11.93481555	0.899391175474604
11.9361489	0.9045711707911758
11.93748225	0.9095204831467987
11.9388156	0.913971344308872
11.94014895	0.9163121163703832
11.9414823	0.9160814334094339
11.94281565	0.9136262627133377
11.944149	0.910326302100305
11.94548235	0.907525421244748
11.9468157	0.9052229915827406
11.94814905	0.9052613339822444
11.9494824	0.9061821801342621
11.95081575	0.9086763217937884
11.9521491	0.9121679944043404
11.95348245	0.9164271435688945
11.9548158	0.9204172673729959
11.95614915	0.9236022007875171
11.9574825	0.9256356050890715
11.95881585	0.9266714784396007
11.9601492	0.9267098208391044
11.96148255	0.9260957138831173
11.9628159	0.9250214981330843
11.96414925	0.9221055900790159
11.9654826	0.9182304934734261
11.96681595	0.9127821013603277
11.9681493	0.906642917492234
11.96948265	0.9016162917736774
11.970816	0.8983169597245709
11.97214935	0.8978945647661029
11.9734827	0.900043624830095
11.97481605	0.9050696219847254
11.9761494	0.9121296520048365
11.97748275	0.9181154662749146
11.9788161	0.9222589596770313
11.98014945	0.9236022007875171
11.9814828	0.9219522204810009
11.98281615	0.9179614681129732
11.984149500000001	0.9130888405563581
11.98548285	0.9087146641932923
11.9868162	0.9054913883792672
11.98814955	0.9027294784871404
11.9894829	0.90238376832768
11.99081625	0.9041487758327077
11.9921496	0.9081011858012313
11.99348295	0.9155446398163807
11.9948163	0.9242540215790819
11.99614965	0.9328106623076942
11.997483	0.9382973968202964
11.99881635	0.9395639531317748
12.0001497	0.9361873077197344
12.001483050000001	0.9294723592951576
12.0028164	0.921644852721044
12.00414975	0.9138179747108567
12.0054831	0.9064895478942189
12.00681645	0.9005420760236446
12.0081498	0.8974344559720571
12.00948315	0.8967053218175585
12.0108165	0.8990844362785735
12.01214985	0.9030745600826747
12.0134832	0.9077938180412746
12.01481655	0.9117078856102946
12.0161499	0.9154296126178693
12.01748325	0.9191896820249477
12.0188166	0.9212614287260059
12.02014995	0.9210697167284868
12.0214833	0.9176547289169427
12.02281665	0.9120529672058288
12.02415	0.9046478555901835
12.02548335	0.8970504034130927
12.0268167	0.8908345347459917
12.02815005	0.8855778546304122
12.0294834	0.8822018377822981
12.03081675	0.8810892796327614
12.0321501	0.8834294231303463
12.03348345	0.8901060291554193
12.0348168	0.9007337880211634
12.03615015	0.9128587861593351
12.0374835	0.9241773367800742
12.03881685	0.9306999446432057
12.0401502	0.9323115825502184
12.04148355	0.9290889353001195
12.0428169	0.9233331754270642
12.04415025	0.9176163865174388
12.0454836	0.9120146248063251
12.04681695	0.9068346294897532
12.0481503	0.9009261285826089
12.04948364	0.8941728377585281
12.05081699	0.8870744653389133
12.05215034	0.8818177852233337
12.05348369	0.8797076961227716
12.05481704	0.8832377111328271
12.05615039	0.8899903733929817
12.05748374	0.8990071229156396
12.05881709	0.9067579446907456
12.06015044	0.9106330412963354
12.06148379	0.9117455994458721
12.06281714	0.9103646444998088
12.06415049	0.908369582597758
12.06548384	0.906642917492234
12.06681719	0.9062588649332698
12.06815054	0.9068346294897532
12.06948389	0.908177870600239
12.07081724	0.90963551034531
12.07215059	0.9114005178503378
12.073483940000001	0.9130888405563581
12.07481729	0.9141630563063909
12.07615064	0.9154296126178693
12.07748399	0.9162348030074492
12.07881734	0.9154296126178693
12.08015069	0.9119762824068213
12.08148404	0.906642917492234
12.08281739	0.9005420760236446
12.08415074	0.8958228180650446
12.08548409	0.8936354156015486
12.08681744	0.89375044280006
12.08815079	0.8963602402220242
12.08948414	0.8996212298716267
12.090817490000001	0.9033812992787051
12.09215084	0.9080238724382976
12.09348419	0.91270541656132
12.09481754	0.9179231257134693
12.09615089	0.9206089793705149
12.09748424	0.9192663668239553
12.09881759	0.9132422101543732
12.10015094	0.9039187214356847
12.10148429	0.8936743865649787
12.10281764	0.8858852223903688
12.10415099	0.8810119662698275
12.10548434	0.8786718227722425
12.10681769	0.8779426886177438
12.10815104	0.877712634220721
12.10948439	0.8788251923702577
12.11081774	0.8816260732258147
12.11215109	0.8864609869468524
12.11348444	0.8929835948099838
12.11481779	0.9003120216266217
12.11615114	0.9067196022912417
12.11748449	0.9116305722473607
12.11881784	0.9135112355148262
12.12015119	0.9112854906518265
12.12148454	0.9068729718892571
12.12281789	0.9020770291316494
12.12415124	0.8980862767636218
12.12548459	0.8964369250210318
12.12681794	0.8962445844595865
12.12815129	0.8980862767636218
12.12948464	0.901271210178143
12.13081799	0.9048395675877025
12.13215134	0.9095204831467987
12.13348469	0.9141630563063909
12.13481804	0.9176547289169427
12.13615139	0.9194964212209782
12.13748474	0.9197264756180009
12.138818090000001	0.9186139174684642
12.14015144	0.9162348030074492
12.14148479	0.9126670741618161
12.14281814	0.9091754015512644
12.14415149	0.9063361782962036
12.14548484	0.9041104334332039
12.14681819	0.902575480325199
12.14815154	0.9016162917736774
12.14948489	0.901079498180624
12.15081824	0.9014629221756623
12.15215159	0.9033429568792013
12.15348494	0.9082162129997429
12.15481829	0.9155446398163807
12.156151640000001	0.9232181482285526
12.15748499	0.9300864662511448
12.15881834	0.933040716704717
12.16015169	0.9321198705526993
12.16148504	0.928513170743636
12.16281839	0.9227196970350032
12.16415174	0.916542170767406
12.16548509	0.9109404090562923
12.16681844	0.905798756139224
12.16815179	0.9027678208866442
12.16948514	0.9021153715311533
12.17081849	0.9032662720801938
12.17215184	0.906642917492234
12.17348519	0.910326302100305
12.17481854	0.9137029475123452
12.17615189	0.9168872523629403
12.17748524	0.9181538086744184
12.17881859	0.9180387814759071
12.18015194	0.9167722251644288
12.18148529	0.9140480291078795
12.18281864	0.911362175450834
12.18415199	0.9094437983477911
12.18548534	0.9069496566882645
12.18681869	0.9037270094381658
12.18815204	0.9002736792271179
12.18948539	0.8975878255700723
12.19081874	0.8970887458125966
12.19215209	0.8996595722711306
12.19348544	0.9041871182322115
12.19481879	0.9099428781052669
12.19615214	0.9146237936643629
12.19748549	0.9169639371619478
12.19881884	0.9174630169194238
12.20015219	0.9163121163703832
12.20148554	0.9145854512648591
12.20281889	0.9134722645513961
12.20415224	0.9135879203138338
12.20548559	0.9147388208628744
12.20681894	0.9170795929243856
12.20815229	0.9194197364219705
12.20948564	0.9211847439269982
12.21081899	0.9227196970350032
12.21215234	0.9237172279860286
12.21348569	0.9249448133340766
12.21481904	0.9258656594860943
12.21615239	0.9260957138831173
12.21748574	0.925750632287583
12.21881909	0.9236022007875171
12.22015244	0.919304709223459
12.221485790000001	0.9138179747108567
12.22281914	0.9087530065927961
12.22415249	0.904263803031219
12.22548584	0.9016546341731811
12.22681919	0.9006954456216596
12.22815254	0.9007721304206673
12.22948589	0.9008104728201711
12.23081924	0.9003120216266217
12.23215259	0.9000819672295987
12.23348594	0.9006954456216596
12.23481929	0.9027678208866442
12.23615264	0.9049929371857178
12.23748599	0.9069879990877684
12.238819340000001	0.9060288105362468
12.24015269	0.9018853171341303
12.24148604	0.8956311060675256
12.24281939	0.8893385526014169
12.24415274	0.8858852223903688
12.24548609	0.8853094578338854
12.24681944	0.8878802842924196
12.24815279	0.8919087504960246
12.24948614	0.8976261679695762
12.25081949	0.9029211904846596
12.25215284	0.9078321604407784
12.25348619	0.9120146248063251
12.25481954	0.9146621360638667
12.25615289	0.9152372720564238
12.25748624	0.9145087664658516
12.25881959	0.91270541656132
12.26015294	0.9099039071418367
12.26148629	0.906642917492234
12.26281964	0.9024221107271838
12.26415299	0.8977795375675913
12.26548634	0.8934053612045257
12.26681969	0.8894535797999282
12.26815304	0.8869210957408981
12.26948639	0.8860385919883841
12.27081974	0.8869977805399056
12.27215309	0.8917553808980094
12.27348644	0.8990454653151434
12.27481979	0.9084079249972619
12.27615314	0.9173479897209122
12.27748649	0.9236022007875171
12.27881984	0.92467641653755
12.28015319	0.9219905628805045
12.28148654	0.9163121163703832
12.28281989	0.9106330412963354
12.28415324	0.9063745206957075
12.28548659	0.9035346688767205
12.28681994	0.9024987955261913
12.28815329	0.9023454259281761
12.28948664	0.9044561435926645
12.29081999	0.9076787908427633
12.29215334	0.9124363912008671
12.29348669	0.917999810512477
12.29482004	0.9238705975840438
12.29615339	0.928743225140659
12.29748674	0.931122339601674
12.29882009	0.9298947542536259
12.30015344	0.9254438930915526
12.30148679	0.9178464409144617
12.30282014	0.9090987167522567
12.304153490000001	0.9006954456216596
12.30548684	0.8937127289644825
12.30682019	0.8884943912484068
12.30815354	0.8851560882358702
12.30948689	0.8853478002333892
12.31082024	0.8887244456454296
12.31215359	0.8944028921555511
12.31348694	0.9021153715311533
12.31482029	0.9104413292988163
12.31615364	0.9173479897209122
12.31748699	0.9224890140740541
12.31882034	0.9242929925425121
12.32015369	0.9225279850374842
12.321487040000001	0.9163888011693907
12.32282039	0.9076021060437556
12.32415374	0.8993528330751002
12.32548709	0.893827756162994
12.32682044	0.8921010910574698
12.32815379	0.8941344953590245
12.32948714	0.8977028527685839
12.33082049	0.9013862373766546
12.33215384	0.904954594786214
12.33348719	0.9087530065927961
12.33482054	0.9128587861593351
12.33615389	0.9158130366129072
12.33748724	0.915467955017373
12.33882059	0.9118995976078136
12.34015394	0.9057604137397202
12.34148729	0.900004653866665
12.34282064	0.8962829268590902
12.34415399	0.8944795769545586
12.34548734	0.8940194681605129
12.34682069	0.8932903340060142
12.34815404	0.8932903340060142
12.34948739	0.8957844756655408
12.35082074	0.8996595722711306
12.35215409	0.9046478555901835
12.35348744	0.9100195629042744
12.35482079	0.9138946595098644
12.35615414	0.9170022795614516
12.35748749	0.91911299722594
12.35882084	0.9206089793705149
12.36015419	0.9217605084834817
12.36148754	0.9207240065690263
12.36282089	0.9172713049219046
12.36415424	0.9128204437598313
12.36548759	0.9076021060437556
12.36682094	0.9043788302297305
12.36815429	0.9030745600826747
12.369487640000001	0.9036496960752318
12.37082099	0.9045321998277459
12.37215434	0.9046861979896873
12.37348769	0.9039187214356847
12.37482104	0.9046478555901835
12.37615439	0.9059521257372394
12.37748774	0.9067196022912417
12.37882109	0.9063745206957075
12.38015444	0.902575480325199
12.38148779	0.8965902946190469
12.38282114	0.8892235254029054
12.38415449	0.883084341534812
12.38548784	0.879247587328726
12.386821190000001	0.8789785619682731
12.38815454	0.8810892796327614
12.38948789	0.8866526989443714
12.39082124	0.8927145694495308
12.39215459	0.8978178799670952
12.39348794	0.9021920563301608
12.39482129	0.9054536745436897
12.39615464	0.9087146641932923
12.39748799	0.9114388602498417
12.39882134	0.9131655253553655
12.40015469	0.9123213640023555
12.40148804	0.9092520863502719
12.40282139	0.9038420366366773
12.40415474	0.899122150114151
12.40548809	0.8954387655060801
12.40682144	0.8944028921555511
12.40815479	0.8977411951680875
12.40948814	0.904263803031219
12.41082149	0.91354957791433
12.41215484	0.9228730666330184
12.41348819	0.9307389156066359
12.41482154	0.9365323893152687
12.41615489	0.9393716125703295
12.41748824	0.9397173227297899
12.41882159	0.9385274512173193
12.42015494	0.935841597560274
12.42148829	0.9314290787977045
12.42282164	0.9263263968440665
12.42415499	0.9204939521720034
12.42548834	0.9163504587698869
12.42682169	0.9128204437598313
12.42815504	0.9115155450488494
12.42948839	0.9126670741618161
12.43082174	0.9151989296569201
12.43215509	0.9181538086744184
12.43348844	0.9214914831230288
12.43482179	0.9255589202900639
12.43615514	0.9292806472976386
12.43748849	0.9324266097487297
12.43882184	0.9337698508592157
12.44015519	0.9318131313566688
12.44148854	0.9257122898880792
12.44282189	0.9187672870664794
12.44415524	0.9126287317623123
12.44548859	0.9095204831467987
12.44682193	0.9099039071418367
12.44815528	0.9137796323113528
12.44948863	0.9188823142649909
12.45082198	0.9234865450250793
12.45215533	0.9272855853955878
12.45348868	0.9296257288931729
12.45482203	0.9307389156066359
12.45615538	0.9302014934496563
12.45748873	0.9276306669911222
12.458822080000001	0.9234865450250793
12.46015543	0.9171173067599632
12.46148878	0.9102496173012973
12.46282213	0.9036113536757281
12.46415548	0.8982019325260596
12.46548883	0.895285395908065
12.46682218	0.8957844756655408
12.46815553	0.8983169597245709
12.46948888	0.9027294784871404
12.47082223	0.9078705028402823
12.47215558	0.9132038677548694
12.47348893	0.9194197364219705
12.47482228	0.9253288658930411
12.476155630000001	0.9314674211972082
12.47748898	0.9356882279622586
12.47882233	0.9363790197172536
12.48015568	0.9334247692636815
12.48148903	0.9276690093906259
12.48282238	0.9206089793705149
12.48415573	0.9138946595098644
12.48548908	0.9080622148378014
12.48682243	0.9039570638351886
12.48815578	0.9019236595336342
12.48948913	0.9029978752836672
12.49082248	0.9072953668477252
12.49215583	0.9135879203138338
12.49348918	0.9208780047309678
12.49482253	0.928321458746117
12.49615588	0.9325039231116636
12.49748923	0.933040716704717
12.49882258	0.9300864662511448
12.50015593	0.924215679179578
12.50148928	0.9166188555664136
12.50282263	0.9087146641932923
12.50415598	0.9015779493741736
12.50548933	0.895477107905584
12.50682268	0.8897986613954625
12.50815603	0.8854628274319007
12.50948938	0.8838128471253844
12.51082273	0.8848876914393436
12.51215608	0.8895686069984396
12.51348943	0.8968970338150775
12.51482278	0.9067962870902494
12.51615613	0.9173479897209122
12.51748948	0.9269398752361274
12.51882283	0.9334247692636815
12.52015618	0.9363406773177497
12.52148953	0.9349974362072637
12.52282288	0.9308539428051472
12.524156230000001	0.9254822354910563
12.52548958	0.9208780047309678
12.52682293	0.9176163865174388
12.52815628	0.9152372720564238
12.52948963	0.9153145854193578
12.53082298	0.9164271435688945
12.53215633	0.9186906022674719
12.53348968	0.9217605084834817
12.53482303	0.9253288658930411
12.53615638	0.9283598011456209
12.53748973	0.9302781782486638
12.53882308	0.9302014934496563
12.54015643	0.9278607213881451
12.541489780000001	0.9226813546354994
12.54282313	0.9155446398163807
12.54415648	0.908369582597758
12.54548983	0.9017313189721888
12.54682318	0.8973194287735458
12.54815653	0.8953237383075688
12.54948988	0.8958995028640523
12.55082323	0.8979712495651105
12.55215658	0.9013862373766546
12.55348993	0.9061821801342621
12.55482328	0.9122830216028517
12.55615663	0.9174630169194238
12.55748998	0.921644852721044
12.55882333	0.9232948330275603
12.56015668	0.9224123292750465
12.56149003	0.9196114484194895
12.56282338	0.9157746942134034
12.56415673	0.9131271829558618
12.56549008	0.9106713836958392
12.56682343	0.9097505375438215
12.56815678	0.9109404090562923
12.56949013	0.9149688752598972
12.57082348	0.9206089793705149
12.57215683	0.9280914043490942
12.57349018	0.9353431463667243
12.57482353	0.9410599352763497
12.57615688	0.9436307617348837
12.57749023	0.9427099155828659
12.57882358	0.9392949277713218
12.58015693	0.9322348977512107
12.58149028	0.9249831557335805
12.58282363	0.918460547870449
12.58415698	0.913741289911849
12.58549033	0.910518014097824
12.58682368	0.9091754015512644
12.58815703	0.9082545553992467
12.58949038	0.9067579446907456
12.59082373	0.9049929371857178
12.59215708	0.9041104334332039
12.59349043	0.9044561435926645
12.59482378	0.9067579446907456
12.59615713	0.9113238330513301
12.59749048	0.9164271435688945
12.59882383	0.919534763620482
12.60015718	0.9192663668239553
12.60149053	0.9163888011693907
12.60282388	0.9110937786543073
12.60415723	0.9057604137397202
12.60549058	0.9034579840777128
12.606823930000001	0.9048012251881988
12.60815728	0.9086379793942848
12.60949063	0.9144314531029176
12.61082398	0.918843971865487
12.61215733	0.9212230863265021
12.61349068	0.9211464015274944
12.61482403	0.9204939521720034
12.61615738	0.920839662331464
12.61749073	0.9226430122359955
12.61882408	0.9236788855865248
12.62015743	0.9236788855865248
12.62149078	0.9202638977749805
12.62282413	0.9141247139068871
12.624157480000001	0.9077171332422671
12.62549083	0.9008871576191788
12.62682418	0.8966286370185508
12.62815753	0.8952470535085612
12.62949088	0.89682034901607
12.63082423	0.9008871576191788
12.63215758	0.906642917492234
12.63349093	0.9125903893628085
12.63482428	0.9192663668239553
12.63615763	0.9242929925425121
12.63749098	0.9279380347510789
12.63882433	0.9288972233026005
12.64015768	0.9247147589370538
12.64149103	0.9176547289169427
12.64282438	0.9099039071418367
12.64415773	0.9042254606317152
12.64549108	0.9027678208866442
12.64682443	0.9042254606317152
12.64815778	0.908369582597758
12.64949113	0.9128204437598313
12.65082448	0.9167722251644288
12.65215783	0.9209163471304717
12.65349118	0.9253288658930411
12.65482453	0.9299714390526334
12.65615788	0.9336164812612003
12.65749123	0.9360339381217192
12.65882458	0.9358032551607701
12.66015793	0.9324655807121599
12.66149128	0.926594793640593
12.66282463	0.91911299722594
12.66415798	0.9120529672058288
12.66549133	0.9069879990877684
12.66682468	0.9048012251881988
12.66815803	0.9045321998277459
12.66949138	0.9052996763817482
12.67082473	0.9064128630952113
12.67215808	0.9088296913918038
12.67349143	0.9129354709583428
12.67482478	0.919304709223459
12.67615813	0.9269398752361274
12.67749148	0.9326956351091826
12.67882483	0.9348440666092486
12.68015818	0.9323882673492259
12.68149153	0.9265564512410893
12.68282488	0.918843971865487
12.68415823	0.9104413292988163
12.68549158	0.9039187214356847
12.68682493	0.8984703293225863
12.68815828	0.8959378452635561
12.689491630000001	0.896321269258594
12.69082498	0.8986620413201052
12.69215833	0.9020770291316494
12.69349168	0.9064895478942189
12.69482503	0.9104029868993126
12.69615838	0.91354957791433
12.69749173	0.9155829822158844
12.69882508	0.9154296126178693
12.70015843	0.9140863715073834
12.70149178	0.9109404090562923
12.70282513	0.9083312401982544
12.70415848	0.9075637636442518
12.70549183	0.907755475641771
12.706825180000001	0.9087146641932923
12.70815853	0.9104029868993126
12.70949188	0.9117078856102946
12.71082523	0.9140863715073834
12.71215858	0.9175397017184312
12.71349193	0.922566327436988
12.71482528	0.9291656200991271
12.71615863	0.9349974362072637
12.71749198	0.9390265309747952
12.71882533	0.9403308011218509
12.72015868	0.9372998658692713
12.72149203	0.9308922852046511
12.72282538	0.9219905628805045
12.72415873	0.91270541656132
12.72549208	0.9051079643842292
12.72682543	0.900235336827614
12.72815878	0.8977795375675913
12.72949213	0.8973577711730496
12.73082548	0.8963602402220242
12.73215883	0.8957844756655408
12.73349218	0.8953237383075688
12.73482553	0.8964752674205356
12.73615888	0.8986236989206013
12.73749223	0.9008104728201711
12.73882558	0.9015012645751661
12.74015893	0.9000819672295987
12.74149228	0.8976261679695762
12.74282563	0.8942495225575358
12.74415898	0.8921394334569737
12.74549233	0.890757849946984
12.74682568	0.8902210563539308
12.74815903	0.8898370037949663
12.74949238	0.890949561944503
12.75082573	0.8925995422510195
12.75215908	0.8956694484670292
12.75349243	0.900235336827614
12.754825780000001	0.9063745206957075
12.75615913	0.9131271829558618
12.75749248	0.91826883587293
12.75882583	0.9213381135250136
12.76015918	0.9207240065690263
12.76149253	0.9158130366129072
12.76282588	0.9098655647423328
12.76415923	0.9048395675877025
12.76549258	0.9022303987296646
12.76682593	0.9025371379256951
12.76815928	0.9050696219847254
12.76949263	0.9089447185903153
12.77082598	0.9132038677548694
12.772159330000001	0.9175013593189275
12.77349268	0.9227963818340109
12.77482603	0.9295107016946614
12.77615938	0.9354965159647397
12.77749273	0.9398706923278053
12.77882608	0.9403308011218509
12.78015943	0.936455704516261
12.78149278	0.9293956744961499
12.78282613	0.9212614287260059
12.78415948	0.9131655253553655
12.78549283	0.9072953668477252
12.78682618	0.9031129024821785
12.78815953	0.9006187608226521
12.78949288	0.900004653866665
12.79082623	0.9001969944281102
12.79215958	0.9018080037711965
12.79349293	0.9046095131906796
12.79482628	0.9071797110852875
12.79615963	0.9085612945952771
12.79749298	0.908177870600239
12.79882633	0.9046478555901835
12.80015968	0.8999663114671611
12.80149303	0.8952087111090573
12.80282638	0.8912952721039636
12.80415973	0.8895686069984396
12.80549308	0.8892235254029054
12.80682643	0.8903744259519459
12.80815978	0.8922544606554852
12.80949313	0.8955927636680218
12.81082648	0.8999279690676573
12.81215983	0.9046095131906796
12.81349318	0.9084462673967657
12.81482653	0.9114772026493455
12.81615988	0.9130504981568542
12.81749323	0.912897128558839
12.81882658	0.9115922298478569
12.82015993	0.9091754015512644
12.82149328	0.9065662326932266
12.82282663	0.9037653518376696
12.82415998	0.9027678208866442
12.82549333	0.9026905075237104
12.82682668	0.9035346688767205
12.82816003	0.9053763611807559
12.82949338	0.9067579446907456
12.83082673	0.906642917492234
12.83216008	0.9057220713402163
12.83349343	0.9040720910337
12.83482678	0.9029211904846596
12.83616013	0.9024604531266874
12.837493480000001	0.902575480325199
12.83882683	0.9039570638351886
12.84016018	0.9048395675877025
12.84149353	0.9036886670386619
12.84282688	0.9008871576191788
12.844160220000001	0.8960145300625636
12.84549357	0.8913719569029713
12.84682692	0.8893385526014169
12.84816027	0.8922544606554852
12.84949362	0.900427048825133
12.85082697	0.9123213640023555
12.85216032	0.9234488311895018
12.85349367	0.9317747889571649
12.85482702	0.9368007861117953
12.85616037	0.937990657624266
12.85749372	0.9368007861117953
12.85882707	0.9344606426142105
12.86016042	0.9295490440941653
12.861493770000001	0.9222206172775275
12.86282712	0.9120913096053327
12.86416047	0.9003503640261256
12.86549382	0.8896069493979435
12.86682717	0.8808202542723085
12.86816052	0.8762927083112275
12.86949387	0.8769451576667185
12.87082722	0.8813193340297842
12.87216057	0.8887244456454296
12.87349392	0.898700383719609
12.87482727	0.9085612945952771
12.87616062	0.9174246745199199
12.87749397	0.9224513002384765
12.87882732	0.9226430122359955
12.88016067	0.9175013593189275
12.88149402	0.9092137439507683
12.88282737	0.9013862373766546
12.88416072	0.8967053218175585
12.88549407	0.8967053218175585
12.88682742	0.900848815219675
12.88816077	0.9074103940462367
12.88949412	0.9160430910099302
12.89082747	0.9239856247825553
12.89216082	0.930469890246183
12.89349417	0.9344606426142105
12.89482752	0.9344989850137143
12.89616087	0.9315063921606384
12.89749422	0.9258656594860943
12.89882757	0.9197648180175048
12.90016092	0.9143931107034138
12.90149427	0.9105946988968315
12.90282762	0.9078321604407784
12.90416097	0.9062588649332698
12.90549432	0.9043788302297305
12.90682767	0.9030362176831709
12.90816102	0.9027294784871404
12.90949437	0.9038036942371734
12.91082772	0.9060671529357507
12.91216107	0.9094437983477911
12.91349442	0.9130504981568542
12.91482777	0.9147388208628744
12.91616112	0.9151222448579125
12.91749447	0.9133572373528848
12.91882782	0.9099812205047707
12.92016117	0.9050696219847254
12.92149452	0.8998129418691457
12.92282787	0.894863629513523
12.92416122	0.8915636689004903
12.92549457	0.8895686069984396
12.926827920000001	0.8893768950009208
12.92816127	0.891218587304956
12.92949462	0.894441234555055
12.93082797	0.89850867172209
12.93216132	0.9031129024821785
12.93349467	0.9080238724382976
12.93482802	0.912897128558839
12.93616137	0.9171946201228971
12.93749472	0.9194964212209782
12.93882807	0.9210313743289831
12.94016142	0.9201105281769654
12.94149477	0.9170795929243856
12.94282812	0.9135112355148262
12.944161470000001	0.9115538874483532
12.94549482	0.9108253818577807
12.94682817	0.9124747336003709
12.94816152	0.9152756144559276
12.94949487	0.9186522598679681
12.95082822	0.9217605084834817
12.95216157	0.9242929925425121
12.95349492	0.9279763771505828
12.95482827	0.9322732401507146
12.95616162	0.9361489653202305
12.95749497	0.938834818977276
12.95882832	0.9385274512173193
12.96016167	0.9349207514082563
12.96149502	0.928743225140659
12.96282837	0.9203405825739882
12.96416172	0.9115538874483532
12.96549507	0.9044171726292344
12.96682842	0.8988154109181206
12.96816177	0.8961678996605789
12.96949512	0.8967436642170623
12.97082847	0.8985470141215939
12.97216182	0.9021537139306569
12.97349517	0.9057220713402163
12.97482852	0.9099812205047707
12.97616187	0.9123597064018594
12.97749522	0.91186125520831
12.97882857	0.9080622148378014
12.98016192	0.9008871576191788
12.98149527	0.8913719569029713
12.98282862	0.8831226839343158
12.98416197	0.8776359494217133
12.98549532	0.8743359888086808
12.98682867	0.872762693301172
12.98816202	0.8722642421076225
12.98949537	0.8737218818526935
12.99082872	0.8766384184706881
12.992162070000001	0.8829309719367967
12.99349542	0.892292803054989
12.99482877	0.9033812992787051
12.99616212	0.9148538480613859
12.99749547	0.9248681285350692
12.99882882	0.9306999446432057
13.00016217	0.9316597617586536
13.00149552	0.9278230075525676
13.00282887	0.9208013199319601
13.00416222	0.9138563171103605
13.00549557	0.908599636994781
13.00682892	0.9068729718892571
13.00816227	0.9085229521957734
13.009495620000001	0.9120913096053327
13.01082897	0.9168489099634365
13.01216232	0.9219905628805045
13.01349567	0.9261730272460511
13.01482902	0.9290889353001195
13.01616237	0.9297797270551144
13.01749572	0.9279380347510789
13.01882907	0.9239089399835476
13.02016242	0.917999810512477
13.02149577	0.9121679944043404
13.02282912	0.9082928977987506
13.02416247	0.9065278902937227
13.02549582	0.9072570244482213
13.02682917	0.9092520863502719
13.02816252	0.9114772026493455
13.02949587	0.9135879203138338
13.03082922	0.9155446398163807
13.03216257	0.9172713049219046
13.03349592	0.9187672870664794
13.03482927	0.9189979700274286
13.03616262	0.9176547289169427
13.03749597	0.9139330019093682
13.03882932	0.9086763217937884
13.04016267	0.903419641678209
13.04149602	0.899391175474604
13.04282937	0.8968970338150775
13.04416272	0.895477107905584
13.04549607	0.8949019719130269
13.04682942	0.8942111801580319
13.04816277	0.8934820460035334
13.04949612	0.8932519916065106
13.05082947	0.8939427833615053
13.05216282	0.8949019719130269
13.05349617	0.897012061013589
13.05482952	0.8998129418691457
13.05616287	0.90322792968069
13.05749622	0.9077938180412746
13.05882957	0.9117845704093023
13.06016292	0.9142013987058948
13.06149627	0.9152372720564238
13.06282962	0.9130888405563581
13.06416297	0.9090987167522567
13.06549632	0.9033429568792013
13.06682967	0.8976261679695762
13.06816302	0.8947869447145154
13.06949637	0.8951703687095535
13.07082972	0.8987387261191129
13.07216307	0.9053763611807559
13.07349642	0.9130504981568542
13.074829770000001	0.9201488705764692
13.07616312	0.9260957138831173
13.07749647	0.9286281979421475
13.07882982	0.928321458746117
13.08016317	0.9244080197410234
13.08149652	0.9180387814759071
13.08282987	0.911170463453315
13.08416322	0.905607044141705
13.08549657	0.9021153715311533
13.08682992	0.9009261285826089
13.08816327	0.9011945253791356
13.08949662	0.9019236595336342
13.09082997	0.9019236595336342
13.092163320000001	0.9009261285826089
13.09349667	0.900657103222156
13.09483002	0.9007721304206673
13.09616337	0.9016162917736774
13.09749672	0.902575480325199
13.09883007	0.9027678208866442
13.10016342	0.9004653912246369
13.10149677	0.89682034901607
13.10283012	0.8930986220084952
13.10416347	0.8913336145034675
13.10549682	0.8919860638589585
13.10683017	0.8947102599155079
13.10816352	0.8998512842686496
13.10949687	0.904762882788695
13.11083022	0.9094054559482873
13.11216357	0.9132805525538771
13.11349692	0.9173096473214084
13.11483027	0.9207240065690263
13.11616362	0.9241006519810666
13.11749697	0.9268631904371197
13.11883032	0.9278990637876487
13.12016367	0.9274006125940993
13.12149702	0.925098182932092
13.12283037	0.921913878081497
13.12416372	0.9175397017184312
13.12549707	0.9138179747108567
13.12683042	0.9109020666567884
13.12816377	0.9090987167522567
13.12949712	0.908983060989819
13.13083047	0.9109404090562923
13.13216382	0.9145854512648591
13.13349717	0.9197264756180009
13.13483052	0.9257889746870869
13.13616387	0.9311990244006815
13.13749722	0.9349590938077601
13.13883057	0.9351514343692053
13.14016392	0.9315830769596459
13.14149727	0.9246380741380462
13.14283062	0.9155446398163807
13.14416397	0.9069113142887607
13.14549732	0.8992378058765886
13.14683067	0.8940578105600168
13.14816402	0.8916403536994979
13.14949737	0.8916786960990017
13.15083072	0.8930602796089914
13.15216407	0.8966286370185508
13.15349742	0.901271210178143
13.15483077	0.9065278902937227
13.15616412	0.911170463453315
13.157497470000001	0.9148155056618821
13.15883082	0.9160047486104265
13.16016417	0.913741289911849
13.16149752	0.9085612945952771
13.16283087	0.9013478949771507
13.16416422	0.8940194681605129
13.16549757	0.88738183309887
13.16683092	0.8835827927283615
13.16816427	0.8828920009733667
13.16949762	0.8855011698314046
13.17083097	0.8894919221994321
13.17216432	0.895477107905584
13.17349767	0.90238376832768
13.174831020000001	0.9105946988968315
13.17616437	0.9185755750689605
13.17749772	0.9256356050890715
13.17883107	0.9306622308076282
13.18016442	0.9315063921606384
13.18149777	0.9276306669911222
13.18283112	0.9210313743289831
13.18416447	0.9142013987058948
13.18549782	0.9091754015512644
13.18683117	0.9067579446907456
13.18816452	0.9072570244482213
13.18949787	0.9089063761908115
13.19083122	0.9100195629042744
13.19216457	0.9106330412963354
13.19349792	0.9116695432107907
13.19483127	0.9138179747108567
13.19616462	0.9164271435688945
13.19749797	0.9175013593189275
13.19883132	0.9160430910099302
13.20016467	0.9125130759998745
13.20149802	0.9074870788452442
13.20283137	0.90322792968069
13.20416472	0.9008871576191788
13.20549807	0.899391175474604
13.20683142	0.8987770685186167
13.20816477	0.897856222366599
13.20949812	0.8984319869230825
13.21083147	0.9007721304206673
13.21216482	0.9053763611807559
13.21349817	0.9112854906518265
13.21483152	0.9173863321204161
13.21616487	0.9214914831230288
13.21749822	0.9224513002384765
13.21883157	0.9200338433779577
13.22016492	0.9134339221518922
13.22149827	0.9055303593426973
13.222831620000001	0.8966669794180546
13.22416497	0.8900670581919892
13.22549832	0.8870361229394095
13.22683167	0.8882253658879539
13.22816502	0.8926378846505233
13.22949837	0.8994678602736116
13.23083172	0.9071030262862798
13.23216507	0.9158130366129072
13.23349842	0.9244080197410234
13.23483177	0.9333097420651699
13.23616512	0.9411749624748611
13.23749847	0.9462782729924253
13.23883182	0.9474675159409697
13.240165170000001	0.9441298414923593
13.24149851	0.9363023349182459
13.24283186	0.9265564512410893
13.24416521	0.9172329625224007
13.24549856	0.9110170938552997
13.246831910000001	0.908599636994781
13.24816526	0.9100962477032821
13.24949861	0.91354957791433
13.25083196	0.9162348030074492
13.25216531	0.9177314137159504
13.25349866	0.9173096473214084
13.25483201	0.9169639371619478
13.25616536	0.9158130366129072
13.25749871	0.9141247139068871
13.25883206	0.9107864108943505
13.26016541	0.9053763611807559
13.26149876	0.8984319869230825
13.26283211	0.8926762270500271
13.26416546	0.8875735450963891
13.26549881	0.8851944306353741
13.26683216	0.8861536191868956
13.26816551	0.8891845544394752
13.26949886	0.8953620807070725
13.27083221	0.9016546341731811
13.27216556	0.9088680337913077
13.27349891	0.9160814334094339
13.27483226	0.9223356444760388
13.27616561	0.9281680891481017
13.27749896	0.933693166060208
13.27883231	0.9372231810702636
13.28016566	0.9379523152247622
13.28149901	0.9360339381217192
13.28283236	0.9308922852046511
13.28416571	0.9247147589370538
13.28549906	0.9175780441179351
13.28683241	0.9129354709583428
13.28816576	0.9114388602498417
13.28949911	0.9135112355148262
13.29083246	0.9182304934734261
13.29216581	0.9244080197410234
13.29349916	0.930469890246183
13.29483251	0.9347673818102409
13.29616586	0.9371848386707597
13.29749921	0.9362256501192382
13.29883256	0.932158212952203
13.30016591	0.9239472823830515
13.30149926	0.9147771632623782
13.30283261	0.9059904681367431
13.30416596	0.8995062026731153
13.30549931	0.8967053218175585
13.30683266	0.8965136098200395
13.30816601	0.8968970338150775
13.30949936	0.8977795375675913
13.31083271	0.8986620413201052
13.312166060000001	0.9004653912246369
13.31349941	0.9046861979896873
13.31483276	0.9102496173012973
13.31616611	0.9163888011693907
13.31749946	0.9205322945715072
13.31883281	0.9215298255225326
13.32016616	0.9199571585789501
13.32149951	0.9171173067599632
13.32283286	0.9138946595098644
13.32416621	0.9123980488013632
13.32549956	0.9105946988968315
13.32683291	0.9088296913918038
13.32816626	0.9077171332422671
13.329499610000001	0.907755475641771
13.33083296	0.9092520863502719
13.33216631	0.9136262627133377
13.33349966	0.9198031604170086
13.33483301	0.9254822354910563
13.33616636	0.9290889353001195
13.33749971	0.9295873864936691
13.33883306	0.9267098208391044
13.34016641	0.921913878081497
13.34149976	0.9171562777233933
13.34283311	0.9130888405563581
13.34416646	0.910518014097824
13.34549981	0.9082928977987506
13.34683316	0.9063361782962036
13.34816651	0.9050312795852216
13.34949986	0.9051846491832367
13.35083321	0.9078321604407784
13.35216656	0.9116695432107907
13.35349991	0.9149305328603934
13.35483326	0.9172713049219046
13.35616661	0.9175780441179351
13.35749996	0.9146237936643629
13.35883331	0.910326302100305
13.36016666	0.9041871182322115
13.36150001	0.8973961135725533
13.36283336	0.8904511107509536
13.36416671	0.8851560882358702
13.36550006	0.88262360417684
13.36683341	0.8824318921793209
13.36816676	0.8841585572848448
13.36950011	0.8876502298953968
13.37083346	0.8930602796089914
13.37216681	0.8996212298716267
13.37350016	0.9074870788452442
13.37483351	0.9141630563063909
13.37616686	0.919304709223459
13.377500210000001	0.9206473217700186
13.37883356	0.918843971865487
13.38016691	0.9150455600589049
13.38150026	0.9109404090562923
13.38283361	0.9079855300387938
13.38416696	0.9077938180412746
13.38550031	0.9102112749017934
13.38683366	0.9141630563063909
13.38816701	0.9168489099634365
13.38950036	0.9181154662749146
13.39083371	0.916733882764925
13.39216706	0.9143931107034138
13.39350041	0.9138563171103605
13.394833760000001	0.916733882764925
13.39616711	0.9217221660839778
13.39750046	0.9268631904371197
13.39883381	0.929856411854122
13.40016716	0.9290122505011119
13.40150051	0.9247147589370538
13.40283386	0.9168105675639326
13.40416721	0.9100195629042744
13.40550056	0.9036113536757281
13.40683391	0.8998512842686496
13.40816726	0.8993144906755963
13.40950061	0.9010028133816165
13.41083396	0.9039570638351886
13.41216731	0.9076021060437556
13.41350066	0.9117078856102946
13.41483401	0.9150455600589049
13.41616736	0.9177697561154542
13.41750071	0.917999810512477
13.41883406	0.9157746942134034
13.42016741	0.9102112749017934
13.42150076	0.90238376832768
13.42283411	0.8942111801580319
13.42416746	0.8868827533413942
13.42550081	0.8823168649808096
13.42683416	0.8810119662698275
13.42816751	0.882815316174359
13.42950086	0.8872278349369285
13.43083421	0.8936354156015486
13.43216756	0.9013095525776469
13.43350091	0.9092137439507683
13.43483426	0.9165805131669098
13.43616761	0.9221055900790159
13.43750096	0.9249448133340766
13.43883431	0.9243307063780896
13.44016766	0.9219905628805045
13.44150101	0.9176930713164465
13.44283436	0.9121296520048365
13.44416771	0.9073720516467328
13.44550106	0.9029595328841634
13.44683441	0.900848815219675
13.44816776	0.9008104728201711
13.44950111	0.9031129024821785
13.45083446	0.906642917492234
13.45216781	0.9102879597008011
13.45350116	0.912897128558839
13.45483451	0.9159664062109226
13.45616786	0.9173863321204161
13.45750121	0.91826883587293
13.45883456	0.9170795929243856
13.460167910000001	0.9130888405563581
13.46150126	0.9073720516467328
13.46283461	0.9005420760236446
13.46416796	0.8956694484670292
13.46550131	0.8931369644079991
13.46683466	0.8933670188050219
13.46816801	0.8946335751165002
13.46950136	0.8972427439745381
13.47083471	0.8998512842686496
13.47216806	0.9041487758327077
13.47350141	0.9100962477032821
13.47483476	0.9170406219609555
13.47616811	0.9223739868755426
13.477501460000001	0.9241389943805705
13.47883481	0.9217605084834817
13.48016816	0.9145471088653554
13.48150151	0.9055303593426973
13.48283486	0.8964752674205356
13.48416821	0.8894919221994321
13.48550156	0.8863069887849108
13.48683491	0.8861919615863992
13.48816826	0.8898370037949663
13.48950161	0.8959378452635561
13.49083496	0.9034579840777128
13.49216831	0.9120913096053327
13.49350166	0.9217221660839778
13.49483501	0.9303932054471753
13.49616836	0.9380290000237699
13.49750171	0.942249178224894
13.49883506	0.9430166547788964
13.50016841	0.9402541163228434
13.50150176	0.9344223002147066
13.50283511	0.9274006125940993
13.50416846	0.9209546895299755
13.50550181	0.9162348030074492
13.50683516	0.9140863715073834
13.50816851	0.9164271435688945
13.50950186	0.9210697167284868
13.51083521	0.926594793640593
13.51216856	0.9320815281531954
13.51350191	0.9365323893152687
13.51483526	0.9394866397688408
13.51616861	0.9410599352763497
13.51750196	0.9414433592713878
13.51883531	0.939256585371818
13.52016866	0.9345373274132182
13.52150201	0.9272089005965803
13.52283536	0.9192663668239553
13.52416871	0.9118229128088061
13.52550206	0.9059904681367431
13.52683541	0.9037270094381658
13.52816876	0.9040337486341963
13.52950211	0.9074870788452442
13.53083546	0.9119379400073174
13.53216881	0.9165805131669098
13.53350216	0.9199571585789501
13.53483551	0.9227963818340109
13.53616886	0.9237939127850361
13.53750221	0.9234104887899981
13.53883556	0.9217605084834817
13.54016891	0.9172329625224007
13.54150226	0.9101729325022896
13.542835610000001	0.9017696613716927
13.54416896	0.8940578105600168
13.54550231	0.8885327336479106
13.54683566	0.8857318527923537
13.54816901	0.8861152767873918
13.54950236	0.8883793640498954
13.55083571	0.891218587304956
13.55216906	0.8957844756655408
13.55350241	0.9031895872811861
13.55483576	0.9128587861593351
13.55616911	0.9230264362310338
13.55750246	0.9318514737561726
13.55883581	0.9368007861117953
13.560169160000001	0.9360339381217192
13.56150251	0.9318898161556765
13.56283586	0.9268631904371197
13.56416921	0.9227196970350032
13.56550256	0.9202638977749805
13.56683591	0.919995500978454
13.56816926	0.9204556097724997
13.56950261	0.9217988508829855
13.57083596	0.9234865450250793
13.57216931	0.9254822354910563
13.57350266	0.9284364859446286
13.57483601	0.9304315478466791
13.57616936	0.9329256895062055
13.57750271	0.9338465356582232
13.57883606	0.932618950310175
13.58016941	0.9288582523391703
13.58150276	0.9227196970350032
13.58283611	0.9142397411053986
13.58416946	0.9064128630952113
13.58550281	0.9010028133816165
13.58683616	0.8985470141215939
13.58816951	0.900004653866665
13.58950286	0.9030362176831709
13.59083621	0.9071797110852875
13.59216956	0.9102496173012973
13.59350291	0.9130888405563581
13.59483626	0.9156980094143959
13.59616961	0.9183071782724338
13.59750296	0.9212614287260059
13.59883631	0.9232948330275603
13.60016966	0.9239089399835476
13.60150301	0.9212230863265021
13.60283636	0.9163121163703832
13.60416971	0.9102879597008011
13.60550306	0.9051846491832367
13.60683641	0.9020386867321456
13.608169760000001	0.9020770291316494
13.60950311	0.9040720910337
13.61083646	0.9064128630952113
13.61216981	0.9072570244482213
13.61350316	0.9068346294897532
13.61483651	0.9064895478942189
13.61616986	0.9067962870902494
13.61750321	0.9079088452397861
13.61883656	0.9099812205047707
13.62016991	0.9115538874483532
13.62150326	0.9120529672058288
13.62283661	0.9114005178503378
13.62416996	0.9102496173012973
13.625503310000001	0.9099039071418367
13.62683666	0.9097505375438215
13.62817001	0.910518014097824
13.62950336	0.9119762824068213
13.63083671	0.9145854512648591
13.63217006	0.9165805131669098
13.63350341	0.919534763620482
13.63483676	0.922566327436988
13.63617011	0.9260573714836136
13.63750346	0.9292423048981348
13.6388368	0.9305465750451904
13.64017015	0.9290505929006156
13.6415035	0.9238705975840438
13.64283685	0.9162348030074492
13.6441702	0.908599636994781
13.64550355	0.9030362176831709
13.6468369	0.900043624830095
13.64817025	0.901079498180624
13.6495036	0.9046478555901835
13.65083695	0.9099812205047707
13.6521703	0.9166188555664136
13.65350365	0.9236022007875171
13.654837	0.9296646998566028
13.65617035	0.9333474559007474
13.6575037	0.9333097420651699
13.65883705	0.9295107016946614
13.6601704	0.9230647786305375
13.66150375	0.9151605872574163
13.6628371	0.9090603743527529
13.66417045	0.9055303593426973
13.6655038	0.904954594786214
13.66683715	0.9066812598917379
13.6681705	0.9093287711492796
13.66950385	0.9123597064018594
13.6708372	0.9143547683039099
13.67217055	0.9157746942134034
13.6735039	0.9177697561154542
13.67483725	0.9213381135250136
13.6761706	0.9249831557335805
13.67750395	0.9290122505011119
13.6788373	0.9309306276041549
13.68017065	0.9306238884081244
13.681504	0.9271705581970765
13.68283735	0.921683823684474
13.6841707	0.9148155056618821
13.68550405	0.9069879990877684
13.6868374	0.8983936445235786
13.68817075	0.8919087504960246
13.6895041	0.8889161576429486
13.69083745	0.8899520309934779
13.6921708	0.8946335751165002
13.69350415	0.9010028133816165
13.6948375	0.9059137833377355
13.69617085	0.9071030262862798
13.697504200000001	0.9045321998277459
13.69883755	0.8991611210775812
13.7001709	0.8939811257610092
13.70150425	0.8893002102019131
13.7028376	0.8878035994934119
13.70417095	0.8886094184469181
13.7055043	0.890949561944503
13.70683765	0.893827756162994
13.708171	0.8976261679695762
13.70950435	0.9026521651242065
13.7108377	0.9082162129997429
13.71217105	0.9142397411053986
13.7135044	0.9207629775324563
13.714837750000001	0.9260190290841097
13.7161711	0.9290122505011119
13.71750445	0.9294340168956537
13.7188378	0.9269015328366236
13.72017115	0.9221055900790159
13.7215045	0.9166955403654211
13.72283785	0.9117455994458721
13.7241712	0.9087913489923
13.72550455	0.9077171332422671
13.7268379	0.9090987167522567
13.72817125	0.9135879203138338
13.7295046	0.9194580788214743
13.73083795	0.9263647392435703
13.7321713	0.9323882673492259
13.73350465	0.9367241013127878
13.734838	0.9385657936168231
13.73617135	0.9395249821683447
13.7375047	0.9378756304257547
13.73883805	0.9335781388616966
13.7401714	0.926594793640593
13.74150475	0.9170406219609555
13.7428381	0.907525421244748
13.74417145	0.8995445450726192
13.7455048	0.8958228180650446
13.74683815	0.8956694484670292
13.7481715	0.8988537533176244
13.74950485	0.9032662720801938
13.7508382	0.9090603743527529
13.75217155	0.9134722645513961
13.7535049	0.9172713049219046
13.75483825	0.9201488705764692
13.7561716	0.9215687964859627
13.75750495	0.9213381135250136
13.7588383	0.9186522598679681
13.76017165	0.9143547683039099
13.761505	0.9086379793942848
13.76283835	0.9024604531266874
13.7641717	0.8971654306116041
13.76550505	0.8943645497560473
13.7668384	0.8929452524104801
13.76817175	0.8929835948099838
13.7695051	0.893827756162994
13.77083845	0.8943262073565434
13.7721718	0.8953620807070725
13.77350515	0.898047934364118
13.7748385	0.9033429568792013
13.77617185	0.9110170938552997
13.7775052	0.9187672870664794
13.77883855	0.9231031210300413
13.780171900000001	0.9227196970350032
13.78150525	0.9170406219609555
13.7828386	0.9085229521957734
13.78417195	0.900657103222156
13.7855053	0.8956694484670292
13.78683865	0.8947102599155079
13.788172	0.8967436642170623
13.78950535	0.8999663114671611
13.7908387	0.9030362176831709
13.79217205	0.9061438377347583
13.7935054	0.9089447185903153
13.79483875	0.9123597064018594
13.7961721	0.9164271435688945
13.79750545	0.9188056294659832
13.7988388	0.9186906022674719
13.80017215	0.9144704240663477
13.8015055	0.9062588649332698
13.80283885	0.8967436642170623
13.8041722	0.8883410216503915
13.80550555	0.8827002889758475
13.8068389	0.8813576764292881
13.80817225	0.8839285028878221
13.8095056	0.8898370037949663
13.81083895	0.8981252477270519
13.8121723	0.9072570244482213
13.81350565	0.9169255947624442
13.814839	0.9249831557335805
13.81617235	0.9296257288931729
13.8175057	0.9311990244006815
13.81883905	0.9288972233026005
13.8201724	0.9233331754270642
13.82150575	0.9155446398163807
13.8228391	0.9071030262862798
13.82417245	0.9001586520286063
13.8255058	0.8954004231065763
13.82683915	0.8947102599155079
13.8281725	0.8972427439745381
13.82950585	0.9017696613716927
13.8308392	0.9073720516467328
13.83217255	0.9141247139068871
13.8335059	0.9219522204810009
13.83483925	0.930469890246183
13.8361726	0.937990657624266
13.83750595	0.9421724934258864
13.8388393	0.9410982776758534
13.84017265	0.9340765900552461
13.841506	0.9234865450250793
13.84283935	0.9122830216028517
13.8441727	0.9033429568792013
13.845506050000001	0.8993144906755963
13.8468394	0.8994678602736116
13.84817275	0.902575480325199
13.8495061	0.9074487364457404
13.85083945	0.9136262627133377
13.8521728	0.9205322945715072
13.85350615	0.9285515131431399
13.8548395	0.9360716519572968
13.85617285	0.9424415187863393
13.8575062	0.9444365806883899
13.85883955	0.9411749624748611
13.8601729	0.9341149324547499
13.86150625	0.9237555703855322
13.862839600000001	0.9127437589608238
13.86417295	0.902806163286148
13.8655063	0.8950936839105459
13.86683965	0.8899903733929817
13.868173	0.8886094184469181
13.86950635	0.8904894531504575
13.8708397	0.8970504034130927
13.87217305	0.9060671529357507
13.8735064	0.9171173067599632
13.87483975	0.9272855853955878
13.8761731	0.9341149324547499
13.87750645	0.9373765506682787
13.8788398	0.9361873077197344
13.88017315	0.9317364465576611
13.8815065	0.9255972626895678
13.88283985	0.9194964212209782
13.8841732	0.9146621360638667
13.88550655	0.9118229128088061
13.8868399	0.9105946988968315
13.88817325	0.9118995976078136
13.8895066	0.9143931107034138
13.89083995	0.9169255947624442
13.8921733	0.9196497908189933
13.89350665	0.9217605084834817
13.89484	0.9233331754270642
13.89617335	0.9236405431870209
13.8975067	0.9215298255225326
13.89884005	0.9176930713164465
13.9001734	0.9126670741618161
13.90150675	0.9068346294897532
13.9028401	0.9019236595336342
13.90417345	0.8984319869230825
13.9055068	0.8958995028640523
13.90684015	0.8948252871140192
13.9081735	0.8949403143125307
13.90950685	0.8968586914155736
13.9108402	0.9003887064256292
13.91217355	0.9049162523867101
13.9135069	0.9107480684948467
13.91484025	0.9179231257134693
13.9161736	0.9252905234935372
13.91750695	0.931314051599193
13.9188403	0.9348440666092486
13.92017365	0.9335014540626889
13.921507	0.9283981435451247
13.92284035	0.9213764559245172
13.9241737	0.9145854512648591
13.92550705	0.9093671135487834
13.9268404	0.9057220713402163
13.928173750000001	0.9028828480851557
13.9295071	0.9010411557811202
13.93084045	0.9007721304206673
13.9321738	0.9023070835286723
13.93350715	0.9079471876392899
13.9348405	0.9155829822158844
13.93617385	0.924215679179578
13.9375072	0.9314674211972082
13.93884055	0.935841597560274
13.9401739	0.9360339381217192
13.94150725	0.9322348977512107
13.9428406	0.9255205778905601
13.94417395	0.9174630169194238
13.945507300000001	0.9099039071418367
13.94684065	0.9045711707911758
13.948174	0.9034579840777128
13.94950735	0.9049162523867101
13.9508407	0.9080622148378014
13.95217405	0.9117845704093023
13.9535074	0.9164271435688945
13.95484075	0.9207240065690263
13.9561741	0.9244080197410234
13.95750745	0.9266714784396007
13.9588408	0.9260573714836136
13.96017415	0.9211080591279907
13.9615075	0.9123980488013632
13.96284085	0.9017313189721888
13.9641742	0.8909885329079331
13.96550755	0.8825469193778324
13.9668409	0.8789018771692654
13.96817425	0.8811659644317689
13.9695076	0.88734286213544
13.97084095	0.8960528724620674
13.9721743	0.9040337486341963
13.97350765	0.910326302100305
13.974841	0.9145087664658516
13.97617435	0.917999810512477
13.9775077	0.9211464015274944
13.97884105	0.9230647786305375
13.9801744	0.9232564906280565
13.98150775	0.9226046698364917
13.9828411	0.9210697167284868
13.98417445	0.9189212852284211
13.9855078	0.9175780441179351
13.98684115	0.9154296126178693
13.9881745	0.9119762824068213
13.98950785	0.9079855300387938
13.9908412	0.9046861979896873
13.99217455	0.9040720910337
13.9935079	0.9070263414872722
13.99484125	0.9120529672058288
13.9961746	0.9171562777233933
13.99750795	0.9196497908189933
13.9988413	0.9183838630714415
14.00017465	0.9145854512648591
14.001508	0.9090987167522567
14.00284135	0.904263803031219
14.0041747	0.9017313189721888
14.00550805	0.9007721304206673
14.0068414	0.901692976572685
14.00817475	0.9037270094381658
14.0095081	0.9069496566882645
14.010841450000001	0.9100579053037783
14.0121748	0.9135112355148262
14.01350815	0.9171562777233933
14.0148415	0.9203405825739882
14.01617485	0.921913878081497
14.0175082	0.921644852721044
14.01884155	0.9201105281769654
14.0201749	0.9176547289169427
14.02150825	0.9156980094143959
14.0228416	0.9143547683039099
14.02417495	0.9141247139068871
14.0255083	0.91354957791433
14.02684165	0.9125903893628085
14.028175	0.9112854906518265
14.02950835	0.9095971679458063
14.0308417	0.907525421244748
14.03217505	0.9054153321441859
14.0335084	0.9040720910337
14.03484175	0.9033046144796977
14.03617509	0.9028828480851557
14.03750844	0.9011945253791356
14.03884179	0.8977411951680875
14.04017514	0.8926378846505233
14.04150849	0.8859619071893765
14.04284184	0.8805518574757818
14.04417519	0.8780193734167515
14.04550854	0.8793626145272374
14.04684189	0.8835061079293539
14.04817524	0.8909112195449994
14.04950859	0.8994295178741079
14.05084194	0.9074487364457404
14.05217529	0.9143931107034138
14.05350864	0.9201872129759728
14.05484199	0.9244463621405272
14.05617534	0.9261730272460511
14.05750869	0.9260190290841097
14.05884204	0.9229114090325222
14.06017539	0.9177697561154542
14.06150874	0.9104413292988163
14.06284209	0.9043021454307228
14.06417544	0.899582887472123
14.06550879	0.8964752674205356
14.06684214	0.8954004231065763
14.06817549	0.8958228180650446
14.06950884	0.8980862767636218
14.07084219	0.9015779493741736
14.07217554	0.906220522533766
14.07350889	0.9110554362548036
14.07484224	0.9151989296569201
14.07617559	0.9161970891718717
14.07750894	0.9142397411053986
14.07884229	0.90963551034531
14.08017564	0.9035346688767205
14.08150899	0.8980095919646143
14.082842340000001	0.8937127289644825
14.08417569	0.8921394334569737
14.08550904	0.8922161182559813
14.08684239	0.8947102599155079
14.08817574	0.8982396463616371
14.08950909	0.9030745600826747
14.09084244	0.907525421244748
14.09217579	0.9115155450488494
14.09350914	0.9138946595098644
14.09484249	0.9154296126178693
14.09617584	0.9148155056618821
14.09750919	0.9126670741618161
14.09884254	0.9086763217937884
14.100175890000001	0.9033812992787051
14.10150924	0.8993144906755963
14.10284259	0.8966286370185508
14.10417594	0.8974344559720571
14.10550929	0.9004653912246369
14.10684264	0.9046095131906796
14.10817599	0.9077171332422671
14.10950934	0.9105563564973278
14.11084269	0.9112854906518265
14.11217604	0.9115538874483532
14.11350939	0.9117078856102946
14.11484274	0.9133572373528848
14.11617609	0.9159280638114188
14.11750944	0.918077123875411
14.11884279	0.9182304934734261
14.12017614	0.9147771632623782
14.12150949	0.9069496566882645
14.12284284	0.89682034901607
14.12417619	0.8866910413438752
14.12550954	0.8783644550122858
14.12684289	0.873875880014635
14.12817624	0.8732234306591439
14.12950959	0.8755252317572251
14.13084294	0.8800527777183059
14.13217629	0.8861152767873918
14.13350964	0.8932136492070067
14.13484299	0.9009644709821126
14.13617634	0.9081011858012313
14.13750969	0.9140480291078795
14.13884304	0.9166188555664136
14.14017639	0.9161581182084416
14.14150974	0.9134722645513961
14.14284309	0.9101729325022896
14.14417644	0.9079088452397861
14.14550979	0.9072570244482213
14.14684314	0.9080238724382976
14.14817649	0.9086763217937884
14.14950984	0.9098278509067553
14.15084319	0.9108253818577807
14.15217654	0.9123597064018594
14.15350989	0.9150072176594011
14.15484324	0.9178464409144617
14.15617659	0.9195731060199858
14.15750994	0.9187672870664794
14.15884329	0.9145087664658516
14.16017664	0.9076787908427633
14.16150999	0.9009644709821126
14.16284334	0.8951703687095535
14.16417669	0.8923311454544929
14.165510040000001	0.8911802449054523
14.16684339	0.8914102993024752
14.16817674	0.8919860638589585
14.16951009	0.8928679390475461
14.17084344	0.8945179193540624
14.17217679	0.8987387261191129
14.17351014	0.9044171726292344
14.17484349	0.9113238330513301
14.17617684	0.916733882764925
14.17751019	0.9192663668239553
14.17884354	0.9185755750689605
14.18017689	0.9149305328603934
14.18151024	0.910326302100305
14.182843590000001	0.9062978358966998
14.18417694	0.9045711707911758
14.18551029	0.9049929371857178
14.18684364	0.9082162129997429
14.18817699	0.9122446792033478
14.18951034	0.917808098514958
14.19084369	0.9222589596770313
14.19217704	0.9258273170865905
14.19351039	0.9286665403416513
14.19484374	0.9301631510501525
14.19617709	0.9307772580061398
14.19751044	0.9298947542536259
14.19884379	0.9263647392435703
14.20017714	0.919995500978454
14.20151049	0.9117845704093023
14.20284384	0.9018853171341303
14.20417719	0.8926762270500271
14.20551054	0.8858085375913614
14.20684389	0.8824702345788248
14.20817724	0.8836978199268729
14.20951059	0.8884943912484068
14.21084394	0.8958995028640523
14.21217729	0.9045321998277459
14.21351064	0.9127821013603277
14.21484399	0.9192280244244515
14.21617734	0.9229114090325222
14.21751069	0.9231414634295452
14.21884404	0.9204939521720034
14.22017739	0.9160047486104265
14.22151074	0.911170463453315
14.22284409	0.9071030262862798
14.22417744	0.9035736398401506
14.22551079	0.901271210178143
14.22684414	0.900235336827614
14.22817749	0.901079498180624
14.22951084	0.9037270094381658
14.230844190000001	0.907333709247229
14.23217754	0.9120529672058288
14.23351089	0.9163504587698869
14.23484424	0.91911299722594
14.23617759	0.9212997711255098
14.23751094	0.9227963818340109
14.23884429	0.9234104887899981
14.24017764	0.9239089399835476
14.24151099	0.9231031210300413
14.24284434	0.9207629775324563
14.24417769	0.9175397017184312
14.24551104	0.9132805525538771
14.24684439	0.9092520863502719
14.248177740000001	0.9068729718892571
14.24951109	0.9064895478942189
14.25084444	0.9085229521957734
14.25217779	0.9110937786543073
14.25351114	0.9138179747108567
14.25484449	0.916733882764925
14.25617784	0.918077123875411
14.25751119	0.9175780441179351
14.25884454	0.9156213246153883
14.26017789	0.9117845704093023
14.26151124	0.9065278902937227
14.26284459	0.901271210178143
14.26417794	0.8971654306116041
14.26551129	0.8966286370185508
14.26684464	0.899122150114151
14.26817799	0.9043404878302267
14.26951134	0.9114005178503378
14.27084469	0.9166571979659173
14.27217804	0.919304709223459
14.27351139	0.9194580788214743
14.27484474	0.9183071782724338
14.27617809	0.9169255947624442
14.27751144	0.9159280638114188
14.27884479	0.9149688752598972
14.28017814	0.9140863715073834
14.28151149	0.9120529672058288
14.28284484	0.9090987167522567
14.28417819	0.9066812598917379
14.28551154	0.9048012251881988
14.28684489	0.9035736398401506
14.28817824	0.9038803790361811
14.28951159	0.9050312795852216
14.29084494	0.9074103940462367
14.29217829	0.910518014097824
14.29351164	0.9146621360638667
14.29484499	0.9196881332184971
14.29617834	0.9238705975840438
14.29751169	0.9256356050890715
14.29884504	0.9239856247825553
14.30017839	0.9189979700274286
14.30151174	0.9122830216028517
14.30284509	0.9067579446907456
14.30417844	0.9037270094381658
14.30551179	0.9039954062346924
14.30684514	0.9059904681367431
14.30817849	0.9087146641932923
14.30951184	0.9115922298478569
14.31084519	0.9136646051128415
14.31217854	0.915467955017373
14.313511890000001	0.9173863321204161
14.31484524	0.9196497908189933
14.31617859	0.9222206172775275
14.31751194	0.9250598405325882
14.31884529	0.9273239277950917
14.32017864	0.9283598011456209
14.32151199	0.928129746748598
14.32284534	0.9259040018855982
14.32417869	0.9217988508829855
14.32551204	0.9164271435688945
14.32684539	0.9109404090562923
14.32817874	0.9058370985387278
14.32951209	0.9021153715311533
14.330845440000001	0.8998129418691457
14.33217879	0.8990071229156396
14.33351214	0.8996979146706344
14.33484549	0.9013862373766546
14.33617884	0.9023070835286723
14.33751219	0.9024604531266874
14.33884554	0.901079498180624
14.34017889	0.8986620413201052
14.34151224	0.8963979540576017
14.34284559	0.894863629513523
14.34417894	0.8957844756655408
14.34551229	0.8990454653151434
14.34684564	0.9027678208866442
14.34817899	0.907755475641771
14.34951234	0.9119379400073174
14.35084569	0.9139330019093682
14.35217904	0.9150455600589049
14.35351239	0.9160814334094339
14.35484574	0.9172329625224007
14.35617909	0.9196497908189933
14.35751244	0.9208013199319601
14.35884579	0.9203022401744844
14.36017914	0.917808098514958
14.36151249	0.9128204437598313
14.36284584	0.9080622148378014
14.36417919	0.9042254606317152
14.36551254	0.9015012645751661
14.36684589	0.9001969944281102
14.36817924	0.9007721304206673
14.36951259	0.9028828480851557
14.37084594	0.9064895478942189
14.37217929	0.9110937786543073
14.37351264	0.9171562777233933
14.37484599	0.9231031210300413
14.37617934	0.9269015328366236
14.37751269	0.9282831163466132
14.37884604	0.9268248480376159
14.38017939	0.9224513002384765
14.38151274	0.9166955403654211
14.38284609	0.9109020666567884
14.38417944	0.9069879990877684
14.38551279	0.9051846491832367
14.38684614	0.9064512054947151
14.38817949	0.912206336803844
14.38951284	0.9198421313804388
14.39084619	0.9284748283441322
14.39217954	0.935611543163251
14.39351289	0.9402541163228434
14.39484624	0.9411366200753573
14.396179590000001	0.9391799005728103
14.39751294	0.935228119168213
14.39884629	0.9298947542536259
14.40017964	0.924023967182059
14.40151299	0.9189589990639986
14.40284634	0.9155829822158844
14.40417969	0.9133955797523886
14.40551304	0.9127821013603277
14.40684639	0.9117845704093023
14.40817974	0.9107480684948467
14.40951309	0.9088296913918038
14.41084644	0.9079471876392899
14.41217979	0.9082545553992467
14.413513140000001	0.9105563564973278
14.41484649	0.9144314531029176
14.41617984	0.918460547870449
14.41751319	0.9200721857774615
14.41884654	0.9192280244244515
14.42017989	0.9162348030074492
14.42151324	0.9110554362548036
14.42284659	0.9059521257372394
14.42417994	0.9013862373766546
14.42551329	0.8990454653151434
14.42684664	0.8975878255700723
14.42817999	0.8984703293225863
14.42951334	0.9003503640261256
14.43084669	0.9028828480851557
14.43218004	0.9052229915827406
14.43351338	0.9083312401982544
14.43484673	0.9130504981568542
14.43618008	0.9170022795614516
14.43751343	0.9201105281769654
14.43884678	0.9206473217700186
14.44018013	0.9187289446669755
14.44151348	0.9133572373528848
14.44284683	0.9069113142887607
14.44418018	0.9012328677786394
14.44551353	0.8972427439745381
14.44684688	0.8942878649570396
14.44818023	0.8931369644079991
14.44951358	0.8950169991115383
14.45084693	0.8980862767636218
14.45218028	0.9033046144796977
14.45351363	0.9097888799433254
14.45484698	0.9166188555664136
14.45618033	0.9217988508829855
14.45751368	0.9239472823830515
14.45884703	0.9234488311895018
14.46018038	0.9204556097724997
14.46151373	0.9153522992549353
14.46284708	0.9093287711492796
14.46418043	0.9031512448816823
14.46551378	0.8970504034130927
14.46684713	0.893328676405518
14.468180480000001	0.8918710366604471
14.46951383	0.8934053612045257
14.47084718	0.8962829268590902
14.47218053	0.899391175474604
14.47351388	0.9026521651242065
14.47484723	0.9055303593426973
14.47618058	0.9097121951443177
14.47751393	0.9143547683039099
14.47884728	0.919304709223459
14.48018063	0.9226046698364917
14.48151398	0.9239472823830515
14.48284733	0.9224123292750465
14.48418068	0.9196114484194895
14.485514030000001	0.9157363518138998
14.48684738	0.9119762824068213
14.48818073	0.9091370591517606
14.48951408	0.9069879990877684
14.49084743	0.9071030262862798
14.49218078	0.907525421244748
14.49351413	0.9104029868993126
14.49484748	0.9150839024584086
14.49618083	0.9205322945715072
14.49751418	0.9257889746870869
14.49884753	0.9284364859446286
14.50018088	0.9269782176356313
14.50151423	0.9216065103215402
14.50284758	0.9130121557573504
14.50418093	0.903419641678209
14.50551428	0.8956694484670292
14.50684763	0.8900670581919892
14.50818098	0.88818702348845
14.50951433	0.8894535797999282
14.51084768	0.8933670188050219
14.51218103	0.900004653866665
14.51351438	0.9069879990877684
14.51484773	0.9136262627133377
14.51618108	0.9181921510739223
14.51751443	0.9200721857774615
14.51884778	0.918460547870449
14.52018113	0.9149688752598972
14.52151448	0.9099812205047707
14.52284783	0.9054913883792672
14.52418118	0.9014629221756623
14.52551453	0.8984703293225863
14.52684788	0.895477107905584
14.52818123	0.8938660985624977
14.52951458	0.893558730802541
14.53084793	0.8947102599155079
14.53218128	0.8983553021240748
14.53351463	0.9036496960752318
14.53484798	0.9099039071418367
14.53618133	0.9147004784633705
14.53751468	0.9175397017184312
14.53884803	0.9172329625224007
14.54018138	0.9137796323113528
14.54151473	0.9082545553992467
14.54284808	0.9031895872811861
14.54418143	0.8995062026731153
14.54551478	0.8985853565210977
14.54684813	0.9011178405801279
14.54818148	0.9061054953352545
14.54951483	0.9114388602498417
14.550848180000001	0.9158513790124111
14.55218153	0.9189212852284211
14.55351488	0.9210313743289831
14.55484823	0.923371517826568
14.55618158	0.9262880544445626
14.55751493	0.9281680891481017
14.55884828	0.9267481632386082
14.56018163	0.9198421313804388
14.56151498	0.9090214033893228
14.56284833	0.89682034901607
14.56418168	0.8869210957408981
14.56551503	0.8813576764292881
14.56684838	0.8802067758802475
14.568181730000001	0.882240180181802
14.56951508	0.8856168255938421
14.57084843	0.8894535797999282
14.57218178	0.8939427833615053
14.57351513	0.899391175474604
14.57484848	0.9043788302297305
14.57618183	0.9089063761908115
14.57751518	0.9110554362548036
14.57884853	0.9114005178503378
14.58018188	0.9091370591517606
14.58151523	0.9062588649332698
14.58284858	0.9040720910337
14.58418193	0.90322792968069
14.58551528	0.9039954062346924
14.58684863	0.9069496566882645
14.58818198	0.911170463453315
14.58951533	0.9161197758089378
14.59084868	0.9211847439269982
14.59218203	0.926594793640593
14.59351538	0.9323882673492259
14.59484873	0.9377983170628207
14.59618208	0.9423258630239016
14.59751543	0.9447049774849167
14.59884878	0.9437074465338913
14.60018213	0.9384891088178157
14.60151548	0.930048123851641
14.60284883	0.9201872129759728
14.60418218	0.9110554362548036
14.60551553	0.9037653518376696
14.60684888	0.900235336827614
14.60818223	0.899122150114151
14.60951558	0.9012328677786394
14.61084893	0.9038036942371734
14.61218228	0.9073720516467328
14.61351563	0.9114388602498417
14.61484898	0.9151222448579125
14.616182330000001	0.9177314137159504
14.61751568	0.9193813940224667
14.61884903	0.917808098514958
14.62018238	0.9138946595098644
14.62151573	0.9078705028402823
14.62284908	0.9003503640261256
14.62418243	0.8940194681605129
14.62551578	0.88818702348845
14.62684913	0.885002718637855
14.62818248	0.8855011698314046
14.62951583	0.8893385526014169
14.63084918	0.8961678996605789
14.63218253	0.9048395675877025
14.633515880000001	0.9123597064018594
14.63484923	0.9181538086744184
14.63618258	0.9206089793705149
14.63751593	0.9210697167284868
14.63884928	0.9206089793705149
14.64018263	0.919304709223459
14.64151598	0.9182304934734261
14.64284933	0.9164271435688945
14.64418268	0.9133572373528848
14.64551603	0.9090603743527529
14.64684938	0.9049929371857178
14.64818273	0.9024987955261913
14.64951608	0.9021153715311533
14.65084943	0.9038420366366773
14.65218278	0.9073720516467328
14.65351613	0.9104029868993126
14.65484948	0.912206336803844
14.65618283	0.9131655253553655
14.65751618	0.9133188949533809
14.65884953	0.9136262627133377
14.66018288	0.9142397411053986
14.66151623	0.9155829822158844
14.66284958	0.916733882764925
14.66418293	0.9163504587698869
14.66551628	0.9140096867083757
14.66684963	0.910326302100305
14.66818298	0.9062588649332698
14.66951633	0.9036496960752318
14.67084968	0.9038803790361811
14.67218303	0.9083312401982544
14.67351638	0.9159664062109226
14.67484973	0.9257122898880792
14.67618308	0.934729039410737
14.67751643	0.9398323499283014
14.67884978	0.9385274512173193
14.68018313	0.9310073124031626
14.68151648	0.9196497908189933
14.68284983	0.9082162129997429
14.68418318	0.9001969944281102
14.68551653	0.8968970338150775
14.68684988	0.8978945647661029
14.68818323	0.900657103222156
14.68951658	0.9045321998277459
14.69084993	0.9080622148378014
14.69218328	0.9114388602498417
14.69351663	0.9151222448579125
14.69484998	0.9196497908189933
14.69618333	0.9241773367800742
14.69751668	0.9278230075525676
14.698850030000001	0.9295107016946614
14.70018338	0.9285898555426437
14.70151673	0.9247531013365576
14.70285008	0.9199188161794463
14.70418343	0.9159280638114188
14.70551678	0.9140863715073834
14.70685013	0.9162348030074492
14.70818348	0.9211080591279907
14.70951683	0.9270165600351349
14.71085018	0.9327339775086865
14.71218353	0.9371081538717521
14.71351688	0.9400240619258204
14.71485023	0.9413666744723801
14.716183580000001	0.9403691435213547
14.71751693	0.937721632263813
14.71885028	0.9327339775086865
14.72018363	0.9263647392435703
14.72151698	0.9200721857774615
14.72285033	0.9145087664658516
14.72418368	0.9099428781052669
14.72551703	0.9072953668477252
14.72685038	0.9062978358966998
14.72818373	0.907525421244748
14.72951708	0.9103646444998088
14.73085043	0.9142013987058948
14.73218378	0.9171173067599632
14.73351713	0.91911299722594
14.73485048	0.9203405825739882
14.73618383	0.919995500978454
14.73751718	0.9179614681129732
14.73885053	0.9141630563063909
14.74018388	0.9092520863502719
14.74151723	0.9037653518376696
14.74285058	0.8980095919646143
14.74418393	0.892753540412961
14.74551728	0.8899903733929817
14.74685063	0.8881486810889462
14.74818398	0.8887627880449335
14.74951733	0.8915253265009865
14.75085068	0.8954387655060801
14.75218403	0.8994678602736116
14.75351738	0.9028828480851557
14.75485073	0.9061054953352545
14.75618408	0.9089447185903153
14.75751743	0.910518014097824
14.75885078	0.9109404090562923
14.76018413	0.9097888799433254
14.76151748	0.9071413686857837
14.76285083	0.9042254606317152
14.76418418	0.9010411557811202
14.76551753	0.8973961135725533
14.76685088	0.8947486023150115
14.76818423	0.8934820460035334
14.76951758	0.8949786567120345
14.77085093	0.899122150114151
14.77218428	0.9059904681367431
14.77351763	0.9148921904608895
14.77485098	0.9230647786305375
14.77618433	0.9292039624986309
14.77751768	0.9316981041581575
14.77885103	0.9301248086506486
14.78018438	0.9243307063780896
14.781517730000001	0.9169639371619478
14.78285108	0.9090987167522567
14.78418443	0.9038803790361811
14.78551778	0.901271210178143
14.78685113	0.9003887064256292
14.78818448	0.9011561829796317
14.78951783	0.9020770291316494
14.79085118	0.9031895872811861
14.79218453	0.905146306783733
14.79351788	0.9080238724382976
14.79485123	0.9123213640023555
14.79618458	0.9161970891718717
14.79751793	0.9171173067599632
14.798851280000001	0.9158130366129072
14.80018463	0.9115922298478569
14.80151798	0.906642917492234
14.80285133	0.9029211904846596
14.80418468	0.9009644709821126
14.80551803	0.9021537139306569
14.80685138	0.9053380187812521
14.80818473	0.9095204831467987
14.80951808	0.9149305328603934
14.81085143	0.919534763620482
14.81218478	0.9230647786305375
14.81351813	0.9256739474885753
14.81485148	0.9271322157975727
14.81618483	0.9293189896971424
14.81751818	0.9307772580061398
14.81885153	0.9312757091996892
14.82018488	0.9309306276041549
14.82151823	0.9288972233026005
14.82285158	0.9255589202900639
14.82418493	0.9222589596770313
14.82551828	0.9194580788214743
14.82685163	0.9185755750689605
14.82818498	0.9178464409144617
14.82951833	0.9181154662749146
14.83085167	0.9185372326694566
14.83218502	0.9183838630714415
14.83351837	0.9186906022674719
14.83485172	0.9201105281769654
14.83618507	0.9217988508829855
14.83751842	0.9235638583880132
14.83885177	0.9249448133340766
14.84018512	0.924906470934573
14.84151847	0.9234488311895018
14.84285182	0.9201488705764692
14.84418517	0.9157363518138998
14.84551852	0.9103646444998088
14.84685187	0.9052229915827406
14.84818522	0.9019236595336342
14.84951857	0.90238376832768
14.85085192	0.9052996763817482
14.85218527	0.911362175450834
14.853518620000001	0.9189979700274286
14.85485197	0.9259806866846059
14.85618532	0.9303548630476715
14.85751867	0.9319665009546841
14.85885202	0.9295873864936691
14.86018537	0.9243696773415195
14.86151872	0.9173863321204161
14.86285207	0.9106713836958392
14.86418542	0.9061821801342621
14.86551877	0.9036496960752318
14.86685212	0.9028445056856519
14.86818547	0.9026905075237104
14.86951882	0.9031895872811861
14.870852170000001	0.9026521651242065
14.87218552	0.9026521651242065
14.87351887	0.9037653518376696
14.87485222	0.9053380187812521
14.87618557	0.9067579446907456
14.87751892	0.9068346294897532
14.87885227	0.9056837289407127
14.88018562	0.9040720910337
14.88151897	0.9020386867321456
14.88285232	0.8999663114671611
14.88418567	0.898700383719609
14.88551902	0.896321269258594
14.88685237	0.8942495225575358
14.88818572	0.8930219372094876
14.88951907	0.8933670188050219
14.89085242	0.8965136098200395
14.89218577	0.9015396069746698
14.89351912	0.907525421244748
14.89485247	0.9137029475123452
14.89618582	0.9175780441179351
14.89751917	0.9183838630714415
14.89885252	0.9157746942134034
14.90018587	0.9092137439507683
14.90151922	0.900657103222156
14.90285257	0.8914869841014827
14.90418592	0.8845803236793868
14.90551927	0.8814343612282957
14.90685262	0.8814343612282957
14.90818597	0.8846570084783945
14.90951932	0.8897986613954625
14.91085267	0.8951320263100496
14.91218602	0.9001203096291025
14.91351937	0.9055303593426973
14.91485272	0.9095971679458063
14.91618607	0.9124363912008671
14.91751942	0.9138179747108567
14.91885277	0.9140096867083757
14.92018612	0.9136262627133377
14.92151947	0.9133188949533809
14.92285282	0.9134339221518922
14.92418617	0.9133955797523886
14.92551952	0.9133572373528848
14.92685287	0.9128587861593351
14.92818622	0.9133572373528848
14.92951957	0.9140863715073834
14.93085292	0.9155062974168768
14.93218627	0.918077123875411
14.93351962	0.9208780047309678
14.93485297	0.9245230469395348
14.936186320000001	0.9280914043490942
14.93751967	0.9302014934496563
14.93885302	0.9296257288931729
14.94018637	0.9263263968440665
14.94151972	0.9211464015274944
14.94285307	0.9163504587698869
14.94418642	0.9142013987058948
14.94551977	0.9149305328603934
14.94685312	0.9179231257134693
14.94818647	0.9213381135250136
14.94951982	0.9244847045400311
14.95085317	0.9265564512410893
14.95218652	0.9280530619495904
14.953519870000001	0.9288972233026005
14.95485322	0.9290889353001195
14.95618657	0.9277456941896336
14.95751992	0.9236788855865248
14.95885327	0.9178464409144617
14.96018662	0.9109020666567884
14.96151997	0.9041871182322115
14.96285332	0.89850867172209
14.96418667	0.8940578105600168
14.96552002	0.8906428227484725
14.96685337	0.8885710760474144
14.96818672	0.8882637082874577
14.96952007	0.8902210563539308
14.97085342	0.8942878649570396
14.97218677	0.8991994634770848
14.97352012	0.9058370985387278
14.97485347	0.9125903893628085
14.97618682	0.9189589990639986
14.97752017	0.9235255159885095
14.97885352	0.9243307063780896
14.98018687	0.9212230863265021
14.98152022	0.9148155056618821
14.98285357	0.9071030262862798
14.98418692	0.900657103222156
14.98552027	0.8960528724620674
14.98685362	0.8929835948099838
14.98818697	0.8926378846505233
14.98952032	0.893558730802541
14.99085367	0.8964752674205356
14.99218702	0.900657103222156
14.99352037	0.9049162523867101
14.99485372	0.908177870600239
14.99618707	0.9088680337913077
14.99752042	0.9059521257372394
14.99885377	0.9005420760236446
15.00018712	0.894441234555055
15.00152047	0.8896836341969512
15.00285382	0.8877652570939081
15.00418717	0.8883410216503915
15.00552052	0.8900670581919892
15.00685387	0.8910652177069408
15.00818722	0.8910652177069408
15.00952057	0.890949561944503
15.01085392	0.8923311454544929
15.01218727	0.8952470535085612
15.01352062	0.900043624830095
15.01485397	0.9050312795852216
15.01618732	0.9077171332422671
15.01752067	0.9080622148378014
15.018854020000001	0.9063361782962036
15.02018737	0.9033812992787051
15.02152072	0.901271210178143
15.02285407	0.9015396069746698
15.02418742	0.9031129024821785
15.02552077	0.9046095131906796
15.02685412	0.9052229915827406
15.02818747	0.9059137833377355
15.02952082	0.9065278902937227
15.03085417	0.9072186820487175
15.03218752	0.9091370591517606
15.03352087	0.9114388602498417
15.03485422	0.9133955797523886
15.036187570000001	0.9146237936643629
15.03752092	0.9153145854193578
15.03885427	0.9151605872574163
15.04018762	0.9146621360638667
15.04152097	0.9141247139068871
15.04285432	0.9140480291078795
15.04418767	0.9143547683039099
15.04552102	0.9149305328603934
15.04685437	0.9142013987058948
15.04818772	0.9121296520048365
15.04952107	0.9091754015512644
15.05085442	0.9068346294897532
15.05218777	0.9065662326932266
15.05352112	0.9092904287497757
15.05485447	0.9142780835049025
15.05618782	0.9201488705764692
15.05752117	0.9242540215790819
15.05885452	0.9249831557335805
15.06018787	0.922566327436988
15.06152122	0.9176547289169427
15.06285457	0.9123213640023555
15.06418792	0.9064512054947151
15.06552127	0.9011945253791356
15.06685462	0.8965136098200395
15.06818797	0.8939811257610092
15.06952132	0.8927912542485384
15.07085467	0.8943262073565434
15.07218802	0.8983936445235786
15.07352137	0.9041487758327077
15.07485472	0.9089447185903153
15.07618807	0.9111321210538111
15.07752142	0.9101729325022896
15.07885477	0.9060288105362468
15.08018812	0.9004653912246369
15.08152147	0.895055341511042
15.08285482	0.8922544606554852
15.084188170000001	0.890566137949465
15.08552152	0.8897986613954625
15.08685487	0.8894535797999282
15.08818822	0.8896836341969512
15.08952157	0.8916403536994979
15.09085492	0.8950169991115383
15.09218827	0.9005037336241407
15.09352162	0.9067962870902494
15.09485497	0.9119762824068213
15.09618832	0.9155062974168768
15.09752167	0.9170022795614516
15.09885502	0.916733882764925
15.10018837	0.9147771632623782
15.101521720000001	0.9119379400073174
15.10285507	0.9072570244482213
15.10418842	0.9027294784871404
15.10552177	0.8978945647661029
15.10685512	0.8956311060675256
15.10818847	0.8967436642170623
15.10952182	0.9001203096291025
15.11085517	0.9046861979896873
15.11218852	0.9085612945952771
15.11352187	0.911170463453315
15.11485522	0.9121296520048365
15.11618857	0.9125903893628085
15.11752192	0.9115922298478569
15.11885527	0.9104796716983201
15.12018862	0.9076787908427633
15.12152197	0.904263803031219
15.12285532	0.9011561829796317
15.12418867	0.8990844362785735
15.12552202	0.8991611210775812
15.12685537	0.9012328677786394
15.12818872	0.9051079643842292
15.12952207	0.9094821407472949
15.13085542	0.9146237936643629
15.13218877	0.9196114484194895
15.13352212	0.9245613893390386
15.13485547	0.9284748283441322
15.13618882	0.9309306276041549
15.13752217	0.9309306276041549
15.13885552	0.9283981435451247
15.14018887	0.9241006519810666
15.14152222	0.9193430516229628
15.14285557	0.9149688752598972
15.14418892	0.9111321210538111
15.14552227	0.908983060989819
15.14685562	0.9080622148378014
15.14818897	0.9082545553992467
15.14952232	0.9104796716983201
15.15085567	0.9137029475123452
15.15218902	0.918460547870449
15.15352237	0.9232948330275603
15.15485572	0.926403081643074
15.15618907	0.9275156397926109
15.15752242	0.9258273170865905
15.15885577	0.9224890140740541
15.16018912	0.9185372326694566
15.16152247	0.9144314531029176
15.16285582	0.9107480684948467
15.16418917	0.9085229521957734
15.16552252	0.9077938180412746
15.166855870000001	0.9098655647423328
15.16818922	0.9143547683039099
15.16952257	0.9204172673729959
15.17085592	0.9252132101306034
15.17218927	0.928129746748598
15.17352262	0.9286281979421475
15.17485597	0.9266714784396007
15.17618932	0.9229114090325222
15.17752267	0.9186522598679681
15.17885602	0.9143931107034138
15.18018937	0.9100962477032821
15.18152272	0.9052613339822444
15.18285607	0.9005804184231483
15.184189420000001	0.8960528724620674
15.18552277	0.8914102993024752
15.18685612	0.8895302645989359
15.18818947	0.890757849946984
15.18952282	0.8947486023150115
15.19085617	0.9005037336241407
15.19218952	0.9067579446907456
15.19352287	0.9125903893628085
15.19485622	0.9171946201228971
15.19618957	0.9204172673729959
15.19752292	0.9227580394345071
15.19885627	0.9223356444760388
15.20018962	0.9193430516229628
15.20152297	0.9133955797523886
15.20285632	0.9057604137397202
15.20418967	0.8979712495651105
15.20552302	0.8924461726530042
15.20685637	0.8900287157924854
15.20818972	0.8916020112999941
15.20952307	0.8960528724620674
15.21085642	0.9020770291316494
15.21218977	0.9095204831467987
15.21352312	0.9159664062109226
15.21485647	0.920839662331464
15.21618982	0.9231414634295452
15.21752317	0.9229114090325222
15.21885652	0.9206089793705149
15.22018987	0.9185755750689605
15.22152322	0.9162348030074492
15.22285657	0.9141247139068871
15.22418992	0.9114005178503378
15.22552327	0.9067962870902494
15.22685662	0.9018469747346265
15.22818996	0.8973577711730496
15.22952331	0.8951320263100496
15.23085666	0.8958611604645484
15.23219001	0.8994295178741079
15.23352336	0.9050312795852216
15.23485671	0.9121296520048365
15.23619006	0.9182304934734261
15.23752341	0.9221439324785198
15.238856760000001	0.9222973020765349
15.24019011	0.9186522598679681
15.24152346	0.9124363912008671
15.24285681	0.9061054953352545
15.24419016	0.9013095525776469
15.24552351	0.8985470141215939
15.24685686	0.8989304381166319
15.24819021	0.9010028133816165
15.24952356	0.9043404878302267
15.25085691	0.9085229521957734
15.25219026	0.91354957791433
15.25352361	0.9186522598679681
15.25485696	0.9229880938315299
15.256190310000001	0.925942344285102
15.25752366	0.9267481632386082
15.25885701	0.9252905234935372
15.26019036	0.9215687964859627
15.26152371	0.9175013593189275
15.26285706	0.9138946595098644
15.26419041	0.9112471482523227
15.26552376	0.9090214033893228
15.26685711	0.9075637636442518
15.26819046	0.9071797110852875
15.26952381	0.9079471876392899
15.27085716	0.9106713836958392
15.27219051	0.9148538480613859
15.27352386	0.9205322945715072
15.27485721	0.9258273170865905
15.27619056	0.9304315478466791
15.27752391	0.9336164812612003
15.27885726	0.9346523546117296
15.28019061	0.9331174015037246
15.28152396	0.9293956744961499
15.28285731	0.9247914437360615
15.28419066	0.9198031604170086
15.28552401	0.9164271435688945
15.28685736	0.9151222448579125
15.28819071	0.916542170767406
15.28952406	0.9183071782724338
15.29085741	0.9206089793705149
15.29219076	0.9234104887899981
15.29352411	0.9262880544445626
15.29485746	0.9304315478466791
15.29619081	0.9346523546117296
15.29752416	0.9388731613767799
15.29885751	0.9404458283203624
15.30019086	0.938834818977276
15.30152421	0.9349207514082563
15.30285756	0.9297797270551144
15.30419091	0.9241006519810666
15.30552426	0.919995500978454
15.30685761	0.9174630169194238
15.30819096	0.9160814334094339
15.30952431	0.9168489099634365
15.31085766	0.9182304934734261
15.31219101	0.921913878081497
15.31352436	0.9257889746870869
15.31485771	0.9293189896971424
15.31619106	0.9319665009546841
15.31752441	0.9307772580061398
15.31885776	0.9259040018855982
15.32019111	0.9183838630714415
15.321524460000001	0.9088680337913077
15.32285781	0.8988154109181206
15.32419116	0.8904894531504575
15.32552451	0.8840818724858374
15.32685786	0.8818177852233337
15.32819121	0.8842352420838525
15.32952456	0.8914102993024752
15.33085791	0.9019236595336342
15.33219126	0.9123597064018594
15.33352461	0.9210313743289831
15.33485796	0.926403081643074
15.33619131	0.9282064315476055
15.33752466	0.9266714784396007
15.338858010000001	0.9227580394345071
15.34019136	0.9160814334094339
15.34152471	0.9082162129997429
15.34285806	0.900004653866665
15.34419141	0.89375044280006
15.34552476	0.8912952721039636
15.34685811	0.8927145694495308
15.34819146	0.8976261679695762
15.34952481	0.9032662720801938
15.35085816	0.9086763217937884
15.35219151	0.9134722645513961
15.35352486	0.9171562777233933
15.35485821	0.9196497908189933
15.35619156	0.9206089793705149
15.35752491	0.9187672870664794
15.35885826	0.9135112355148262
15.36019161	0.9059904681367431
15.36152496	0.8986236989206013
15.36285831	0.8941344953590245
15.36419166	0.8931369644079991
15.36552501	0.8947869447145154
15.36685836	0.8974727983715609
15.36819171	0.8995062026731153
15.36952506	0.9019236595336342
15.37085841	0.9048395675877025
15.37219176	0.910518014097824
15.37352511	0.9183071782724338
15.37485846	0.926594793640593
15.37619181	0.9328106623076942
15.37752516	0.9345756698127219
15.37885851	0.9327339775086865
15.38019186	0.928321458746117
15.38152521	0.9235255159885095
15.38285856	0.9196114484194895
15.38419191	0.9170795929243856
15.38552526	0.9151222448579125
15.38685861	0.9132038677548694
15.38819196	0.9113238330513301
15.38952531	0.9093671135487834
15.39085866	0.9086379793942848
15.39219201	0.9091754015512644
15.39352536	0.9107864108943505
15.39485871	0.9127821013603277
15.39619206	0.9152372720564238
15.39752541	0.9173096473214084
15.39885876	0.9173479897209122
15.40019211	0.9162737739708794
15.40152546	0.9147388208628744
15.40285881	0.91354957791433
15.404192160000001	0.9125514183993784
15.40552551	0.9133572373528848
15.40685886	0.9173863321204161
15.40819221	0.9236022007875171
15.40952556	0.9316597617586536
15.41085891	0.9396400093668561
15.41219226	0.9455491388379268
15.41352561	0.9473524887424584
15.41485896	0.9452040572423924
15.41619231	0.9408682232788307
15.41752566	0.9356882279622586
15.41885901	0.9306238884081244
15.42019236	0.9252905234935372
15.421525710000001	0.9194580788214743
15.42285906	0.9131655253553655
15.42419241	0.9082545553992467
15.42552576	0.9058754409382317
15.42685911	0.907525421244748
15.42819246	0.9133572373528848
15.42952581	0.9212997711255098
15.43085916	0.9294340168956537
15.43219251	0.935419831165732
15.43352586	0.9391415581733066
15.43485921	0.9396789803302863
15.43619256	0.937990657624266
15.43752591	0.9339999052562385
15.43885926	0.9290505929006156
15.44019261	0.9235638583880132
15.44152596	0.9189589990639986
15.44285931	0.9159664062109226
15.44419266	0.9153145854193578
15.44552601	0.9160430910099302
15.44685936	0.9178464409144617
15.44819271	0.9200721857774615
15.44952606	0.9221822748780236
15.45085941	0.924215679179578
15.45219276	0.9265564512410893
15.45352611	0.9286281979421475
15.45485946	0.9295107016946614
15.45619281	0.9292423048981348
15.45752616	0.927055530998565
15.45885951	0.924023967182059
15.46019286	0.9198031604170086
15.46152621	0.9155446398163807
15.46285956	0.9110937786543073
15.46419291	0.9072953668477252
15.46552626	0.9046478555901835
15.46685961	0.9048012251881988
15.46819296	0.9083312401982544
15.469526310000001	0.9142780835049025
15.47085966	0.9222973020765349
15.47219301	0.9298947542536259
15.47352636	0.9372615234697674
15.47485971	0.9416740422323369
15.47619306	0.9422108358253901
15.47752641	0.9387964765777722
15.47885976	0.9316597617586536
15.48019311	0.9226046698364917
15.48152646	0.913971344308872
15.48285981	0.9085229521957734
15.48419316	0.9059904681367431
15.48552651	0.9059137833377355
15.486859860000001	0.9064512054947151
15.48819321	0.9079855300387938
15.48952656	0.9084462673967657
15.49085991	0.9094821407472949
15.49219326	0.9118229128088061
15.49352661	0.9149305328603934
15.49485996	0.9184222054709451
15.49619331	0.9209546895299755
15.49752666	0.9215687964859627
15.49886001	0.9196497908189933
15.50019336	0.9146621360638667
15.50152671	0.9083312401982544
15.50286006	0.9026521651242065
15.50419341	0.8990071229156396
15.50552676	0.8995062026731153
15.50686011	0.9038803790361811
15.50819346	0.9111321210538111
15.50952681	0.9192280244244515
15.51086016	0.9267098208391044
15.51219351	0.9323115825502184
15.51352686	0.9364940469157649
15.51486021	0.9386424784158308
15.51619356	0.9390265309747952
15.51752691	0.9368391285112991
15.51886026	0.9322732401507146
15.52019361	0.9260573714836136
15.52152696	0.9189979700274286
15.52286031	0.91270541656132
15.52419366	0.9087146641932923
15.52552701	0.9081395282007352
15.52686036	0.9101345901027857
15.52819371	0.9155446398163807
15.52952706	0.9221439324785198
15.53086041	0.9287048827411551
15.53219376	0.933693166060208
15.53352711	0.936685758913284
15.53486046	0.9370314690727445
15.53619381	0.9356882279622586
15.53752716	0.9329256895062055
15.53886051	0.9293573320966461
15.54019386	0.9256356050890715
15.54152721	0.9226430122359955
15.54286056	0.9207629775324563
15.54419391	0.919534763620482
15.54552726	0.9194964212209782
15.54686061	0.9198804737799424
15.54819396	0.9207629775324563
15.54952731	0.9217221660839778
15.55086066	0.923371517826568
15.552194010000001	0.9258656594860943
15.55352736	0.9278230075525676
15.55486071	0.9294340168956537
15.55619406	0.9284748283441322
15.55752741	0.9246380741380462
15.55886076	0.9177314137159504
15.56019411	0.9099428781052669
15.56152746	0.901962001933138
15.56286081	0.8965902946190469
15.56419416	0.8942878649570396
15.56552751	0.8942495225575358
15.56686086	0.8963979540576017
15.56819421	0.8994678602736116
15.569527560000001	0.9038036942371734
15.57086091	0.9074487364457404
15.57219426	0.9114772026493455
15.57352761	0.9149688752598972
15.57486096	0.9183071782724338
15.57619431	0.9212614287260059
15.57752766	0.9231031210300413
15.57886101	0.9236022007875171
15.58019436	0.9213381135250136
15.58152771	0.9169255947624442
15.58286106	0.9100962477032821
15.58419441	0.9033812992787051
15.58552776	0.89766451036908
15.58686111	0.8943645497560473
15.58819446	0.8945179193540624
15.58952781	0.8963979540576017
15.59086116	0.8995445450726192
15.59219451	0.9021153715311533
15.59352786	0.9045321998277459
15.59486121	0.906220522533766
15.59619456	0.9078705028402823
15.59752791	0.9083312401982544
15.59886126	0.9084462673967657
15.60019461	0.9064512054947151
15.60152796	0.902575480325199
15.60286131	0.898277988761141
15.60419466	0.8932519916065106
15.60552801	0.8893768950009208
15.60686136	0.8866143565448675
15.60819471	0.8860769343878879
15.60952806	0.8878035994934119
15.61086141	0.8923311454544929
15.61219476	0.8988920957171282
15.61352811	0.9071797110852875
15.61486146	0.9145087664658516
15.61619481	0.9188056294659832
15.61752816	0.919304709223459
15.61886151	0.9170795929243856
15.62019486	0.9138946595098644
15.62152821	0.9113238330513301
15.62286156	0.9112854906518265
15.62419491	0.9119762824068213
15.62552825	0.9138179747108567
15.6268616	0.9143931107034138
15.62819495	0.9156980094143959
15.6295283	0.9165805131669098
15.63086165	0.9173863321204161
15.632195	0.9190746548264361
15.63352835	0.9227580394345071
15.6348617	0.9259806866846059
15.63619505	0.928513170743636
15.6375284	0.9293189896971424
15.63886175	0.9267481632386082
15.6401951	0.9228730666330184
15.641528450000001	0.9177314137159504
15.6428618	0.9142013987058948
15.64419515	0.9118229128088061
15.6455285	0.9108630956933582
15.64686185	0.9103646444998088
15.6481952	0.9114005178503378
15.64952855	0.9128587861593351
15.6508619	0.9151222448579125
15.65219525	0.9186906022674719
15.6535286	0.9220672476795122
15.65486195	0.9255205778905601
15.6561953	0.9273239277950917
15.65752865	0.9266331360400969
15.658862000000001	0.9227963818340109
15.66019535	0.9166188555664136
15.6615287	0.9084846097962695
15.66286205	0.900235336827614
15.6641954	0.8925611998515156
15.66552875	0.8864220159834223
15.6668621	0.8825852617773362
15.66819545	0.8817794428238298
15.6695288	0.8846186660788906
15.67086215	0.8902593987534346
15.6721955	0.8982019325260596
15.67352885	0.9069879990877684
15.6748622	0.9141630563063909
15.67619555	0.9191896820249477
15.6775289	0.9209930319294793
15.67886225	0.9202638977749805
15.6801956	0.9176930713164465
15.68152895	0.9132038677548694
15.6828623	0.9092520863502719
15.68419565	0.9054536745436897
15.685529	0.9039187214356847
15.68686235	0.9045321998277459
15.6881957	0.908369582597758
15.68952905	0.9130888405563581
15.6908624	0.9176930713164465
15.69219575	0.9213764559245172
15.6935291	0.9240623095815628
15.69486245	0.9267098208391044
15.6961958	0.9290122505011119
15.69752915	0.9307389156066359
15.6988625	0.9291272776996232
15.70019585	0.9237555703855322
15.7015292	0.9138179747108567
15.70286255	0.9029978752836672
15.7041959	0.8937127289644825
15.70552925	0.888456048848903
15.706862600000001	0.8888778152434448
15.70819595	0.8927145694495308
15.7095293	0.8982396463616371
15.71086265	0.9024221107271838
15.712196	0.9054153321441859
15.71352935	0.9064512054947151
15.7148627	0.9071030262862798
15.71619605	0.9064512054947151
15.7175294	0.9055687017422012
15.71886275	0.9030745600826747
15.7201961	0.8993144906755963
15.72152945	0.8956694484670292
15.7228628	0.8928679390475461
15.724196150000001	0.8916020112999941
15.7255295	0.8920244062584624
15.72686285	0.8934437036040296
15.7281962	0.8954004231065763
15.72952955	0.89850867172209
15.7308629	0.9025371379256951
15.73219625	0.9083312401982544
15.7335296	0.9139330019093682
15.73486295	0.9175397017184312
15.7361963	0.9180387814759071
15.73752965	0.9156980094143959
15.738863	0.9116305722473607
15.74019635	0.9080238724382976
15.7415297	0.905798756139224
15.74286305	0.9043021454307228
15.7441964	0.9021920563301608
15.74552975	0.8996979146706344
15.7468631	0.8968586914155736
15.74819645	0.8958611604645484
15.7495298	0.8972427439745381
15.75086315	0.9014629221756623
15.7521965	0.9081011858012313
15.75352985	0.9158130366129072
15.7548632	0.9237172279860286
15.75619655	0.9299330966531295
15.7575299	0.9325422655111675
15.75886325	0.931122339601674
15.7601966	0.9266331360400969
15.76152995	0.9200338433779577
15.7628633	0.9144314531029176
15.76419665	0.9106713836958392
15.76553	0.9097121951443177
15.76686335	0.9108630956933582
15.7681967	0.9136262627133377
15.76953005	0.9175397017184312
15.7708634	0.9213764559245172
15.77219675	0.9245997317385425
15.7735301	0.9262497120450588
15.77486345	0.9263647392435703
15.7761968	0.9254822354910563
15.77753015	0.9226430122359955
15.7788635	0.9181154662749146
15.78019685	0.911170463453315
15.7815302	0.9034963264772167
15.78286355	0.8962062420600827
15.7841969	0.8909112195449994
15.78553025	0.8899520309934779
15.7868636	0.8929835948099838
15.78819695	0.8985470141215939
15.789530300000001	0.9050312795852216
15.79086365	0.9111321210538111
15.792197	0.9151222448579125
15.79353035	0.9172329625224007
15.7948637	0.9176163865174388
15.79619705	0.9176163865174388
15.7975304	0.9173479897209122
15.79886375	0.9160047486104265
15.8001971	0.9143931107034138
15.80153045	0.9125130759998745
15.8028638	0.9104413292988163
15.80419715	0.9079855300387938
15.8055305	0.906220522533766
15.806863850000001	0.9059137833377355
15.8081972	0.9057220713402163
15.80953055	0.9064512054947151
15.8108639	0.9078321604407784
15.81219725	0.9107097260953431
15.8135306	0.9136262627133377
15.81486395	0.9162348030074492
15.8161973	0.9176163865174388
15.81753065	0.9163504587698869
15.818864	0.9116305722473607
15.82019735	0.9039187214356847
15.8215307	0.8956694484670292
15.82286405	0.8882253658879539
15.8241974	0.8839668452873258
15.82553075	0.8834677655298502
15.8268641	0.8864993293463561
15.82819745	0.8909885329079331
15.8295308	0.8964369250210318
15.83086415	0.9014245797761584
15.8321975	0.9063361782962036
15.83353085	0.9119762824068213
15.8348642	0.9170406219609555
15.83619755	0.9206473217700186
15.8375309	0.9208780047309678
15.83886425	0.918460547870449
15.8401976	0.9143164259044061
15.84153095	0.910326302100305
15.8428643	0.9068346294897532
15.84419765	0.9046478555901835
15.845531	0.9028828480851557
15.84686435	0.9010411557811202
15.8481977	0.9003887064256292
15.84953105	0.9022687411291684
15.8508644	0.906642917492234
15.85219775	0.9123597064018594
15.8535311	0.9175780441179351
15.85486445	0.9205322945715072
15.8561978	0.9193813940224667
15.85753115	0.9147388208628744
15.8588645	0.9079471876392899
15.86019785	0.9018469747346265
15.8615312	0.8979329071656067
15.86286455	0.8963979540576017
15.8641979	0.896129557261075
15.86553125	0.8956311060675256
15.8668646	0.8949786567120345
15.86819795	0.8940194681605129
15.8695313	0.8952470535085612
15.87086465	0.8993144906755963
15.872198000000001	0.9074487364457404
15.87353135	0.918077123875411
15.8748647	0.9288205385035928
15.87619805	0.9367241013127878
15.8775314	0.9385657936168231
15.87886475	0.9330023743052132
15.8801981	0.9217988508829855
15.88153145	0.9080622148378014
15.8828648	0.8943645497560473
15.88419815	0.8840051876868297
15.8855315	0.8787868499707541
15.88686485	0.8778276614192325
15.8881982	0.8809352814708198
15.88953155	0.8868444109418904
15.8908649	0.8940194681605129
15.89219825	0.9008104728201711
15.8935316	0.905798756139224
15.89486495	0.9089063761908115
15.8961983	0.9104796716983201
15.89753165	0.9105563564973278
15.898865	0.9095588255463024
15.90019835	0.9090987167522567
15.9015317	0.9074870788452442
15.90286505	0.9057604137397202
15.9041984	0.9033812992787051
15.90553175	0.9005804184231483
15.9068651	0.8977411951680875
15.90819845	0.896129557261075
15.9095318	0.8959761876630598
15.91086515	0.8972427439745381
15.9121985	0.8991611210775812
15.91353185	0.9011561829796317
15.9148652	0.9021920563301608
15.91619855	0.9009261285826089
15.9175319	0.8978178799670952
15.91886525	0.8925228574520119
15.9201986	0.8857701951918575
15.92153195	0.878556795573731
15.9228653	0.872993376262121
15.92419865	0.8704992346025947
15.925532	0.8726093237031566
15.92686535	0.8775976070222095
15.9281987	0.8841968996843487
15.92953205	0.8898370037949663
15.9308654	0.893558730802541
15.93219875	0.8959761876630598
15.9335321	0.8987770685186167
15.93486545	0.9019236595336342
15.9361988	0.9050312795852216
15.937532150000001	0.9059904681367431
15.9388655	0.9046478555901835
15.94019885	0.9018080037711965
15.9415322	0.89850867172209
15.94286555	0.8963602402220242
15.9441989	0.8960912148615712
15.94553225	0.8970504034130927
15.9468656	0.8981629615626294
15.94819895	0.899391175474604
15.9495323	0.9005804184231483
15.95086565	0.9027678208866442
15.952199	0.9067962870902494
15.95353235	0.9124747336003709
15.954865700000001	0.9189589990639986
15.95619905	0.9241389943805705
15.9575324	0.9272472429960842
15.95886575	0.9275923245916183
15.9601991	0.9269782176356313
15.96153245	0.926211369645555
15.9628658	0.9268631904371197
15.96419915	0.9272855853955878
15.9655325	0.9268248480376159
15.96686585	0.9249448133340766
15.9681992	0.9219522204810009
15.96953255	0.919534763620482
15.9708659	0.9186522598679681
15.97219925	0.9212614287260059
15.9735326	0.9262497120450588
15.97486595	0.9318514737561726
15.9761993	0.934729039410737
15.97753265	0.9347673818102409
15.978866	0.9304315478466791
15.98019935	0.9238322551845399
15.9815327	0.9166571979659173
15.98286605	0.9107480684948467
15.9841994	0.9068346294897532
15.98553275	0.9049929371857178
15.9868661	0.9039570638351886
15.98819945	0.9044938574282421
15.9895328	0.9062588649332698
15.99086615	0.9096738527448138
15.9921995	0.9152372720564238
15.99353285	0.920839662331464
15.994866199999999	0.9256356050890715
15.996199550000002	0.9275156397926109
15.997532900000001	0.9255205778905601
15.99886625	0.9204939521720034
16.0001996	0.9147004784633705
16.001532949999998	0.908177870600239
16.002866299999997	0.9041871182322115
16.004199649999997	0.9028828480851557
16.005533	0.9049162523867101
16.00686635	0.9090603743527529
16.0081997	0.9141630563063909
16.009533049999998	0.919995500978454
16.010866399999998	0.9244080197410234
16.012199749999997	0.9280147195500866
16.013533099999997	0.9321198705526993
16.01486645	0.9357649127612663
16.0161998	0.9381056848227775
16.01753315	0.938834818977276
16.018866499999998	0.9374532354672864
16.020199849999997	0.9342299596532613
16.021533199999997	0.9289355657021043
16.02286654	0.9236788855865248
16.02419989	0.9189979700274286
16.025533239999998	0.9149305328603934
16.026866589999997	0.9123597064018594
16.028199939999997	0.9118995976078136
16.02953329	0.9138563171103605
16.03086664	0.91826883587293
16.03219999	0.9234104887899981
16.033533339999998	0.9291656200991271
16.034866689999998	0.9327339775086865
16.036200039999997	0.9331174015037246
16.037533389999997	0.9303932054471753
16.03886674	0.9244847045400311
16.04020009	0.9177697561154542
16.04153344	0.9118995976078136
16.042866789999998	0.907525421244748
16.044200139999997	0.9058754409382317
16.045533489999997	0.9064512054947151
16.04686684	0.9078321604407784
16.04820019	0.9102112749017934
16.04953354	0.912897128558839
16.050866889999998	0.9171562777233933
16.052200239999998	0.921913878081497
16.053533589999997	0.9260573714836136
16.054866939999997	0.9280147195500866
16.05620029	0.9273239277950917
16.05753364	0.9235255159885095
16.05886699	0.9185372326694566
16.060200339999998	0.9140096867083757
16.061533689999997	0.9106713836958392
16.062867039999997	0.9090214033893228
16.06420039	0.9085229521957734
16.06553374	0.9085612945952771
16.06686709	0.9082545553992467
16.06820044	0.9078321604407784
16.069533789999998	0.9069496566882645
16.070867139999997	0.9068729718892571
16.072200489999997	0.9084079249972619
16.07353384	0.912206336803844
16.07486719	0.9166571979659173
16.07620054	0.9201488705764692
16.077533889999998	0.9206473217700186
16.078867239999997	0.9176163865174388
16.080200589999997	0.9120529672058288
16.08153394	0.9059137833377355
16.08286729	0.9010411557811202
16.08420064	0.8982396463616371
16.08553399	0.8976261679695762
16.086867339999998	0.899122150114151
16.088200689999997	0.9024987955261913
16.089534039999997	0.9077171332422671
16.09086739	0.9137029475123452
16.09220074	0.9206473217700186
16.09353409	0.9265181088415855
16.094867439999998	0.9309689700036587
16.096200789999997	0.9311990244006815
16.097534139999997	0.9282064315476055
16.09886749	0.9221055900790159
16.10020084	0.9155062974168768
16.10153419	0.9106713836958392
16.10286754	0.9087913489923
16.104200889999998	0.9097121951443177
16.105534239999997	0.9114772026493455
16.106867589999997	0.9124747336003709
16.10820094	0.9125514183993784
16.10953429	0.9130121557573504
16.11086764	0.9130888405563581
16.112200989999998	0.9151222448579125
16.113534339999998	0.9174246745199199
16.114867689999997	0.9204172673729959
16.11620104	0.9224513002384765
16.11753439	0.9228347242335148
16.11886774	0.9212997711255098
16.12020109	0.9179231257134693
16.121534439999998	0.9133955797523886
16.122867789999997	0.9093671135487834
16.124201139999997	0.9070646838867761
16.12553449	0.9061438377347583
16.12686784	0.9072953668477252
16.12820119	0.9082545553992467
16.129534539999998	0.9094821407472949
16.130867889999998	0.9105563564973278
16.132201239999997	0.912206336803844
16.13353459	0.9145087664658516
16.13486794	0.9164271435688945
16.13620129	0.9170022795614516
16.13753464	0.9158897214119149
16.138867989999998	0.9121679944043404
16.140201339999997	0.9064512054947151
16.141534689999997	0.8990454653151434
16.14286804	0.8916020112999941
16.14420139	0.8868060685423865
16.14553474	0.8855778546304122
16.146868089999998	0.8884943912484068
16.148201439999998	0.8949403143125307
16.149534789999997	0.9024987955261913
16.15086814	0.9086763217937884
16.15220149	0.9136262627133377
16.15353484	0.9173479897209122
16.15486819	0.9216065103215402
16.156201539999998	0.924906470934573
16.157534889999997	0.9272089005965803
16.158868239999997	0.9269782176356313
16.16020159	0.9237555703855322
16.16153494	0.9188056294659832
16.16286829	0.9134339221518922
16.164201639999998	0.9087913489923
16.165534989999998	0.9067579446907456
16.166868339999997	0.9064895478942189
16.168201689999997	0.9083312401982544
16.16953504	0.9116695432107907
16.17086839	0.9164271435688945
16.17220174	0.9220672476795122
16.173535089999998	0.9276306669911222
16.174868439999997	0.9320431857536916
16.176201789999997	0.9344989850137143
16.17753514	0.9341532748542537
16.17886849	0.9308156004056436
16.18020184	0.9266714784396007
16.181535189999998	0.9216065103215402
16.182868539999998	0.9177697561154542
16.184201889999997	0.9143931107034138
16.185535239999997	0.9115538874483532
16.18686859	0.9082928977987506
16.18820194	0.9058754409382317
16.18953529	0.9051079643842292
16.190868639999998	0.9061438377347583
16.192201989999997	0.9097888799433254
16.193535339999997	0.9142013987058948
16.19486869	0.9179231257134693
16.19620204	0.9191513396254438
16.19753539	0.9171173067599632
16.198868739999998	0.9115922298478569
16.200202089999998	0.9051846491832367
16.201535439999997	0.8990454653151434
16.202868789999997	0.8962829268590902
16.20420214	0.8967820066165662
16.20553549	0.8992378058765886
16.20686884	0.9037270094381658
16.208202189999998	0.908369582597758
16.209535539999997	0.9129354709583428
16.210868889999997	0.9176163865174388
16.21220224	0.9213764559245172
16.21353559	0.9252905234935372
16.21486894	0.9283981435451247
16.21620229	0.9298174408906918
16.217535639999998	0.9293189896971424
16.218868989999997	0.925098182932092
16.220202339999997	0.9173096473214084
16.22153569	0.9078321604407784
16.22286904	0.8989687805161357
16.22420239	0.89375044280006
16.225535739999998	0.8930219372094876
16.226869089999997	0.8957077908665331
16.228202439999997	0.9009261285826089
16.22953579	0.9059521257372394
16.23086914	0.9107864108943505
16.23220249	0.9155062974168768
16.23353584	0.918843971865487
16.234869189999998	0.9217988508829855
16.236202539999997	0.924023967182059
16.237535889999997	0.9244080197410234
16.23886924	0.9247531013365576
16.24020259	0.9235638583880132
16.24153594	0.921913878081497
16.242869289999998	0.9192280244244515
16.244202639999997	0.9152756144559276
16.245535989999997	0.9113238330513301
16.24686934	0.9084846097962695
16.24820269	0.9066812598917379
16.24953604	0.9077938180412746
16.25086939	0.9110554362548036
16.252202739999998	0.9151222448579125
16.253536089999997	0.921644852721044
16.254869439999997	0.9271322157975727
16.25620279	0.9306238884081244
16.25753614	0.9306622308076282
16.25886949	0.927055530998565
16.260202839999998	0.9217221660839778
16.261536189999998	0.9163121163703832
16.262869539999997	0.9132038677548694
16.26420289	0.9132038677548694
16.26553624	0.9151605872574163
16.26686959	0.9168872523629403
16.26820294	0.9190746548264361
16.269536289999998	0.91911299722594
16.270869639999997	0.9176163865174388
16.272202989999997	0.9157746942134034
16.27353634	0.9135879203138338
16.27486969	0.9126287317623123
16.27620304	0.9118229128088061
16.277536389999998	0.9114005178503378
16.278869739999998	0.9093671135487834
16.280203089999997	0.9061821801342621
16.28153644	0.9018853171341303
16.28286979	0.8988154109181206
16.28420314	0.8969737186140851
16.28553649	0.8972427439745381
16.286869839999998	0.8995445450726192
16.288203189999997	0.9033046144796977
16.289536539999997	0.9084846097962695
16.29086989	0.9149305328603934
16.29220324	0.9219522204810009
16.29353659	0.928129746748598
16.294869939999998	0.9334247692636815
16.296203289999998	0.9354581735652359
16.297536639999997	0.9345373274132182
16.29886999	0.9303932054471753
16.30020334	0.9236788855865248
16.30153669	0.9158130366129072
16.30287004	0.9090214033893228
16.304203389999998	0.9050312795852216
16.305536739999997	0.9051079643842292
16.306870089999997	0.9086379793942848
16.30820344	0.9136646051128415
16.30953679	0.9190363124269324
16.31087014	0.9236022007875171
16.312203489999998	0.9278607213881451
16.313536839999998	0.9318514737561726
16.314870189999997	0.9353431463667243
16.316203539999997	0.9369541557098107
16.31753689	0.936877470910803
16.31887024	0.9337698508592157
16.32020359	0.9293189896971424
16.321536939999998	0.9245230469395348
16.322870289999997	0.9194580788214743
16.324203639999997	0.9143164259044061
16.32553699	0.9099039071418367
16.32687034	0.9065278902937227
16.32820369	0.9059137833377355
16.329537039999998	0.9079855300387938
16.330870389999998	0.9123597064018594
16.332203739999997	0.9197264756180009
16.333537089999997	0.9275156397926109
16.33487044	0.9349974362072637
16.33620379	0.9404074859208585
16.33753714	0.9430166547788964
16.338870489999998	0.9424031763868355
16.340203839999997	0.9387964765777722
16.341537189999997	0.932349924949722
16.34287054	0.9253288658930411
16.34420389	0.9183071782724338
16.34553724	0.9125514183993784
16.346870589999998	0.90963551034531
16.348203939999998	0.9104413292988163
16.349537289999997	0.913741289911849
16.350870639999997	0.9183455206719376
16.35220399	0.9232181482285526
16.35353734	0.9275539821921146
16.35487069	0.9306238884081244
16.356204039999998	0.9316981041581575
16.357537389999997	0.9298174408906918
16.358870739999997	0.9246380741380462
16.36020409	0.9166571979659173
16.36153744	0.9077938180412746
16.36287079	0.8998129418691457
16.36420414	0.8947486023150115
16.365537489999998	0.8939811257610092
16.366870839999997	0.8975111407710648
16.368204189999997	0.9037653518376696
16.36953754	0.9110554362548036
16.37087089	0.9178847833139655
16.37220424	0.9231414634295452
16.373537589999998	0.9257889746870869
16.374870939999997	0.9273239277950917
16.376204289999997	0.927477297393107
16.37753764	0.9250214981330843
16.37887099	0.9194964212209782
16.38020434	0.912206336803844
16.38153769	0.9038803790361811
16.382871039999998	0.8967820066165662
16.384204389999997	0.8927145694495308
16.385537739999997	0.8926762270500271
16.38687109	0.8954387655060801
16.38820444	0.8994678602736116
16.38953779	0.9045321998277459
16.390871139999998	0.9104029868993126
16.392204489999997	0.9171946201228971
16.393537839999997	0.92467641653755
16.39487119	0.9318131313566688
16.39620454	0.9365323893152687
16.39753789	0.9358799399597776
16.39887124	0.9295873864936691
16.400204589999998	0.9194964212209782
16.401537939999997	0.9082928977987506
16.402871289999997	0.8996979146706344
16.40420464	0.8948252871140192
16.40553799	0.8943262073565434
16.40687134	0.8969737186140851
16.408204689999998	0.9013862373766546
16.409538039999997	0.9054536745436897
16.410871389999997	0.9091754015512644
16.41220474	0.9117078856102946
16.41353809	0.9137796323113528
16.41487144	0.9153522992549353
16.41620479	0.9173479897209122
16.417538139999998	0.9184988902699528
16.418871489999997	0.9179614681129732
16.42020483	0.9146621360638667
16.42153818	0.908983060989819
16.42287153	0.9024987955261913
16.424204879999998	0.896321269258594
16.425538229999997	0.8930219372094876
16.426871579999997	0.8928679390475461
16.42820493	0.8953620807070725
16.42953828	0.8990071229156396
16.43087163	0.902806163286148
16.432204979999998	0.9047245403891911
16.433538329999998	0.9051846491832367
16.434871679999997	0.9040337486341963
16.43620503	0.9022303987296646
16.43753838	0.8998512842686496
16.43887173	0.8973961135725533
16.44020508	0.8957461332660369
16.441538429999998	0.8943645497560473
16.442871779999997	0.8939811257610092
16.444205129999997	0.894441234555055
16.44553848	0.8943645497560473
16.44687183	0.8943262073565434
16.44820518	0.8950936839105459
16.449538529999998	0.8971270882121004
16.450871879999998	0.9006187608226521
16.452205229999997	0.9056453865412089
16.45353858	0.9119762824068213
16.45487193	0.9175013593189275
16.45620528	0.9208780047309678
16.45753863	0.9219905628805045
16.458871979999998	0.9212997711255098
16.460205329999997	0.9183071782724338
16.461538679999997	0.9150455600589049
16.46287203	0.9126670741618161
16.46420538	0.9102879597008011
16.46553873	0.9088296913918038
16.466872079999998	0.9060288105362468
16.468205429999998	0.9026905075237104
16.469538779999997	0.8996212298716267
16.47087213	0.898047934364118
16.47220548	0.9004653912246369
16.47353883	0.9070646838867761
16.47487218	0.9156980094143959
16.476205529999998	0.9248297861355653
16.477538879999997	0.9313907363982007
16.478872229999997	0.9333097420651699
16.48020558	0.9324266097487297
16.48153893	0.9275923245916183
16.48287228	0.9211464015274944
16.484205629999998	0.9139330019093682
16.485538979999998	0.9059521257372394
16.486872329999997	0.8998512842686496
16.488205679999997	0.8963979540576017
16.48953903	0.8956311060675256
16.49087238	0.8984703293225863
16.49220573	0.9043404878302267
16.493539079999998	0.9116305722473607
16.494872429999997	0.9187289446669755
16.496205779999997	0.9232948330275603
16.49753913	0.9251365253315957
16.49887248	0.9242929925425121
16.50020583	0.9215298255225326
16.501539179999998	0.9189979700274286
16.502872529999998	0.9171173067599632
16.504205879999997	0.9169255947624442
16.505539229999997	0.9176547289169427
16.50687258	0.9197264756180009
16.50820593	0.9221822748780236
16.50953928	0.9250598405325882
16.510872629999998	0.9277073517901298
16.512205979999997	0.931314051599193
16.513539329999997	0.9354581735652359
16.51487268	0.9394099549698334
16.51620603	0.9409449080778381
16.51753938	0.9380290000237699
16.51887273	0.9305082326456868
16.520206079999998	0.9189979700274286
16.521539429999997	0.9071413686857837
16.522872779999997	0.8979329071656067
16.52420613	0.8926762270500271
16.52553948	0.8914869841014827
16.52687283	0.8932136492070067
16.528206179999998	0.8962062420600827
16.529539529999997	0.8988920957171282
16.530872879999997	0.9013095525776469
16.53220623	0.9034963264772167
16.53353958	0.906220522533766
16.53487293	0.9095204831467987
16.53620628	0.9129738133578467
16.537539629999998	0.9153522992549353
16.538872979999997	0.9146621360638667
16.540206329999997	0.9120913096053327
16.54153968	0.9076021060437556
16.54287303	0.9024221107271838
16.54420638	0.8971654306116041
16.545539729999998	0.8952470535085612
16.546873079999997	0.8957844756655408
16.548206429999997	0.9000819672295987
16.54953978	0.9067579446907456
16.55087313	0.9150839024584086
16.55220648	0.9227196970350032
16.55353983	0.9278607213881451
16.554873179999998	0.9308156004056436
16.556206529999997	0.9308539428051472
16.557539879999997	0.9278607213881451
16.55887323	0.9211847439269982
16.56020658	0.9129738133578467
16.56153993	0.9038803790361811
16.562873279999998	0.8978945647661029
16.564206629999997	0.8967436642170623
16.565539979999997	0.9010028133816165
16.56687333	0.9081011858012313
16.56820668	0.9166188555664136
16.56954003	0.924023967182059
16.57087338	0.9293189896971424
16.572206729999998	0.9328873471067018
16.573540079999997	0.935419831165732
16.574873429999997	0.9363023349182459
16.57620678	0.9353431463667243
16.57754013	0.9319665009546841
16.57887348	0.927055530998565
16.580206829999998	0.9213381135250136
16.581540179999998	0.9149305328603934
16.582873529999997	0.90963551034531
16.58420688	0.9041871182322115
16.58554023	0.8993528330751002
16.58687358	0.8950169991115383
16.58820693	0.8928679390475461
16.589540279999998	0.8919087504960246
16.590873629999997	0.893827756162994
16.592206979999997	0.8987770685186167
16.59354033	0.9063361782962036
16.59487368	0.9148538480613859
16.59620703	0.9217988508829855
16.597540379999998	0.9252521810940334
16.598873729999998	0.9227580394345071
16.600207079999997	0.9147004784633705
16.60154043	0.9033429568792013
16.60287378	0.892484515052508
16.60420713	0.8837361623263768
16.60554048	0.8795159841252526
16.606873829999998	0.8795543265247564
16.608207179999997	0.8821634953827943
16.609540529999997	0.8860002495888804
16.61087388	0.8893002102019131
16.61220723	0.8923694878539967
16.61354058	0.8953620807070725
16.614873929999998	0.8994295178741079
16.616207279999998	0.9039570638351886
16.617540629999997	0.9081011858012313
16.61887398	0.90963551034531
16.62020733	0.9086763217937884
16.62154068	0.9054153321441859
16.62287403	0.9015012645751661
16.624207379999998	0.8988154109181206
16.625540729999997	0.8983169597245709
16.626874079999997	0.8995062026731153
16.62820743	0.9015396069746698
16.62954078	0.9033429568792013
16.63087413	0.9049929371857178
16.632207479999998	0.9074103940462367
16.633540829999998	0.9094054559482873
16.634874179999997	0.9114388602498417
16.636207529999997	0.9126287317623123
16.63754088	0.9112854906518265
16.63887423	0.9072570244482213
16.64020758	0.901692976572685
16.641540929999998	0.8955544212685179
16.642874279999997	0.8901060291554193
16.644207629999997	0.8859619071893765
16.64554098	0.8840435300863335
16.64687433	0.8850794034368625
16.64820768	0.8879569690914272
16.649541029999998	0.8918710366604471
16.650874379999998	0.8965902946190469
16.652207729999997	0.9011561829796317
16.653541079999997	0.906220522533766
16.65487443	0.9112471482523227
16.65620778	0.9150839024584086
16.65754113	0.9172329625224007
16.658874479999998	0.9157746942134034
16.660207829999997	0.9112088058528188
16.661541179999997	0.9060671529357507
16.66287453	0.9017696613716927
16.66420788	0.9012328677786394
16.66554123	0.9041487758327077
16.666874579999998	0.9093287711492796
16.668207929999998	0.9146237936643629
16.669541279999997	0.9179614681129732
16.670874629999997	0.9189589990639986
16.67220798	0.9192663668239553
16.67354133	0.9194197364219705
16.67487468	0.9219522204810009
16.676208029999998	0.9256739474885753
16.677541379999997	0.9285515131431399
16.678874729999997	0.9294723592951576
16.68020808	0.9273622701945955
16.68154143	0.924023967182059
16.68287478	0.9202638977749805
16.68420813	0.9173479897209122
16.685541479999998	0.9158897214119149
16.686874829999997	0.9156980094143959
16.688208179999997	0.916542170767406
16.68954153	0.9178464409144617
16.69087488	0.9196497908189933
16.69220823	0.9211080591279907
16.693541579999998	0.9222589596770313
16.694874929999997	0.9219905628805045
16.696208279999997	0.9212997711255098
16.69754163	0.9194964212209782
16.69887498	0.9169639371619478
16.70020833	0.913971344308872
16.70154168	0.90963551034531
16.702875029999998	0.9049162523867101
16.704208379999997	0.9006954456216596
16.705541729999997	0.8979329071656067
16.70687508	0.89682034901607
16.70820843	0.8990454653151434
16.70954178	0.9028445056856519
16.710875129999998	0.9075637636442518
16.712208479999997	0.9122446792033478
16.713541829999997	0.9166955403654211
16.71487518	0.9196497908189933
16.71620853	0.9198804737799424
16.71754188	0.9171562777233933
16.71887523	0.9119762824068213
16.720208579999998	0.9039187214356847
16.721541929999997	0.895477107905584
16.722875279999997	0.8888394728439412
16.72420863	0.8850410610373588
16.72554198	0.8850794034368625
16.72687533	0.8889545000424525
16.728208679999998	0.8969353762145813
16.729542029999998	0.9053763611807559
16.730875379999997	0.9142780835049025
16.73220873	0.9216065103215402
16.73354208	0.9276690093906259
16.73487543	0.9302014934496563
16.73620878	0.9297024136921804
16.737542129999998	0.9250214981330843
16.738875479999997	0.9168489099634365
16.740208829999997	0.9064895478942189
16.74154218	0.8956694484670292
16.74287553	0.88734286213544
16.74420888	0.880705227073797
16.745542229999998	0.8777893190197287
16.746875579999998	0.8777509766202248
16.748208929999997	0.8817411004243262
16.74954228	0.8874585178978777
16.75087563	0.8942111801580319
16.75220898	0.9005037336241407
16.75354233	0.905146306783733
16.754875679999998	0.907755475641771
16.756209029999997	0.9090987167522567
16.757542379999997	0.9100962477032821
16.75887573	0.9102112749017934
16.76020908	0.9091370591517606
16.76154243	0.9069113142887607
16.762875779999998	0.9040337486341963
16.764209129999998	0.8999663114671611
16.765542479999997	0.8961678996605789
16.76687583	0.8925995422510195
16.76820918	0.8911035601064446
16.76954253	0.8913719569029713
16.77087588	0.8940194681605129
16.772209229999998	0.8983169597245709
16.773542579999997	0.9033812992787051
16.774875929999997	0.9072953668477252
16.77620928	0.9097505375438215
16.77754263	0.9110170938552997
16.77887598	0.9112088058528188
16.780209329999998	0.9111321210538111
16.781542679999998	0.910518014097824
16.782876029999997	0.9100962477032821
16.784209379999997	0.9089447185903153
16.78554273	0.908599636994781
16.78687608	0.9092520863502719
16.78820943	0.9112088058528188
16.789542779999998	0.9133572373528848
16.790876129999997	0.9171173067599632
16.792209479999997	0.9215687964859627
16.79354283	0.9268248480376159
16.79487618	0.9310839972021702
16.79620953	0.9341149324547499
16.797542879999998	0.9343839578152028
16.798876229999998	0.9318514737561726
16.800209579999997	0.9283981435451247
16.801542929999997	0.9243307063780896
16.80287628	0.9209163471304717
16.80420963	0.917808098514958
16.80554298	0.9150072176594011
16.806876329999998	0.9115922298478569
16.808209679999997	0.9092137439507683
16.809543029999997	0.9069879990877684
16.81087638	0.9065278902937227
16.81220973	0.907755475641771
16.81354308	0.9108630956933582
16.814876429999998	0.9148155056618821
16.816209779999998	0.9173863321204161
16.81754312	0.9175397017184312
16.81887647	0.9141247139068871
16.82020982	0.9082545553992467
16.821543169999998	0.9008871576191788
16.822876519999998	0.894863629513523
16.824209869999997	0.8911035601064446
16.825543219999997	0.8896836341969512
16.82687657	0.8902210563539308
16.82820992	0.892753540412961
16.82954327	0.8962062420600827
16.830876619999998	0.9010411557811202
16.832209969999997	0.9071030262862798
16.833543319999997	0.9138563171103605
16.83487667	0.91911299722594
16.83621002	0.9214914831230288
16.83754337	0.920570636971011
16.83887672	0.9171562777233933
16.840210069999998	0.9120913096053327
16.841543419999997	0.9062978358966998
16.842876769999997	0.9013862373766546
16.84421012	0.8975494831705685
16.84554347	0.8947869447145154
16.84687682	0.8939427833615053
16.848210169999998	0.8958228180650446
16.849543519999997	0.8996595722711306
16.850876869999997	0.905798756139224
16.85221022	0.9119379400073174
16.85354357	0.9176163865174388
16.85487692	0.9212614287260059
16.85621027	0.9212230863265021
16.857543619999998	0.9176930713164465
16.858876969999997	0.911362175450834
16.860210319999997	0.9028445056856519
16.86154367	0.8935970732020447
16.86287702	0.8852711154343818
16.86421037	0.8797843809217792
16.865543719999998	0.8787101651717464
16.866877069999997	0.882240180181802
16.868210419999997	0.8901443715549231
16.86954377	0.8995062026731153
16.87087712	0.9087913489923
16.87221047	0.9159280638114188
16.87354382	0.9212997711255098
16.874877169999998	0.9242929925425121
16.876210519999997	0.9251748677310996
16.877543869999997	0.9242540215790819
16.87887722	0.9217988508829855
16.88021057	0.9182304934734261
16.88154392	0.9130888405563581
16.882877269999998	0.9079855300387938
16.884210619999998	0.9031512448816823
16.885543969999997	0.8994295178741079
16.88687732	0.8979329071656067
16.88821067	0.900004653866665
16.88954402	0.9044171726292344
16.89087737	0.9103646444998088
16.892210719999998	0.9159280638114188
16.893544069999997	0.9201872129759728
16.894877419999997	0.9222973020765349
16.89621077	0.9210697167284868
16.89754412	0.9176163865174388
16.89887747	0.9120913096053327
16.900210819999998	0.9057604137397202
16.901544169999998	0.900235336827614
16.902877519999997	0.8959378452635561
16.90421087	0.8928302252119686
16.90554422	0.891448641701979
16.90687757	0.8912952721039636
16.90821092	0.8924078302535003
16.909544269999998	0.8950936839105459
16.910877619999997	0.8984319869230825
16.912210969999997	0.9029211904846596
16.91354432	0.9062588649332698
16.91487767	0.9083312401982544
16.91621102	0.9092520863502719
16.917544369999998	0.9096738527448138
16.918877719999998	0.9101345901027857
16.920211069999997	0.9101345901027857
16.92154442	0.9100195629042744
16.92287777	0.908177870600239
16.92421112	0.9050696219847254
16.92554447	0.9014629221756623
16.926877819999998	0.8997362570701383
16.928211169999997	0.9005804184231483
16.929544519999997	0.9041871182322115
16.93087787	0.9097888799433254
16.93221122	0.9163121163703832
16.93354457	0.9222973020765349
16.934877919999998	0.9265564512410893
16.936211269999998	0.9291656200991271
16.937544619999997	0.9288972233026005
16.938877969999997	0.9264797664420816
16.94021132	0.9222589596770313
16.94154467	0.9165038283679022
16.94287802	0.9110937786543073
16.944211369999998	0.9069113142887607
16.945544719999997	0.9043404878302267
16.946878069999997	0.9038803790361811
16.94821142	0.9042254606317152
16.94954477	0.9044938574282421
16.95087812	0.9041871182322115
16.952211469999998	0.9041104334332039
16.953544819999998	0.9048395675877025
16.954878169999997	0.905146306783733
16.956211519999997	0.9040720910337
16.95754487	0.901079498180624
16.95887822	0.8970504034130927
16.96021157	0.8921010910574698
16.961544919999998	0.8884943912484068
16.962878269999997	0.8868060685423865
16.964211619999997	0.8871511501379208
16.96554497	0.8890311848414602
16.96687832	0.8919860638589585
16.96821167	0.8956694484670292
16.969545019999998	0.8995062026731153
16.970878369999998	0.9033812992787051
16.972211719999997	0.9068346294897532
16.973545069999997	0.9090987167522567
16.97487842	0.9099039071418367
16.97621177	0.9084846097962695
16.97754512	0.9059904681367431
16.978878469999998	0.9031129024821785
16.980211819999997	0.9009261285826089
16.981545169999997	0.8992761482760925
16.98287852	0.8966669794180546
16.98421187	0.8924461726530042
16.98554522	0.8869594381404019
16.98687857	0.8811659644317689
16.988211919999998	0.8771752120637414
16.989545269999997	0.8761009963137085
16.990878619999997	0.8783261126127819
16.99221197	0.8846570084783945
16.99354532	0.8939427833615053
16.99487867	0.904954594786214
16.996212019999998	0.9148155056618821
16.997545369999997	0.9194580788214743
16.998878719999997	0.9182304934734261
17.00021207	0.9117455994458721
17.00154542	0.9015012645751661
17.00287877	0.8920244062584624
17.00421212	0.8860769343878879
17.005545469999998	0.8851944306353741
17.006878819999997	0.8890695272409639
17.008212169999997	0.8960145300625636
17.00954552	0.9046095131906796
17.01087887	0.9129738133578467
17.01221222	0.9186906022674719
17.013545569999998	0.9220289052800084
17.014878919999997	0.9237172279860286
17.016212269999997	0.9242929925425121
17.01754562	0.9237939127850361
17.01887897	0.9226430122359955
17.02021232	0.920378924973492
17.02154567	0.9161581182084416
17.022879019999998	0.910326302100305
17.024212369999997	0.9043404878302267
17.025545719999997	0.899582887472123
17.02687907	0.8968970338150775
17.02821242	0.8969737186140851
17.02954577	0.8993528330751002
17.030879119999998	0.9048779099872063
17.032212469999997	0.911362175450834
17.033545819999997	0.9179614681129732
17.03487917	0.9226813546354994
17.03621252	0.9241773367800742
17.03754587	0.9222589596770313
17.03887922	0.9174246745199199
17.040212569999998	0.9118229128088061
17.041545919999997	0.9069879990877684
17.042879269999997	0.9045711707911758
17.04421262	0.9034963264772167
17.04554597	0.9031895872811861
17.04687932	0.9028445056856519
17.048212669999998	0.90238376832768
17.049546019999998	0.9015779493741736
17.050879369999997	0.9026521651242065
17.05221272	0.9056837289407127
17.05354607	0.9100579053037783
17.05487942	0.9138946595098644
17.05621277	0.9150839024584086
17.057546119999998	0.9137029475123452
17.058879469999997	0.9100579053037783
17.060212819999997	0.9055687017422012
17.06154617	0.9013862373766546
17.06287952	0.8983936445235786
17.06421287	0.8962829268590902
17.065546219999998	0.8949019719130269
17.066879569999998	0.8939044409620015
17.068212919999997	0.8934053612045257
17.06954627	0.8937127289644825
17.07087962	0.8948252871140192
17.07221297	0.8966669794180546
17.07354632	0.8997745994696421
17.074879669999998	0.9033046144796977
17.076213019999997	0.9055687017422012
17.077546369999997	0.9059904681367431
17.07887972	0.9038036942371734
17.08021307	0.8995062026731153
17.08154642	0.8946719175160041
17.082879769999998	0.8911419025059485
17.084213119999998	0.8903744259519459
17.085546469999997	0.8924078302535003
17.08687982	0.8965902946190469
17.08821317	0.9012328677786394
17.08954652	0.9057604137397202
17.09087987	0.9090603743527529
17.092213219999998	0.9124747336003709
17.093546569999997	0.9174246745199199
17.094879919999997	0.9224123292750465
17.09621327	0.926403081643074
17.09754662	0.9274006125940993
17.09887997	0.9244080197410234
17.100213319999998	0.918077123875411
17.101546669999998	0.9112088058528188
17.102880019999997	0.9055687017422012
17.104213369999997	0.9035346688767205
17.10554672	0.9033429568792013
17.10688007	0.9049162523867101
17.10821342	0.9078705028402823
17.109546769999998	0.9104796716983201
17.110880119999997	0.913971344308872
17.112213469999997	0.91911299722594
17.11354682	0.9256739474885753
17.11488017	0.9322348977512107
17.11621352	0.9374915778667903
17.117546869999998	0.9387581341782686
17.118880219999998	0.9351514343692053
17.120213569999997	0.9263647392435703
17.121546919999997	0.9148921904608895
17.12288027	0.9036113536757281
17.12421362	0.89375044280006
17.12554697	0.8877652570939081
17.126880319999998	0.8863069887849108
17.128213669999997	0.8883793640498954
17.129547019999997	0.8936354156015486
17.13088037	0.9002736792271179
17.13221372	0.9080238724382976
17.13354707	0.9146621360638667
17.13488042	0.9188823142649909
17.136213769999998	0.9204172673729959
17.137547119999997	0.9185755750689605
17.138880469999997	0.9128204437598313
17.14021382	0.904954594786214
17.14154717	0.8961678996605789
17.14288052	0.8875352026968852
17.144213869999998	0.8824318921793209
17.145547219999997	0.8806668846742931
17.146880569999997	0.8830076567358043
17.14821392	0.8870744653389133
17.14954727	0.8927145694495308
17.15088062	0.8998512842686496
17.15221397	0.9081011858012313
17.153547319999998	0.9178464409144617
17.154880669999997	0.926594793640593
17.156214019999997	0.9327339775086865
17.15754737	0.9349590938077601
17.15888072	0.9335781388616966
17.16021407	0.930048123851641
17.161547419999998	0.927055530998565
17.162880769999997	0.9245230469395348
17.164214119999997	0.922566327436988
17.16554747	0.9201105281769654
17.16688082	0.9168872523629403
17.16821417	0.9142780835049025
17.16954752	0.91270541656132
17.170880869999998	0.9139330019093682
17.172214219999997	0.9187672870664794
17.173547569999997	0.9262497120450588
17.17488092	0.933693166060208
17.17621427	0.938834818977276
17.17754762	0.9402924587223472
17.178880969999998	0.9380673424232736
17.180214319999997	0.933040716704717
17.181547669999997	0.9254055506920488
17.18288102	0.9168872523629403
17.18421437	0.9084462673967657
17.18554772	0.9011178405801279
17.18688107	0.8961678996605789
17.188214419999998	0.8955160788690141
17.189547769999997	0.8985853565210977
17.190881119999997	0.9041871182322115
17.19221447	0.910518014097824
17.19354782	0.9165805131669098
17.19488117	0.9207240065690263
17.196214519999998	0.9222973020765349
17.197547869999998	0.9215687964859627
17.198881219999997	0.9189212852284211
17.20021457	0.915467955017373
17.20154792	0.9114005178503378
17.20288127	0.9077938180412746
17.20421462	0.905607044141705
17.205547969999998	0.9040337486341963
17.206881319999997	0.9039187214356847
17.208214669999997	0.9054153321441859
17.20954802	0.9082162129997429
17.21088137	0.9136262627133377
17.21221472	0.9213764559245172
17.213548069999998	0.930048123851641
17.214881409999997	0.9378756304257547
17.21621476	0.941827411830352
17.21754811	0.9400240619258204
17.21888146	0.9329256895062055
17.220214809999998	0.9216065103215402
17.221548159999998	0.9102112749017934
17.222881509999997	0.8998896266681534
17.22421486	0.8930219372094876
17.22554821	0.8894535797999282
17.22688156	0.8892618678024092
17.22821491	0.8911035601064446
17.229548259999998	0.8947486023150115
17.230881609999997	0.899582887472123
17.232214959999997	0.905146306783733
17.23354831	0.9112088058528188
17.23488166	0.9159664062109226
17.23621501	0.9188056294659832
17.237548359999998	0.9173863321204161
17.238881709999998	0.9120146248063251
17.240215059999997	0.9022687411291684
17.24154841	0.8912569297044598
17.24288176	0.8821251529832904
17.24421511	0.8766384184706881
17.24554846	0.8769835000662224
17.246881809999998	0.8816644156253185
17.248215159999997	0.8893002102019131
17.249548509999997	0.8964369250210318
17.25088186	0.9016546341731811
17.25221521	0.9045711707911758
17.25354856	0.9062978358966998
17.254881909999998	0.9074870788452442
17.256215259999998	0.9087146641932923
17.257548609999997	0.9102112749017934
17.258881959999997	0.910518014097824
17.26021531	0.910326302100305
17.26154866	0.908177870600239
17.26288201	0.9050312795852216
17.264215359999998	0.9013862373766546
17.265548709999997	0.8982396463616371
17.266882059999997	0.8951703687095535
17.26821541	0.8944028921555511
17.26954876	0.8957077908665331
17.27088211	0.8988920957171282
17.272215459999998	0.9036496960752318
17.273548809999998	0.9087146641932923
17.274882159999997	0.9133572373528848
17.276215509999997	0.9158897214119149
17.27754886	0.9161197758089378
17.27888221	0.9145471088653554
17.28021556	0.9123597064018594
17.281548909999998	0.9083312401982544
17.282882259999997	0.9064895478942189
17.284215609999997	0.9065278902937227
17.28554896	0.9097121951443177
17.28688231	0.9154296126178693
17.28821566	0.9231031210300413
17.289549009999998	0.9303932054471753
17.290882359999998	0.9359955957222155
17.292215709999997	0.9401007467248281
17.293549059999997	0.9429016275803851
17.29488241	0.9438991585314103
17.29621576	0.942057466227375
17.29754911	0.9368391285112991
17.298882459999998	0.9276690093906259
17.300215809999997	0.9166955403654211
17.301549159999997	0.9055303593426973
17.30288251	0.8979329071656067
17.30421586	0.8936743865649787
17.30554921	0.8931753068075029
17.30688256	0.8951703687095535
17.308215909999998	0.8989304381166319
17.309549259999997	0.9030362176831709
17.310882609999997	0.9083312401982544
17.31221596	0.9136262627133377
17.31354931	0.9183071782724338
17.31488266	0.9217221660839778
17.316216009999998	0.9222973020765349
17.317549359999997	0.9208780047309678
17.318882709999997	0.9181538086744184
17.32021606	0.9157363518138998
17.32154941	0.9143547683039099
17.32288276	0.9138563171103605
17.32421611	0.91354957791433
17.325549459999998	0.9133955797523886
17.326882809999997	0.9129354709583428
17.328216159999997	0.9128587861593351
17.32954951	0.9131271829558618
17.33088286	0.9142780835049025
17.33221621	0.9152372720564238
17.333549559999998	0.9170795929243856
17.334882909999997	0.9188823142649909
17.336216259999997	0.9199571585789501
17.33754961	0.919534763620482
17.33888296	0.9163121163703832
17.34021631	0.9112854906518265
17.34154966	0.9038803790361811
17.342883009999998	0.8968970338150775
17.344216359999997	0.8914869841014827
17.345549709999997	0.8883793640498954
17.34688306	0.8869594381404019
17.34821641	0.88818702348845
17.34954976	0.8906044803489689
17.350883109999998	0.8952470535085612
17.352216459999998	0.9030745600826747
17.353549809999997	0.9122830216028517
17.35488316	0.9214531407235249
17.35621651	0.9267098208391044
17.35754986	0.9280147195500866
17.35888321	0.9237555703855322
17.360216559999998	0.9152372720564238
17.361549909999997	0.905798756139224
17.362883259999997	0.8983553021240748
17.36421661	0.893558730802541
17.36554996	0.89375044280006
17.36688331	0.8972037730111079
17.368216659999998	0.9018469747346265
17.369550009999998	0.9055303593426973
17.370883359999997	0.906642917492234
17.37221671	0.9077938180412746
17.37355006	0.9088680337913077
17.37488341	0.9112854906518265
17.37621676	0.9150455600589049
17.377550109999998	0.9186139174684642
17.378883459999997	0.9194964212209782
17.380216809999997	0.919534763620482
17.38155016	0.9179231257134693
17.38288351	0.9172329625224007
17.38421686	0.916542170767406
17.385550209999998	0.9152756144559276
17.386883559999998	0.9139330019093682
17.388216909999997	0.9115538874483532
17.38955026	0.9092137439507683
17.39088361	0.908177870600239
17.39221696	0.9102879597008011
17.39355031	0.9143547683039099
17.394883659999998	0.9193430516229628
17.396217009999997	0.9227963818340109
17.397550359999997	0.9228730666330184
17.39888371	0.9186522598679681
17.40021706	0.911170463453315
17.40155041	0.9023070835286723
17.402883759999998	0.8942878649570396
17.404217109999998	0.888456048848903
17.405550459999997	0.8846953508778983
17.406883809999997	0.8835061079293539
17.40821716	0.8838128471253844
17.40955051	0.8850410610373588
17.41088386	0.8880719962899386
17.412217209999998	0.8921394334569737
17.413550559999997	0.8976261679695762
17.414883909999997	0.9031895872811861
17.41621726	0.9064512054947151
17.41755061	0.9068729718892571
17.41888396	0.9039570638351886
17.420217309999998	0.8983936445235786
17.421550659999998	0.8929835948099838
17.422884009999997	0.8888778152434448
17.424217359999997	0.8856545394294197
17.42555071	0.8840051876868297
17.42688406	0.8824702345788248
17.42821741	0.8820868105837866
17.429550759999998	0.8839668452873258
17.430884109999997	0.8879953114909309
17.432217459999997	0.895055341511042
17.43355081	0.9039187214356847
17.43488416	0.9120146248063251
17.43621751	0.9185755750689605
17.437550859999998	0.9216065103215402
17.438884209999998	0.9202638977749805
17.440217559999997	0.9167722251644288
17.441550909999997	0.9115922298478569
17.44288426	0.9069496566882645
17.44421761	0.9028828480851557
17.44555096	0.9008871576191788
17.446884309999998	0.9001969944281102
17.448217659999997	0.900848815219675
17.449551009999997	0.9016546341731811
17.45088436	0.9036496960752318
17.45221771	0.9063745206957075
17.45355106	0.9091370591517606
17.45488441	0.9117845704093023
17.456217759999998	0.9134339221518922
17.457551109999997	0.9126287317623123
17.458884459999997	0.9097888799433254
17.46021781	0.906642917492234
17.46155116	0.9035736398401506
17.46288451	0.9020770291316494
17.464217859999998	0.9013862373766546
17.465551209999997	0.9017696613716927
17.466884559999997	0.9027294784871404
17.46821791	0.9042254606317152
17.46955126	0.9053380187812521
17.47088461	0.9061821801342621
17.47221796	0.9065278902937227
17.473551309999998	0.9077171332422671
17.474884659999997	0.9094821407472949
17.476218009999997	0.9114005178503378
17.47755136	0.9122830216028517
17.47888471	0.9108630956933582
17.48021806	0.9070646838867761
17.481551409999998	0.9013095525776469
17.482884759999997	0.8960912148615712
17.484218109999997	0.8920627486579662
17.48555146	0.8899903733929817
17.48688481	0.8895302645989359
17.48821816	0.8905277955499612
17.48955151	0.8925228574520119
17.490884859999998	0.8960528724620674
17.492218209999997	0.9016546341731811
17.493551559999997	0.9094821407472949
17.49488491	0.9181154662749146
17.49621826	0.92467641653755
17.49755161	0.9266331360400969
17.498884959999998	0.9236022007875171
17.500218309999998	0.9160814334094339
17.501551659999997	0.9072186820487175
17.50288501	0.8995062026731153
17.50421836	0.8941728377585281
17.50555171	0.8916020112999941
17.50688506	0.8923694878539967
17.508218409999998	0.8956694484670292
17.509551759999997	0.9006187608226521
17.510885109999997	0.9069113142887607
17.51221846	0.9125130759998745
17.51355181	0.9171173067599632
17.51488516	0.9186139174684642
17.516218509999998	0.9179614681129732
17.517551859999998	0.9142397411053986
17.518885209999997	0.9083312401982544
17.52021856	0.9015396069746698
17.52155191	0.895055341511042
17.52288526	0.8906044803489689
17.52421861	0.8890695272409639
17.525551959999998	0.8909885329079331
17.526885309999997	0.8956311060675256
17.528218659999997	0.9020770291316494
17.52955201	0.9085229521957734
17.53088536	0.9146237936643629
17.53221871	0.919304709223459
17.533552059999998	0.9224890140740541
17.534885409999998	0.92467641653755
17.536218759999997	0.9252521810940334
17.53755211	0.9239856247825553
17.53888546	0.9211080591279907
17.54021881	0.9170022795614516
17.54155216	0.9130121557573504
17.542885509999998	0.9098655647423328
17.544218859999997	0.9084462673967657
17.545552209999997	0.9097888799433254
17.54688556	0.9135879203138338
17.54821891	0.9189589990639986
17.54955226	0.9248297861355653
17.550885609999998	0.9310073124031626
17.552218959999998	0.9363406773177497
17.553552309999997	0.9415590150338254
17.55488566	0.9460098761958987
17.55621901	0.9490791538479822
17.55755236	0.9500000000000001
17.55888571	0.948081622896957
17.560219059999998	0.9424415187863393
17.561552409999997	0.9351124634057753
17.562885759999997	0.9277456941896336
17.56421911	0.9198804737799424
17.56555246	0.9135112355148262
17.56688581	0.9090214033893228
17.568219159999998	0.9072186820487175
17.569552509999998	0.907525421244748
17.570885859999997	0.910978751455796
17.572219209999997	0.9168872523629403
17.57355256	0.9232564906280565
17.57488591	0.926786505638112
17.57621926	0.9272089005965803
17.577552609999998	0.9236788855865248
17.578885959999997	0.9160814334094339
17.580219309999997	0.9065662326932266
17.58155266	0.8973577711730496
17.58288601	0.8901827139544269
17.58421936	0.8866143565448675
17.585552709999998	0.8871894925374246
17.586886059999998	0.8914102993024752
17.588219409999997	0.8983553021240748
17.589552759999997	0.9061054953352545
17.59088611	0.9128587861593351
17.59221946	0.9183838630714415
17.59355281	0.922566327436988
17.594886159999998	0.9255205778905601
17.596219509999997	0.9282447739471094
17.597552859999997	0.9308156004056436
17.59888621	0.9333474559007474
17.60021956	0.9341532748542537
17.60155291	0.9330790591042208
17.60288626	0.9300097814521372
17.604219609999998	0.9251365253315957
17.605552959999997	0.9194197364219705
17.606886309999997	0.9150839024584086
17.60821966	0.9118995976078136
17.60955301	0.9102879597008011
17.61088636	0.9102879597008011
17.612219699999997	0.9117455994458721
17.613553049999997	0.9146621360638667
17.6148864	0.91826883587293
17.61621975	0.9216065103215402
17.6175531	0.9237939127850361
17.618886449999998	0.9239856247825553
17.620219799999997	0.9222973020765349
17.621553149999997	0.9196114484194895
17.6228865	0.9166188555664136
17.62421985	0.9145854512648591
17.6255532	0.9127437589608238
17.62688655	0.9105946988968315
17.628219899999998	0.9089447185903153
17.629553249999997	0.9078705028402823
17.630886599999997	0.908599636994781
17.63221995	0.9114005178503378
17.6335533	0.9156980094143959
17.63488665	0.919304709223459
17.636219999999998	0.9203022401744844
17.637553349999997	0.9181921510739223
17.638886699999997	0.9136646051128415
17.64022005	0.9074870788452442
17.6415534	0.9016546341731811
17.64288675	0.8969737186140851
17.6442201	0.8941728377585281
17.645553449999998	0.8939044409620015
17.646886799999997	0.8952087111090573
17.648220149999997	0.8986236989206013
17.6495535	0.9027678208866442
17.65088685	0.9072953668477252
17.6522202	0.9122830216028517
17.653553549999998	0.9159664062109226
17.654886899999997	0.9183455206719376
17.656220249999997	0.9189212852284211
17.6575536	0.9165805131669098
17.65888695	0.9121296520048365
17.6602203	0.9067196022912417
17.66155365	0.9016546341731811
17.662886999999998	0.8986236989206013
17.664220349999997	0.8987770685186167
17.665553699999997	0.901692976572685
17.66688705	0.9074870788452442
17.6682204	0.9143931107034138
17.66955375	0.9211080591279907
17.670887099999998	0.9273239277950917
17.672220449999998	0.9328873471067018
17.673553799999997	0.9374148930677826
17.67488715	0.9410599352763497
17.6762205	0.9420958086268787
17.67755385	0.9389115037762837
17.6788872	0.932618950310175
17.680220549999998	0.9229497514320261
17.681553899999997	0.9118229128088061
17.682887249999997	0.9028828480851557
17.6842206	0.8977795375675913
17.68555395	0.8962445844595865
17.6868873	0.897856222366599
17.688220649999998	0.900848815219675
17.689553999999998	0.9045711707911758
17.690887349999997	0.9076787908427633
17.6922207	0.9115922298478569
17.69355405	0.9170406219609555
17.6948874	0.9229114090325222
17.69622075	0.9276306669911222
17.697554099999998	0.9290122505011119
17.698887449999997	0.9260190290841097
17.700220799999997	0.9174630169194238
17.70155415	0.9067579446907456
17.7028875	0.8967053218175585
17.70422085	0.8904894531504575
17.705554199999998	0.8885710760474144
17.706887549999998	0.8917937232975133
17.708220899999997	0.8971270882121004
17.70955425	0.9017696613716927
17.7108876	0.9074870788452442
17.71222095	0.913971344308872
17.7135543	0.9209930319294793
17.714887649999998	0.9269782176356313
17.716220999999997	0.9300864662511448
17.717554349999997	0.927477297393107
17.7188877	0.9191896820249477
17.72022105	0.9077171332422671
17.7215544	0.898047934364118
17.722887749999998	0.8925611998515156
17.724221099999998	0.8912952721039636
17.725554449999997	0.8945562617535663
17.726887799999997	0.8995062026731153
17.72822115	0.9044171726292344
17.7295545	0.9083312401982544
17.73088785	0.9123980488013632
17.732221199999998	0.9158897214119149
17.733554549999997	0.9183838630714415
17.734887899999997	0.9196497908189933
17.73622125	0.9186139174684642
17.7375546	0.9147388208628744
17.73888795	0.9091370591517606
17.740221299999998	0.9045321998277459
17.741554649999998	0.9013862373766546
17.742887999999997	0.9008871576191788
17.744221349999997	0.9021920563301608
17.7455547	0.9049929371857178
17.74688805	0.9091370591517606
17.7482214	0.91354957791433
17.749554749999998	0.9191896820249477
17.750888099999997	0.926211369645555
17.752221449999997	0.9330790591042208
17.7535548	0.9382973968202964
17.75488815	0.9398706923278053
17.7562215	0.9372231810702636
17.75755485	0.9317364465576611
17.758888199999998	0.9243307063780896
17.760221549999997	0.918077123875411
17.761554899999997	0.9147004784633705
17.76288825	0.9128587861593351
17.7642216	0.9124747336003709
17.76555495	0.9131655253553655
17.766888299999998	0.9148921904608895
17.768221649999997	0.9182304934734261
17.769554999999997	0.9216065103215402
17.77088835	0.925942344285102
17.7722217	0.9297797270551144
17.77355505	0.9327339775086865
17.7748884	0.9347673818102409
17.776221749999998	0.9351124634057753
17.777555099999997	0.9331940863027323
17.778888449999997	0.9298174408906918
17.7802218	0.9247914437360615
17.78155515	0.919304709223459
17.7828885	0.9142397411053986
17.784221849999998	0.9107864108943505
17.785555199999997	0.9088296913918038
17.786888549999997	0.9081011858012313
17.7882219	0.9092904287497757
17.78955525	0.9101345901027857
17.7908886	0.9105563564973278
17.79222195	0.910326302100305
17.793555299999998	0.9104413292988163
17.794888649999997	0.9099039071418367
17.796221999999997	0.9087530065927961
17.79755535	0.9062978358966998
17.7988887	0.9031129024821785
17.80022205	0.898277988761141
17.801555399999998	0.8927912542485384
17.802888749999997	0.8880719962899386
17.804222099999997	0.8827002889758475
17.80555545	0.8785951379732349
17.8068888	0.8765611051077542
17.80822215	0.878556795573731
17.8095555	0.8840435300863335
17.810888849999998	0.892292803054989
17.812222199999997	0.9018469747346265
17.813555549999997	0.910326302100305
17.8148889	0.9163504587698869
17.81622225	0.9196881332184971
17.8175556	0.9207629775324563
17.818888949999998	0.9193813940224667
17.820222299999998	0.9170406219609555
17.821555649999997	0.9131655253553655
17.822889	0.9098278509067553
17.82422235	0.9076787908427633
17.8255557	0.9072186820487175
17.82688905	0.9092904287497757
17.828222399999998	0.9132805525538771
17.829555749999997	0.9180387814759071
17.830889099999997	0.9232181482285526
17.83222245	0.9278990637876487
17.8335558	0.9320048433541879
17.83488915	0.9341532748542537
17.836222499999998	0.9339615628567347
17.837555849999998	0.9316981041581575
17.838889199999997	0.9278607213881451
17.84022255	0.9224890140740541
17.8415559	0.9169255947624442
17.84288925	0.9117845704093023
17.8442226	0.9062978358966998
17.845555949999998	0.9013095525776469
17.846889299999997	0.8970887458125966
17.848222649999997	0.8953620807070725
17.849556	0.8954387655060801
17.85088935	0.8983936445235786
17.8522227	0.9026521651242065
17.853556049999998	0.907333709247229
17.854889399999998	0.9102496173012973
17.856222749999997	0.9107864108943505
17.8575561	0.9076787908427633
17.85888945	0.9027294784871404
17.8602228	0.8974727983715609
17.86155615	0.8925995422510195
17.862889499999998	0.8898753461944702
17.864222849999997	0.8895686069984396
17.865556199999997	0.8917553808980094
17.86688955	0.8957844756655408
17.8682229	0.9005420760236446
17.86955625	0.9057220713402163
17.870889599999998	0.9114388602498417
17.872222949999998	0.9175013593189275
17.873556299999997	0.9250598405325882
17.874889649999997	0.932349924949722
17.876223	0.9380290000237699
17.87755635	0.9397940075287976
17.8788897	0.9361873077197344
17.880223049999998	0.9276690093906259
17.881556399999997	0.9175013593189275
17.882889749999997	0.9081011858012313
17.8842231	0.9019236595336342
17.88555645	0.9005804184231483
17.8868898	0.9031895872811861
17.888223149999998	0.9081011858012313
17.889556499999998	0.9120146248063251
17.890889849999997	0.9147771632623782
17.892223199999997	0.9166571979659173
17.89355655	0.9178464409144617
17.8948899	0.9184988902699528
17.89622325	0.9191896820249477
17.897556599999998	0.918460547870449
17.898889949999997	0.9151605872574163
17.900223299999997	0.9102879597008011
17.90155665	0.9040720910337
17.90289	0.8986236989206013
17.90422335	0.8943645497560473
17.905556699999998	0.8917170384985056
17.906890049999998	0.8911035601064446
17.908223399999997	0.8924078302535003
17.909556749999997	0.8946335751165002
17.9108901	0.8980095919646143
17.91222345	0.901962001933138
17.9135568	0.9062978358966998
17.914890149999998	0.9099039071418367
17.916223499999997	0.9115155450488494
17.917556849999997	0.910518014097824
17.9188902	0.9071030262862798
17.92022355	0.9023070835286723
17.9215569	0.8966286370185508
17.92289025	0.8911802449054523
17.924223599999998	0.8872661773364323
17.925556949999997	0.8849643762383512
17.926890299999997	0.8841968996843487
17.92822365	0.8857701951918575
17.929557	0.8888011304444373
17.93089035	0.8937894137634902
17.932223699999998	0.9001969944281102
17.933557049999997	0.9077171332422671
17.934890399999997	0.9143931107034138
17.93622375	0.9181154662749146
17.9375571	0.9166955403654211
17.93889045	0.9110937786543073
17.9402238	0.9021537139306569
17.941557149999998	0.8932903340060142
17.942890499999997	0.8876118874958929
17.944223849999997	0.8858852223903688
17.9455572	0.88734286213544
17.94689055	0.8908345347459917
17.9482239	0.8957461332660369
17.949557249999998	0.9003120216266217
17.950890599999997	0.9052229915827406
17.952223949999997	0.9094054559482873
17.9535573	0.9131655253553655
17.95489065	0.9161970891718717
17.956224	0.9178847833139655
17.95755735	0.917808098514958
17.958890699999998	0.9161581182084416
17.960224049999997	0.9122830216028517
17.961557399999997	0.907333709247229
17.96289075	0.9034579840777128
17.9642241	0.9015012645751661
17.96555745	0.902614451288629
17.966890799999998	0.9059521257372394
17.968224149999998	0.9107480684948467
17.969557499999997	0.9160047486104265
17.97089085	0.9204556097724997
17.9722242	0.9248297861355653
17.97355755	0.9285898555426437
17.9748909	0.9308922852046511
17.976224249999998	0.9316597617586536
17.977557599999997	0.9304315478466791
17.978890949999997	0.927477297393107
17.9802243	0.923371517826568
17.98155765	0.917999810512477
17.982891	0.9127437589608238
17.984224349999998	0.9087146641932923
17.985557699999998	0.9060671529357507
17.986891049999997	0.9059137833377355
17.9882244	0.9084462673967657
17.98955775	0.9129738133578467
17.9908911	0.9193813940224667
17.99222445	0.9260573714836136
17.993557799999998	0.9322732401507146
17.994891149999997	0.9367241013127878
17.996224499999997	0.9383740816193041
17.99755785	0.9376066050653017
17.9988912	0.9346523546117296
18.00022455	0.9302398358491599
18.001557899999998	0.9242929925425121
18.002891249999998	0.9168105675639326
18.004224599999997	0.9090987167522567
18.00555795	0.9024221107271838
18.0068913	0.8990844362785735
18.00822465	0.8993528330751002
18.009557989999998	0.902575480325199

==> anc/Leukok_160212_0014.txt <==
Heat pulse experiment

Budapest, 12/02/2016, 14th exp.
BME, Dep. of Energy Engineering

1st col: time [s]
2nd col: amplified electric temperature signal [V]
Specimen: leucocrata rock with slires,
Thickness: 1.75 [mm]
Pulse length: 10 [ms]
/////////////////////////////////////////

0.00133335	0.012963592144491458
0.0026666999999999997	0.00863357002187169
0.00400005	0.0026341411618816483
0.0053334	-0.0012263599953658535
0.006666749999999999	-0.003521794686565816
0.0080001	-0.0030001035855321827
0.00933345	-0.0008090091656549548
0.010666799999999999	0.0026341411618816483
0.01200015	0.005346926682792509
0.0133335	0.006911996567366729
0.01466685	0.007538021102669737
0.016000200000000003	0.006546812454790517
0.017333550000000003	0.004773068864624188
0.0186669	0.0027384780146777025
0.02000025	0.0011212414129687961
0.0213336	0.0007038905832578976
0.02266695	0.0009125677073766866
0.024000300000000002	0.001903776355255906
0.025333650000000003	0.0029471551387964924
0.026667	0.003364505968507391
0.02800035	0.002894985003135125
0.0293337	0.0018516062195945387
0.030667050000000005	0.0004952168776657881
0.0320004	-0.0006525021771975329
0.033333749999999995	-0.0007046688943322204
0.0346671	0.00033870988920836625
0.036000449999999996	0.0016951026496637963
0.0373338	0.0023732973206281715
0.03866715	0.0016951026496637963
0.0400005	-0.0009655161541123769
0.04133385	-0.004565173470106401
0.042667199999999995	-0.008477844763015272
0.04400055	-0.010512432194435078
0.045333899999999996	-0.009573390263690546
0.04666725	-0.005869396094900465
0.0480006	0.000025695912293522167
0.049333949999999994	0.005972954636622196
0.0506673	0.010250806623580596
0.052000649999999995	0.012024550213746927
0.053334	0.012128890485069661
0.054667349999999997	0.012076720349408295
0.0560007	0.012598411450441927
0.05733405	0.012963592144491458
0.058667399999999995	0.012285397473527086
0.06000075	0.00920742784004001
0.061334099999999996	0.004981745988742977
0.06266745	0.0002343696178856317
0.06400080000000001	-0.0034696245509044485
0.06533415000000001	-0.005712889106443043
0.0666675	-0.00733012570815195
0.06800085	-0.008216997503235115
0.0693342	-0.008999532445522224
0.07066755000000001	-0.008425674627353904
0.0720009	-0.006495424048730153
0.07333425	-0.003417454415243081
0.0746676	-0.0007568390299935875
0.07600095000000001	0.0009125677073766866
0.07733430000000001	0.00018220290075094423
0.07866765	-0.0008611758827896422
0.080001	-0.001956724801991596
0.08133435	-0.0019045580848569086
0.08266770000000001	-0.0006525021771975329
0.08400105000000001	0.000286539753546999
0.0853344	0.0016951026496637963
0.08666775	0.0023211271849668045
0.0880011	0.0031036621272539137
0.08933445000000001	0.0035731830926261795
0.0906678	0.0039905339223370775
0.09200115	0.0034166761041687583
0.0933345	0.003468846239830126
0.09466785000000001	0.003677519945422234
0.09600120000000001	0.005816447648164775
0.09733455	0.00884224714599048
0.0986679	0.012181057202204349
0.10000125	0.014632998881861734
0.10133460000000001	0.014789505870319155
0.10266795000000001	0.012963592144491458
0.1040013	0.009103090987243956
0.10533465	0.005346926682792509
0.106668	0.0027906481503390704
0.10800135000000001	0.002894985003135125
0.1093347	0.004668732011828134
0.11066805	0.008164049056499425
0.1120014	0.01118984855432513
0.11333475	0.014163477916489468
0.11466810000000001	0.015780714518198374
0.11600145	0.016667586313281538
0.1173348	0.01604156177797853
0.11866815	0.014267818187812201
0.12000150000000001	0.011555032666901341
0.12133485000000001	0.008111882339364737
0.1226682	0.004929575853081611
0.12400155000000002	0.0027384780146777025
0.1253349	0.0020602833437133278
0.12666825	0.0016951026496637963
0.1280016	0.0011212414129687961
0.12933495	-0.000495995188740111
0.13066830000000001	-0.002947936868397495
0.13200165	-0.006078073219019254
0.133335	-0.0071214520025598416
0.13466835	-0.005921566230561833
0.1360017	-0.0025305826201599164
0.13733505000000001	0.0012777484014262182
0.1386684	0.0039905339223370775
0.14000175	0.004773068864624188
0.1413351	0.0035731830926261795
0.14266845	0.0016429325140024293
0.1440018	-0.00007864435902921229
0.14533515	-0.0006525021771975329
0.1466685	0.000025695912293522167
0.14800185000000002	0.0021646201965093825
0.1493352	0.0045122250233707115
0.15066855	0.00785103507958458
0.1520019	0.011502862531239975
0.15333525	0.014789505870319155
0.15466860000000002	0.017189277414315172
0.15600195	0.01786747208527955
0.15733529000000002	0.016198068766435952
0.15866864	0.01254624131478056
0.16000199	0.008216219192160791
0.16133534	0.003468846239830126
0.16266869	-0.00013081107616389975
0.16400204000000002	-0.001800217813534174
0.16533539	-0.0007568390299935875
0.16666874	0.002894985003135125
0.16800209	0.00826838932782216
0.16933544	0.014737335734657788
0.17066879000000001	0.02021507691214088
0.17200214	0.023762564092473532
0.17333549	0.025536307682639862
0.17466884	0.026110168919334865
0.17600219	0.02475377274035275
0.17733554	0.022197497626425994
0.17866889	0.01953687882264982
0.18000224	0.016876263437400327
0.18133559000000002	0.015728547801063687
0.18266894	0.015467703959810212
0.18400229	0.01656324946048548
0.18533564	0.01781530536814486
0.18666899	0.019797726082429978
0.18800234000000002	0.021519299536934936
0.18933569	0.02402341135225369
0.19066904	0.02652751974904576
0.19200239	0.028770784304584355
0.19333574	0.03127489270137643
0.19466909000000002	0.03351817093102174
0.19600244	0.03638744292922995
0.19733579	0.03868288103895658
0.19866914	0.040300117640665496
0.20000249	0.041186986017221976
0.20133584000000002	0.04092615243154854
0.20266919	0.03983058300118651
0.20400254	0.03941324926410901
0.20533589	0.03941324926410901
0.20666924	0.040247950923530805
0.20800259000000001	0.0423347221647187
0.20933594	0.04473449370871472
0.21066929	0.04718643196984543
0.21200264	0.04922100230863183
0.21333599	0.051046905778879485
0.21466934000000001	0.05375971181095043
0.21600269	0.05720285188290699
0.21733604	0.06101119316007316
0.21866939	0.06440216651489504
0.22000274	0.06549770175999027
0.22133609	0.0645586666662991
0.22266944	0.06226326274183926
0.22400279	0.06075035957439973
0.22533614000000002	0.06121986002861192
0.22666949	0.0649760345886434
0.22800284	0.07092327963886536
0.22933619	0.07760092709950654
0.23066954	0.08281780392457606
0.23200289000000002	0.08490457516576395
0.23333624	0.08401770678920747
0.23466959	0.08073106686865497
0.23600294	0.07660969110341388
0.23733629	0.07306221759718794
0.23866964000000002	0.0711841474098056
0.24000299	0.07066244605319193
0.24133634	0.07139281427834435
0.24266969	0.0727492172943798
0.24400304	0.07488812106743559
0.24533639000000002	0.07713139246002755
0.24666974	0.0793746638526195
0.24800309	0.08151360181094208
0.24933644	0.0834960054325938
0.25066979	0.08521757546857209
0.25200314	0.08693914550455037
0.25333649	0.08913025018000764
0.25466984	0.0921560565148867
0.25600319	0.09617306466059163
0.25733654	0.10050307310910467
0.25866989	0.10493744917715389
0.26000324	0.10770238774109273
0.26133659	0.10827625581484107
0.26266994	0.10712855385261116
0.26400329	0.10535478291423138
0.26533664	0.10452008125480959
0.26666999	0.10577215083657569
0.26800334	0.10958049211374186
0.26933669	0.11448436863600327
0.27067004	0.1192839117239953
0.27200339	0.12220538462460499
0.27333674	0.12397912137771797
0.27467009	0.1241877882462567
0.27600344	0.12403128809485264
0.27733679	0.1246572887004689
0.27867014	0.1262745253021778
0.28000349	0.12940466507132625
0.28133684000000003	0.13331733978276178
0.28267019	0.13806471615361912
0.28400354	0.14239472460213218
0.28533689	0.14620306587929835
0.28667024	0.14828983712048627
0.28800359000000003	0.14912453877990806
0.28933694	0.14787246919814195
0.29067029	0.14531619750274188
0.29200364	0.14260342565593775
0.29333699	0.14056882113188454
0.29467034000000003	0.14119485592276756
0.29600369	0.14463799599472416
0.29733704	0.15121131002109595
0.29867039	0.16018436140619696
0.30000374	0.1698877810164504
0.30133709000000003	0.17854783209874328
0.30267044	0.18506894522271358
0.30400379	0.18892945321701446
0.30533714	0.19070318997012742
0.30667049	0.19065102325299277
0.30800384000000003	0.18913812008555322
0.30933719	0.18720788318103615
0.31067054	0.1854341122426564
0.31200389	0.18360820877240874
0.31333724	0.18266917367871757
0.31467059000000003	0.18277350711298695
0.31600394	0.1842864102804265
0.31733729	0.1875208834838443
0.31867064	0.19299862807985405
0.32000399	0.2010326443712639
0.32133734	0.2101100291906343
0.32267069	0.21809187876490949
0.32400404	0.22299575528717086
0.32533739	0.22476952622555066
0.32667074	0.22315225543857495
0.32800409	0.22007431657182797
0.32933744	0.21668330903173932
0.33067079	0.21407487061920455
0.33200414	0.21245763401749565
0.33333749	0.21177943250947792
0.33467084	0.2126663008860344
0.33600419	0.21501390571289572
0.33733754	0.2191352814781368
0.33867089	0.22471732532314917
0.34000424	0.23155147293519443
0.34133759	0.2381247527762994
0.34267094	0.24281996243002207
0.34400429	0.24391549767511728
0.34533764	0.24130705926258253
0.34667099	0.23462944598720814
0.34800434	0.2258128947535112
0.34933769	0.21668330903173932
0.35067104	0.2089101605112697
0.35200439	0.20411061742327766
0.35333774	0.2023890473872994
0.35467109	0.20426711757468174
0.35600444	0.20969266126829
0.35733779	0.21824841310158036
0.35867114	0.22852566660031534
0.36000449	0.24000285714894856
0.36133784	0.25074964528716254
0.36267119000000003	0.2599835644432038
0.36400454	0.26624380979623385
0.36533789	0.26953048390205314
0.36667124	0.2697391507705919
0.36800459	0.2658264760591564
0.36933794000000003	0.2586271614271683
0.37067129	0.24949760989066325
0.37200464	0.24036802416889136
0.37333799	0.2336382441763823
0.37467134	0.23212534100894275
0.37600469000000003	0.2365596828917252
0.37733804	0.2464196026533827
0.37867139	0.2595661965208595
0.38000474	0.27365182548202743
0.38133809	0.2861723503733544
0.38267144000000003	0.29514540175845544
0.38400479	0.3003101460516571
0.38533814	0.3026055841613837
0.38667149	0.3031272513327306
0.38800484	0.30239691729284496
0.38933819000000003	0.3008840141254055
0.39067154	0.2980668746590651
0.39200489	0.29347599843961186
0.39333824	0.28810262146313825
0.39467159	0.2833030441898794
0.39600494	0.2810598069825543
0.39733829	0.2833552450922809
0.39867164	0.29013719180192465
0.40000499	0.3006753130715999
0.40133834	0.3130393719967896
0.40267169	0.324046993720677
0.40400504	0.33155934284074
0.40533839	0.3350546496298313
0.40667174	0.3339069476676013
0.40800509	0.33015077310756985
0.40933844	0.32441219492588663
0.41067179	0.3175258805967067
0.41200514	0.3105352328332574
0.41333849	0.304327154197362
0.41467184	0.29999711156358216
0.41600519	0.2989015763184869
0.41733854	0.30177088250196193
0.41867189	0.3088136627972791
0.42000524	0.3195604851207599
0.42133859	0.3312463083526651
0.42267194	0.3427755972478994
0.42400529	0.35159231940793034
0.42533864	0.3571744316234763
0.42667199	0.35868712967931504
0.42800534	0.35738296175094786
0.42933869	0.3532092825275049
0.43067204	0.34820114094150767
0.43200539	0.34298446922803894
0.43333874	0.33959335913214983
0.43467209	0.3394890256978805
0.43600544	0.3434018713356501
0.43733879	0.3521139865792772
0.43867214	0.3636433096597783
0.44000549	0.37699846783999347
0.44133884	0.3894145567412507
0.44267219	0.3992746132439754
0.44400554000000003	0.40475246039578555
0.44533889	0.40605662832415274
0.44667224	0.4033436855510146
0.44800559	0.3979181418574063
0.44933894	0.3898842623070637
0.45067229000000003	0.3805458729756858
0.45200564	0.3709989535168364
0.45333899	0.3621825732094735
0.45467234	0.3559745287588449
0.45600569	0.353157320921971
0.45733904000000003	0.35472232243601165
0.45867239	0.3608784052811063
0.46000574	0.3703730212817538
0.46133909	0.3825282765973375
0.46267244	0.3948924038930609
0.46400579000000003	0.40553496115280585
0.46533914	0.4132037420537393
0.46667249	0.4173770794245143
0.46800584	0.4180553151177988
0.46933919	0.4156035477830021
0.47067254000000003	0.4108039363244765
0.47200589	0.40396995963876525
0.47333924	0.39666627738724103
0.47467259	0.39092759664975746
0.47600594	0.38868435944243224
0.47733929	0.390666763064084
0.47867264	0.39739647468605943
0.48000599	0.40741309971072176
0.48133934	0.4191509529186945
0.48267269	0.4303674808079882
0.48400604	0.4392361645735531
0.48533939	0.44507911037477244
0.48667274	0.4470092105382223
0.48800609	0.4449225418528348
0.48933944	0.4399663618723715
0.49067279	0.43365405235800714
0.49200614	0.42786306816232167
0.49333949	0.42368973079154665
0.49467284	0.4218638956918326
0.49600619	0.42280296497079056
0.49733954	0.4260895365208095
0.49867289	0.4311499815650085
0.5000062399999999	0.4384536638165328
0.50133959	0.4484699469885271
0.50267294	0.46041667217663934
0.50400629	0.47272849601416067
0.50533964	0.4834753183376415
0.50667299	0.49041390193975654
0.50800634	0.4918746383900614
0.5093396899999999	0.48796179275229185
0.5106730399999999	0.47997987480748305
0.5120063899999999	0.46938962100593995
0.5133397399999999	0.4587993672043968
0.5146730899999999	0.4493567128092832
0.51600644	0.4430963649004527
0.51733979	0.440644597565656
0.51867314	0.4423661676016343
0.52000649	0.4483656819247913
0.52133984	0.45843426855498765
0.5226731899999999	0.47142432808579354
0.5240065399999999	0.4856662520867648
0.5253398899999999	0.49896944866144605
0.5266732399999999	0.5083078379928239
0.5280065899999999	0.5122726452361274
0.52933994	0.5097685744431287
0.53067329	0.5022040586059311
0.53200664	0.49103983417483915
0.53333999	0.4798233062855454
0.53467334	0.47126775956385586
0.5360066899999999	0.4680854530775727
0.5373400399999999	0.47137202462759165
0.5386733899999999	0.48076237556450335
0.5400067399999999	0.4943264057248581
0.5413400899999999	0.5088814667697047
0.54267344	0.5216106927148372
0.54400679	0.5311056505681526
0.54534014	0.5362703606760875
0.54667349	0.5373136950187812
0.54800684	0.5349661927477203
0.5493401899999999	0.5298534442453193
0.5506735399999999	0.5223412318663235
0.5520068899999999	0.512429213758065
0.5533402399999999	0.5015258229126466
0.55467358	0.49114409923857494
0.5560069299999999	0.4843620841583976
0.5573402799999999	0.4830579162300304
0.5586736299999999	0.4889531654894517
0.5600069799999999	0.5006390570918905
0.5613403299999999	0.5159243154355555
0.56267368	0.5309490820462149
0.56400703	0.5430000722980629
0.56534038	0.5503037545495872
0.56667373	0.5519210595218297
0.56800708	0.5487907146410804
0.5693404299999999	0.5414350707840223
0.5706737799999999	0.532357515038318
0.5720071299999999	0.5232279976870796
0.5733404799999999	0.5167591196507776
0.5746738299999999	0.5144635789852505
0.57600718	0.5171242183001868
0.57734053	0.5244802040099129
0.57867388	0.5351224194169899
0.58000723	0.5479039488203243
0.58134058	0.5603723411797834
0.5826739299999999	0.5705974963319174
0.5840072799999999	0.576753237324344
0.5853406299999999	0.5785794142767261
0.5866739799999999	0.5758664715035879
0.5880073299999999	0.5697626921166952
0.58934068	0.5608417048929285
0.59067403	0.5503557161551211
0.59200738	0.5399220308755156
0.59334073	0.5313664841538261
0.59467408	0.5272970699941188
0.59600743	0.5290709434882991
0.5973407799999999	0.5371048230386417
0.5986741299999999	0.5497820873782403
0.6000074799999999	0.5650153841163714
0.6013408299999999	0.5798835822050933
0.60267418	0.5917780039350036
0.60400753	0.5989251176645902
0.60534088	0.6001773239874234
0.60667423	0.5965253119353273
0.60800758	0.5886999625124563
0.60934093	0.57863137588226
0.6106742799999999	0.5685627892520638
0.6120076299999999	0.5603200377215816
0.6133409799999999	0.5551553276136467
0.6146743299999999	0.5539554247490153
0.61600768	0.5576074368011114
0.61734103	0.5649630806581695
0.61867438	0.57492740222463
0.62000773	0.5856742245481108
0.62134108	0.5960036447639805
0.62267443	0.6039855627087892
0.6240077799999999	0.608263506995968
0.6253411299999999	0.6090460077529883
0.6266744799999999	0.6063330649798502
0.6280078299999999	0.6008032562225061
0.62934118	0.5932387403853084
0.63067453	0.584630890205417
0.63200788	0.5755013728541788
0.63334123	0.5669454842798213
0.63467458	0.561937342693824
0.63600793	0.5620939112157617
0.6373412799999999	0.5691887214871464
0.6386746299999999	0.5825961831255635
0.6400079799999999	0.599968452007284
0.6413413299999999	0.617079887303331
0.6426746799999999	0.6306962209218875
0.64400803	0.6390951991216394
0.64534138	0.6414427013927003
0.64667473	0.6384692668865567
0.64800808	0.6305916140054838
0.64934143	0.6199493985984068
0.6506747799999999	0.6076372329082174
0.6520081299999999	0.5968384489792027
0.6533414799999999	0.5902653058791649
0.6546748299999999	0.5895347667276785
0.6560081799999999	0.5947517802938151
0.65734153	0.6048203669240114
0.65867488	0.6185406237536358
0.66000823	0.6324697525633997
0.66134158	0.6441033407076366
0.66267493	0.6509899627042177
0.6640082799999999	0.6519286901305077
0.6653416299999999	0.6471294205246501
0.6666749799999999	0.6389386305997017
0.6680083299999999	0.6287657789057697
0.6693416799999999	0.6188537607975111
0.67067503	0.6098285085100086
0.67200838	0.6025771297166863
0.67334173	0.5988208526008544
0.67467508	0.5990816861865279
0.67600843	0.6041940928362608
0.67734178	0.6143149829246589
0.6786751299999999	0.6275658760411382
0.6800084799999999	0.6423298090661244
0.6813418299999999	0.6553718302024643
0.6826751799999999	0.663823453713086
0.68400853	0.6660143874622092
0.68534188	0.6618930116969681
0.68667523	0.6534940334972162
0.68800858	0.6430600063649429
0.68934193	0.6329394581292127
0.69067528	0.6238619023835082
0.6920086299999999	0.6175495928691439
0.6933419799999999	0.6145238549047984
0.6946753299999999	0.6159322878969015
0.6960086799999999	0.6218275371563227
0.69734203	0.6323654874996639
0.69867538	0.6449904483810607
0.70000873	0.6579805079118666
0.70134208	0.6687273302353474
0.70267543	0.6753527767935871
0.70400878	0.6775960140009123
0.7053421299999999	0.6745702760365667
0.7066754799999999	0.6685184582552078
0.7080088299999999	0.6600148731390522
0.7093421799999999	0.6509899627042177
0.7106755299999999	0.6431123098231447
0.71200888	0.6375301976075988
0.71334223	0.635130391878336
0.71467558	0.6369562269780501
0.71600893	0.6427991727792693
0.71734228	0.6524503573018545
0.7186756299999999	0.6648144845975779
0.7200089799999999	0.6769700817658296
0.7213423299999999	0.6874560705036369
0.7226756799999999	0.6926727422171056
0.7240090299999999	0.6920468099820231
0.72534238	0.6856821970094569
0.72667573	0.675404738399121
0.72800908	0.663406051605475
0.72934243	0.6515116298755647
0.73067578	0.6419647104167152
0.7320091299999999	0.636069461157294
0.7333424799999999	0.6349218617508644
0.7346758299999999	0.6395126012292505
0.7360091799999999	0.6500508934252597
0.7373425299999999	0.6651795832469871
0.73867588	0.6826564590451112
0.74000923	0.6987765216039984
0.74134258	0.7111406488997217
0.74267593	0.7176618303942257
0.74400928	0.7171921248284128
0.7453426299999999	0.711036383835986
0.7466759799999999	0.7001329929905675
0.7480093299999999	0.6867255313521505
0.7493426799999999	0.673578903299407
0.7506760299999999	0.6623627172627812
0.75200938	0.6553198685969304
0.75334273	0.6533894265808126
0.75467608	0.6567806050472352
0.75600943	0.6653884552271266
0.75734278	0.6781176811722591
0.75867613	0.6931424477829187
0.7600094799999999	0.7074886368476258
0.7613428299999999	0.7180788906491687
0.7626761799999999	0.7236610028647148
0.7640095299999999	0.7235567378009791
0.76534288	0.718861733258857
0.76667623	0.7114537859435971
0.76800958	0.7027936323055038
0.76934293	0.6944985773168197
0.77067628	0.6870386683960259
0.77200963	0.6811434191366046
0.7733429799999999	0.6783262112997307
0.7746763299999999	0.6786916518018079
0.7760096799999999	0.683282391280194
0.7773430299999999	0.6920468099820231
0.77867638	0.7037846631899957
0.78000973	0.7162010939439208
0.78134308	0.7265824757653245
0.78267643	0.7322168914390723
0.78400978	0.732321156502808
0.78534313	0.7271564463948732
0.7866764799999999	0.7183400660875103
0.7880098299999999	0.7078017738915011
0.7893431799999999	0.6972115200899578
0.7906765299999999	0.68886450349574
0.7920098799999999	0.6835955283240693
0.79334323	0.6831781262164581
0.79467658	0.6882905328661911
0.79600993	0.6988288250622003
0.79734328	0.7129664839994359
0.79867663	0.7283563492595045
0.8000099799999999	0.7417115074397198
0.8013433299999999	0.7512064652930353
0.8026766799999999	0.75459730190679
0.8040100299999999	0.7521974961775271
0.8053433799999999	0.7451026859061425
0.80667673	0.7348775307540085
0.80801008	0.7237133063229165
0.80934343	0.7132796210433112
0.81067678	0.7047237324689537
0.81201013	0.6993504922335473
0.8133434799999999	0.6987242181457967
0.8146768299999999	0.7029502008274415
0.8160101799999999	0.7128099154774982
0.8173435299999999	0.726373945637853
0.8186768799999999	0.7417115074397198
0.82001023	0.7556406362494836
0.82134358	0.7650309871863954
0.82267693	0.768474127258352
0.82401028	0.7654483892940065
0.82534363	0.7566839705921775
0.8266769799999999	0.7448418523204691
0.8280103299999999	0.7329993921960927
0.8293436799999999	0.7227219335857568
0.8306770299999999	0.7165661925933301
0.8320103799999999	0.7142706519278031
0.83334373	0.7160445254219832
0.83467708	0.7208960984860426
0.83601043	0.7271041429366712
0.83734378	0.7336253244311752
0.83867713	0.7389989065192497
0.84001048	0.7421812130055329
0.8413438299999999	0.7430156753680869
0.8426771799999999	0.7427028801768796
0.8440105299999999	0.7422331746110666
0.8453438799999999	0.7430156753680869
0.84667723	0.7446852837985314
0.84801058	0.7478675902848144
0.84934393	0.7514149954205068
0.85067728	0.7546496053649918
0.85201063	0.7571536761579903
0.85334398	0.759188041385176
0.8546773299999999	0.7609619148793563
0.8560106799999999	0.7619009841583141
0.8573440299999999	0.7615878471144387
0.8586773799999999	0.7607533847518847
0.86001073	0.7587706392775648
0.86134408	0.7563188719427683
0.86267743	0.7542841648629146
0.86401078	0.7531365654564851
0.86534413	0.753606271022298
0.86667748	0.7552232341418726
0.8680108299999999	0.7575710782656015
0.8693441799999999	0.7603879442498074
0.8706775299999999	0.7633094171504171
0.8720108799999999	0.76570922287968
0.8733442299999999	0.7682655971308804
0.87467758	0.7703522658162679
0.87601093	0.7716564337446351
0.87734428	0.7722304043741839
0.87867763	0.7719172673303085
0.88001098	0.7705611377964076
0.8813443299999999	0.7688915293659631
0.8826776799999999	0.7673265278519225
0.8840110299999999	0.7659700564653534
0.8853443799999999	0.7658657914016177
0.8866777299999999	0.7662308900510267
0.88801108	0.767065694266249
0.88934443	0.768474127258352
0.89067778	0.7701956972943302
0.89201113	0.7723869728961215
0.89334448	0.7754650143186688
0.8946778299999999	0.7782299186973409
0.8960111799999999	0.7805774209684018
0.8973445299999999	0.780942519617811
0.8986778799999999	0.7798472236695835
0.9000112299999999	0.7776039864622583
0.90134458	0.7746825135616485
0.90267793	0.7716044721391012
0.90401128	0.7700394706250606
0.90534463	0.7702480007525322
0.90667798	0.7720218742467123
0.9080113299999999	0.7756735444461403
0.9093446799999999	0.7801080572552568
0.9106780299999999	0.7849596303193163
0.9120113799999999	0.7891852711482933
0.9133447299999999	0.7926807146784518
0.91467808	0.7947150799056373
0.91601143	0.7952890505351861
0.91734478	0.7936717455629435
0.91867813	0.7907502726623339
0.92001148	0.7870986024629057
0.92134483	0.7843336980842337
0.9226781799999999	0.7829249232394627
0.9240115299999999	0.782820658175727
0.9253448799999999	0.7842813946260319
0.9266782299999999	0.7866812003552945
0.92801158	0.7899677719053135
0.92934493	0.7936717455629435
0.93067828	0.797219492551304
0.93201163	0.8004537606431209
0.93334498	0.8028535663723837
0.93467833	0.8041577343007509
0.9360116799999999	0.8046794014720977
0.9373450299999999	0.8043666062808904
0.9386783799999999	0.8033232719381967
0.9400117299999999	0.8012885648583431
0.94134508	0.7982628268939976
0.94267843	0.7952370889296522
0.94401178	0.7928372832003893
0.94534513	0.791167674769945
0.94667848	0.7906983110568
0.94801183	0.791585076877556
0.9493451799999999	0.7933589503717362
0.9506785299999999	0.7958630211647347
0.95201187	0.7990972892565519
0.95334522	0.803218665021793
0.95467857	0.8064009715080761
0.9560119199999999	0.8081225415440544
0.9573452699999999	0.8070792072013605
0.9586786199999999	0.8049925385159731
0.9600119699999999	0.8017579285714881
0.96134532	0.7995146913641629
0.96267867	0.7990453276510179
0.96401202	0.8001406235992455
0.96534537	0.8023318992010368
0.96667872	0.8054619022291182
0.96801207	0.8089050423010746
0.9693454199999999	0.8119830837236219
0.9706787699999999	0.8144351929110868
0.9720121199999999	0.8147479881022941
0.9733454699999999	0.8139135257397399
0.97467882	0.8117222501379485
0.97601217	0.8093747478668877
0.97734552	0.8076008743727074
0.97867887	0.8053576371653823
0.98001222	0.8035318020656683
0.98134557	0.8021753306790992
0.9826789199999999	0.8016013600495504
0.9840122699999999	0.8029058698305857
0.9853456199999999	0.8057750392729933
0.9866789699999999	0.8094267094724215
0.9880123199999999	0.81292215300258
0.98934567	0.8149568600824335
0.99067902	0.8157393608394539
0.99201237	0.8158436259031897
0.99334572	0.8155827923175162
0.99467907	0.8161567629470651
0.9960124199999999	0.816208724552599
0.9973457699999999	0.8159478909669254
0.9986791199999999	0.8147479881022941
1.0000124700000002	0.8121396522455596
1.00134582	0.808696512173603
1.00267917	0.8056184707510556
1.00401252	0.803636067129404
1.00534587	0.8041577343007509
1.00667922	0.8061401379224026
1.00801257	0.8099487184964363
1.0093459200000001	0.8145917614330243
1.01067927	0.8186608337400636
1.0120126200000001	0.8217908367681448
1.01334597	0.82403407397547
1.0146793200000002	0.8253382419038372
1.01601267	0.82580794746965
1.01734602	0.825860250927852
1.01867937	0.8259645159915877
1.02001272	0.8262253495772612
1.02134607	0.8252862802983033
1.02267942	0.824086377433672
1.0240127700000001	0.8226779444415688
1.02534612	0.8214780415769375
1.0266794700000001	0.8205909339035135
1.02801282	0.8210083360111246
1.0293461700000002	0.8218951018318805
1.03067952	0.823095004696512
1.03201287	0.8242949075611434
1.03334622	0.8256513789477126
1.03467957	0.8274772140474266
1.0360129200000001	0.8284685867845865
1.03734627	0.8286251553065241
1.0386796200000001	0.8275295175056283
1.04001297	0.8246603480632206
1.0413463200000002	0.8210606394693263
1.04267967	0.817512892480966
1.04401302	0.8149045566242316
1.04534637	0.8144351929110868
1.04667972	0.8158959293613915
1.04801307	0.818973970783939
1.04934642	0.8228864745690404
1.0506797700000001	0.8266947132904062
1.05201312	0.8298250581711555
1.0533464700000001	0.8323810905696879
1.05467982	0.8335290318287853
1.0560131700000002	0.8338418270199927
1.05734652	0.8332158947849102
1.05867987	0.8321202569840146
1.06001322	0.8301901568205647
1.06134657	0.8279469196132395
1.0626799200000001	0.8255471138839767
1.06401327	0.8232515732184497
1.0653466200000001	0.8219474052900825
1.06667997	0.8220516703538182
1.0680133200000002	0.8242429459556094
1.06934667	0.8274772140474266
1.07068002	0.8308683925138491
1.07201337	0.8327465310717651
1.07334672	0.832798492677299
1.07468007	0.8312334911632584
1.07601342	0.8292510875416067
1.0773467700000001	0.8279988812187734
1.07868012	0.8283643217208506
1.0800134700000001	0.8302944218843005
1.08134682	0.8330073646574386
1.0826801700000002	0.8357722690361106
1.08401352	0.837963202785234
1.08534687	0.8394762426937407
1.08668022	0.8401544783870251
1.08801357	0.8405718804946363
1.08934692	0.8399979098650874
1.09068027	0.8394239392355387
1.0920136200000001	0.8391111440443314
1.09334697	0.8399456064068856
1.0946803200000002	0.8423454121361484
1.09601367	0.8453711501004939
1.09734702	0.848084092873632
1.09868037	0.8499099279733461
1.10001372	0.8498056629096102
1.10134707	0.8479275243516943
1.10268042	0.8451103165148204
1.1040137700000001	0.8421368820086769
1.10534712	0.8400498714706215
1.1066804700000001	0.8394762426937407
1.10801382	0.8408846756858436
1.1093471700000002	0.8438584520446551
1.11068052	0.8465710529651252
1.11201387	0.8481883579373678
1.11334722	0.8483449264593055
1.11468057	0.8473015921166117
1.11601392	0.8462582577739179
1.11734727	0.8457365906025711
1.1186806200000001	0.8461016892519804
1.12001397	0.8463625228376537
1.1213473200000001	0.8463625228376537
1.12268067	0.8464667879013894
1.1240140200000002	0.8461016892519804
1.12534737	0.8462059543157161
1.12668072	0.8465710529651252
1.12801407	0.8468318865507987
1.12934742	0.8470927201364722
1.1306807700000001	0.8473535537221456
1.13201412	0.8474581606385494
1.1333474700000001	0.8483449264593055
1.13468082	0.8505358602084288
1.1360141700000002	0.853666205089178
1.13734752	0.8572659136830721
1.13868087	0.8594568474321954
1.14001422	0.859665377559667
1.14134757	0.8571093451611346
1.14268092	0.85272713581022
1.14401427	0.8479798278098962
1.1453476200000001	0.8444843842797378
1.14668097	0.8420845785504749
1.1480143200000001	0.8409889407495793
1.14934767	0.8410935476659832
1.1506810200000002	0.8418237449648015
1.15201437	0.843441049937044
1.15334772	0.846310219379452
1.15468107	0.8499099279733461
1.15601442	0.8536139016309761
1.15734777	0.8569527766391969
1.15868112	0.8591440522409881
1.1600144700000001	0.860552485233091
1.16134782	0.8601873865836818
1.1626811700000002	0.8588309151971127
1.16401452	0.8568485115754612
1.16534787	0.8548138044956075
1.16668122	0.8534573331090384
1.16801457	0.8537704701529137
1.16934792	0.8555963052526279
1.17068127	0.8589874837190504
1.1720146200000001	0.8634216546754989
1.17334797	0.8677519024208796
1.1746813200000001	0.8716644062059811
1.17601467	0.8736468098276328
1.1773480200000002	0.8736991132858347
1.17868137	0.8712470040983701
1.18001472	0.8673345003132684
1.18134807	0.8626914573766805
1.18268142	0.8586743466751752
1.18401477	0.8561702758821765
1.18534812	0.8560660108184408
1.1866814700000001	0.8578918459181548
1.18801482	0.861021848946236
1.1893481700000001	0.8646738609983322
1.19068152	0.8676995989626777
1.1920148700000002	0.8695777375205936
1.19334822	0.8707253369270231
1.19468157	0.8715601411422452
1.19601492	0.8721337699191261
1.19734827	0.8723949453574675
1.1986816200000001	0.8716121027477791
1.20001497	0.8692646004767183
1.2013483200000001	0.865195528169679
1.20268167	0.8609175838825003
1.2040150200000002	0.8579441493763568
1.20534837	0.8575267472687456
1.20668172	0.8598742495398066
1.20801507	0.864308420496255
1.20934842	0.8690037668910449
1.21068177	0.8723949453574675
1.21201512	0.8742727420627155
1.2133484700000001	0.874950977756
1.21468182	0.8743250455209174
1.2160151700000001	0.8727077405486748
1.21734852	0.8702036697556762
1.2186818700000002	0.8676472955044757
1.22001522	0.865664891882824
1.22134857	0.8646738609983322
1.22268192	0.8641521938269853
1.22401527	0.8649346945840057
1.22534862	0.8653520966916167
1.22668197	0.8657694987992278
1.2280153200000001	0.8666562646199838
1.22934867	0.8674387653770043
1.2306820200000002	0.868899501827309
1.23201537	0.8702559732138782
1.23334872	0.8718209747279188
1.23468207	0.8728120056124107
1.23601542	0.8726557789431411
1.23734877	0.8707253369270231
1.23868212	0.8681170010702887
1.2400154700000001	0.8646738609983322
1.24134882	0.8623783203328051
1.2426821700000001	0.8619609182251942
1.24401552	0.8630042525678878
1.2453488700000002	0.8657171953410259
1.24668222	0.8690037668910449
1.24801557	0.8727077405486748
1.24934892	0.8756815169074864
1.25068227	0.8779247541148115
1.25201562	0.8790723535212411
1.25334897	0.8789680884575054
1.2546823200000001	0.8779767157203454
1.25601567	0.8768291163139159
1.2573490200000002	0.8765163211227086
1.25868237	0.8770899498995894
1.26001572	0.8783941178279565
1.26134907	0.879594020692588
1.26268242	0.8801156878639348
1.26401577	0.8800114228001991
1.26534912	0.8802199529276706
1.2666824700000001	0.8816806893779754
1.26801582	0.8834026012666217
1.2693491700000001	0.8856458384739468
1.27068252	0.887471673573661
1.2720158700000002	0.8882541743306813
1.27334922	0.8881499092669455
1.27468257	0.8882541743306813
1.27601592	0.8880456442032097
1.27734927	0.887471673573661
1.27868262	0.8863237323145634
1.28001597	0.8849676027806623
1.2813493200000001	0.8833502978084199
1.28268267	0.8808981886209553
1.2840160200000001	0.8782375493060188
1.28534937	0.8759943120986938
1.2866827200000002	0.874011908477042
1.28801607	0.8730208775925501
1.28934942	0.8737510748913686
1.29068277	0.8760989190150974
1.29201612	0.8796982857563237
1.2933494700000001	0.8840285335017043
1.29468282	0.8878367722230701
1.2960161700000001	0.8897149107809861
1.29734952	0.8890889785459034
1.2986828700000002	0.8857501035376826
1.30001622	0.8808462270154211
1.30134957	0.8747944092340623
1.30268292	0.869890532711801
1.30401627	0.8669170982056573
1.30534962	0.8659257254684974
1.30668297	0.8674910688352061
1.3080163200000001	0.8710904355764324
1.30934967	0.875368379863611
1.3106830200000001	0.8798548542782614
1.31201637	0.883767699916031
1.3133497200000002	0.8864803008365011
1.31468307	0.8878367722230701
1.31601642	0.887001968007848
1.31734977	0.8847587308005228
1.31868312	0.881419855792302
1.32001647	0.8771422533577913
1.32134982	0.8737510748913686
1.3226831700000001	0.8710904355764324
1.32401652	0.8702036697556762
1.3253498700000002	0.8718732781861206
1.32668322	0.8757857819712223
1.32801657	0.8813155907285662
1.32934992	0.8866891728166407
1.33068327	0.8903931464742706
1.33201662	0.8924798151596581
1.33334997	0.8933146193748802
1.3346833200000001	0.8930014823310051
1.33601667	0.8928449138090674
1.3373500200000001	0.8922712850321866
1.33868337	0.8917496178608396
1.3400167200000002	0.8907059416654779
1.34135007	0.8885150079163547
1.34268342	0.8859586336651541
1.34401677	0.8826720621151353
1.34535012	0.880533089971546
1.34668347	0.8801156878639348
1.34801682	0.8822546600075243
1.34935016	0.8861675056452938
1.35068351	0.8902365779523329
1.35201686	0.8923232466377204
1.35335021	0.8924278535541242
1.35468356	0.8910190787093533
1.3560169100000001	0.8891409401514373
1.35735026	0.887419370115459
1.3586836100000002	0.8853850048882734
1.36001696	0.8839762300435026
1.36135031	0.881889561358115
1.36268366	0.880063726258401
1.36401701	0.8795420590870541
1.36535036	0.880950492079157
1.36668371	0.8843413286929116
1.3680170600000001	0.8890366750877016
1.36935041	0.8936274145660876
1.3706837600000001	0.8976968287257949
1.37201711	0.8998358008693842
1.3733504600000002	0.900409429646265
1.37468381	0.9002008995187935
1.37601716	0.8995226638255089
1.37735051	0.8986878596102867
1.37868386	0.8976968287257949
1.38001721	0.8960795237535524
1.38135056	0.8935231495023518
1.3826839100000001	0.8907059416654779
1.38401726	0.8880976058087436
1.3853506100000001	0.8864283392309672
1.38668396	0.8854369664938074
1.3880173100000002	0.8844978972148493
1.38935066	0.8835588279358915
1.39068401	0.8825677970513995
1.39201736	0.8827243655733372
1.39335071	0.8844459356093155
1.3946840600000001	0.8876282420955987
1.39601741	0.8909667752511514
1.3973507600000001	0.8929491788728031
1.39868411	0.8923755500959223
1.4000174600000002	0.8893498121315769
1.40135081	0.8849676027806623
1.40268416	0.8802722563858725
1.40401751	0.8766205861864443
1.40535086	0.874481614042855
1.40668421	0.8744293105846532
1.40801756	0.8756292134492846
1.4093509100000001	0.8780813226367492
1.41068426	0.8810547571428927
1.4120176100000001	0.8839242684379686
1.41335096	0.8866368693584388
1.4146843100000002	0.8891409401514373
1.41601766	0.8912799122950268
1.41735101	0.8932623159166785
1.41868436	0.8947753558251852
1.42001771	0.8956098181877393
1.42135106	0.8959229552316147
1.42268441	0.8953489846020659
1.4240177600000001	0.8952447195383301
1.42535111	0.8954535915184697
1.4266844600000002	0.8958709936260808
1.42801781	0.896288053881024
1.42935116	0.8965488874666974
1.43068451	0.8955578565822054
1.43201786	0.8938362865462272
1.43335121	0.8920624130520469
1.43468456	0.8908625101874156
1.4360179100000001	0.8906016766017422
1.43735126	0.891175647231291
1.4386846100000001	0.8924798151596581
1.44001796	0.8935231495023518
1.4413513100000002	0.8940448166736987
1.44268466	0.8942013851956364
1.44401801	0.8949838859526568
1.44535136	0.8964969258611634
1.44668471	0.8997834974111822
1.44801806	0.9036960011962839
1.44935141	0.9074003167065818
1.4506847600000001	0.9100606141688502
1.45201811	0.9113651239498853
1.4533514600000002	0.91105198690601
1.45468481	0.9095912504557051
1.45601816	0.9074522783121158
1.45735151	0.9043222752840345
1.45868486	0.9005659981682027
1.46001821	0.8959229552316147
1.46135156	0.8919581479883112
1.4626849100000001	0.888410742852619
1.46401826	0.8865849077529049
1.4653516100000001	0.8862717707090295
1.46668496	0.8871065749242517
1.4680183100000002	0.8885150079163547
1.46935166	0.889767214239188
1.47068501	0.8909148136456175
1.47201836	0.8915407458807002
1.47335171	0.8920104514465131
1.47468506	0.8929491788728031
1.47601841	0.8944622187813098
1.4773517600000001	0.8958709936260808
1.47868511	0.8964969258611634
1.4800184600000001	0.8954535915184697
1.48135181	0.8931057473947408
1.4826851600000002	0.8898714793029238
1.48401851	0.8868457413385782
1.48535186	0.8858024069958845
1.48668521	0.8868977029441122
1.48801856	0.8891409401514373
1.4893519100000001	0.8923755500959223
1.49068526	0.8956621216459413
1.4920186100000001	0.8988444281322244
1.49335196	0.9014008023834248
1.4946853100000002	0.9027049703117921
1.49601866	0.9028615388337297
1.49735201	0.901348498925223
1.49868536	0.898061927375204
1.50001871	0.8945664838450457
1.50135206	0.8910190787093533
1.50268541	0.8883061359362152
1.5040187600000001	0.8870542714660498
1.50535211	0.8872628015935213
1.5066854600000001	0.889297508673375
1.50801881	0.8926886871397977
1.5093521600000002	0.8967577594468369
1.51068551	0.9003051645825292
1.51201886	0.9026526668535902
1.51335221	0.9033309025468746
1.51468556	0.9029135004392637
1.51601891	0.902287568204181
1.51735226	0.9020790380767094
1.5186856100000001	0.9023398716623828
1.52001896	0.9029135004392637
1.5213523100000002	0.9033832060050766
1.52268566	0.9032789409413408
1.52401901	0.903174334024937
1.52535236	0.9026007052480564
1.52668571	0.9020790380767094
1.52801906	0.9021833031404451
1.52935241	0.9028615388337297
1.5306857600000001	0.904530805411506
1.53201911	0.9062004138419505
1.5333524600000001	0.9071914447264424
1.53468581	0.9067740426188312
1.5360191600000002	0.9056264432124018
1.53735251	0.9038525697182216
1.53868586	0.9019224695547717
1.54001921	0.9000443309968558
1.54135256	0.8974879567456553
1.54268591	0.8944622187813098
1.54401926	0.8912799122950268
1.5453526100000001	0.8895060388008466
1.54668596	0.8900280478248613
1.5480193100000001	0.8928972172672692
1.54935266	0.8970705546380442
1.5506860100000002	0.901348498925223
1.55201936	0.9040091382401593
1.55335271	0.904530805411506
1.55468606	0.9037483046544859
1.55601941	0.9019224695547717
1.5573527600000001	0.8997834974111822
1.55868611	0.8975402602038572
1.5600194600000001	0.895297022996532
1.56135281	0.8931580508529428
1.5626861600000002	0.8913322157532286
1.56401951	0.8911233437730891
1.56535286	0.8926363836815958
1.56668621	0.8950881510163926
1.56801956	0.8972794266181837
1.56935291	0.8991575651760998
1.57068626	0.8992618302398355
1.5720196100000001	0.8981142308334059
1.57335296	0.8966011909248992
1.5746863100000001	0.8951927579327962
1.57601966	0.8943579537175741
1.5773530100000002	0.8940448166736987
1.57868636	0.8941490817374345
1.58001971	0.8940971201319007
1.58135306	0.8935231495023518
1.58268641	0.8930014823310051
1.58401976	0.8938885900044291
1.58535311	0.895766386709677
1.5866864600000001	0.8991575651760998
1.58801981	0.9032789409413408
1.5893531600000002	0.9071394831209085
1.59068651	0.9102694861489897
1.59201986	0.9121476247069056
1.59335321	0.9131386555913975
1.59468656	0.9132432625078013
1.59601991	0.9124604198981129
1.59735326	0.91105198690601
1.5986866100000001	0.9090695832843583
1.60001996	0.9064612474276239
1.6013533100000001	0.9033309025468746
1.60268666	0.8993660953035713
1.6040200100000002	0.8960272202953505
1.60535336	0.8940971201319007
1.60668671	0.8933665809804143
1.60802006	0.894879620888921
1.60935341	0.8972271231599819
1.61068676	0.9003051645825292
1.61202011	0.904113403303895
1.6133534600000001	0.9082347790691361
1.61468681	0.911991056184968
1.6160201600000001	0.9144428235197647
1.61735351	0.9151210592130493
1.61868686	0.9144951269779665
1.62002021	0.9122518897706413
1.62135356	0.9093827203282336
1.62268691	0.9075045817703176
1.62402026	0.9064612474276239
1.6253536100000001	0.9066697775550955
1.62668696	0.9079219838779288
1.6280203100000001	0.9100606141688502
1.62935366	0.9124604198981129
1.6306870100000002	0.9142865968504951
1.63202036	0.9147036571054381
1.63335371	0.9141819899340912
1.63468706	0.9129301254639259
1.63602041	0.9116779191410926
1.63735376	0.9116779191410926
1.63868711	0.9126692918782525
1.6400204600000001	0.9143385584560288
1.64135381	0.9150690976075154
1.6426871600000001	0.9147036571054381
1.64402051	0.9139734598066197
1.6453538600000002	0.9133994891770709
1.64668721	0.9131909590495995
1.64802056	0.9141819899340912
1.64935391	0.9155384613206603
1.65068726	0.9160081668864734
1.6520206100000001	0.9167383641852918
1.65335396	0.917573168400514
1.6546873100000001	0.91845993422127
1.65602066	0.91845993422127
1.6573540100000002	0.9177297369224516
1.65868736	0.915277627734987
1.66002071	0.9114170855554192
1.66135406	0.9070871796627066
1.66268741	0.90364403959075
1.66402076	0.9021309996822433
1.66535411	0.901765901032834
1.6666874600000001	0.9030700689612012
1.66802081	0.9048959040609152
1.6693541600000001	0.9065655124913597
1.67068751	0.9076088468340534
1.6720208600000002	0.9086002195712134
1.67335421	0.9086521811767472
1.67468756	0.9084956126548095
1.67602091	0.9083913475910738
1.67735426	0.9076088468340534
1.67868761	0.9066697775550955
1.68002096	0.9043222752840345
1.6813543100000001	0.9016093325108964
1.68268766	0.8993141336980375
1.6840210100000002	0.8987921246740225
1.68535436	0.9007745282956743
1.68668771	0.905522178148666
1.68802106	0.91105198690601
1.68935441	0.9164775305996183
1.69068776	0.920285769320984
1.69202111	0.9220596428151642
1.6933544600000001	0.9223727798590395
1.69468781	0.921746505771289
1.6960211600000001	0.9213294455163459
1.69735451	0.9211205735362062
1.6986878600000002	0.9203900343847198
1.70002121	0.9185641992850059
1.70135456	0.9147036571054381
1.70268791	0.909173848348094
1.70402126	0.9036960011962839
1.70535461	0.8994703603673071
1.70668796	0.8982704575026755
1.7080213100000001	0.9002008995187935
1.70935466	0.9045831088697079
1.7106880100000001	0.9102171826907879
1.71202136	0.9157992949063337
1.7133547100000002	0.9204423378429217
1.71468806	0.9234161142017333
1.71602141	0.9239377813730801
1.71735476	0.9223727798590395
1.71868811	0.9196598370859015
1.7200214600000001	0.9168949327072293
1.72135481	0.9149125290855777
1.7226881600000001	0.9149644906911116
1.72402151	0.9165298340578202
1.7253548600000002	0.9182514040937986
1.72668821	0.9194513069584299
1.72802156	0.9194513069584299
1.72935491	0.91845993422127
1.73068826	0.9172080697511047
1.73202161	0.9157992949063337
1.73335496	0.9148602256273758
1.7346883100000001	0.9145993920417024
1.73602166	0.9136083611572104
1.7373550100000001	0.9124604198981129
1.73868836	0.91105198690601
1.7400217100000002	0.9085479161130114
1.74135506	0.9059915418618109
1.74268841	0.9040091382401593
1.74402176	0.9038006081126877
1.74535511	0.9057830117343393
1.7466884500000002	0.9093304168700317
1.7480218	0.9134517926352729
1.74935515	0.917520864942312
1.7506885	0.9196075336276995
1.75202185	0.9203900343847198
1.7533552000000001	0.9204423378429217
1.75468855	0.9202338077154502
1.7560219000000001	0.9200249357353107
1.75735525	0.9195555720221656
1.7586886000000002	0.9185641992850059
1.76002195	0.917573168400514
1.7613553	0.9164252271414164
1.76268865	0.9150167941493135
1.764022	0.9139734598066197
1.76535535	0.9126692918782525
1.7666887	0.9113651239498853
1.7680220500000001	0.910112917627052
1.7693554	0.9093827203282336
1.7706887500000001	0.9090172798261564
1.7720221	0.9092781134118297
1.7733554500000002	0.909643553913907
1.7746888	0.9102171826907879
1.77602215	0.9107388498621347
1.7773555	0.9107388498621347
1.77868885	0.9107911533203366
1.7800222	0.9103737512127256
1.78135555	0.9099563491051144
1.7826889000000001	0.9098520840413786
1.78402225	0.9107388498621347
1.7853556000000002	0.9119387527267662
1.78668895	0.9136083611572104
1.7880223	0.9147559605636401
1.78935565	0.9153299311931887
1.790689	0.9159035599700694
1.79202235	0.9165298340578202
1.7933557	0.9181991006355966
1.7946890500000001	0.920285769320984
1.7960224	0.9223204764008377
1.7973557500000001	0.9228421435721846
1.7986891	0.9210682700780044
1.8000224500000002	0.917520864942312
1.8013558	0.9133475275715371
1.80268915	0.9095912504557051
1.8040225	0.9074003167065818
1.80535585	0.9071914447264424
1.8066892	0.9089653182206224
1.80802255	0.9116779191410926
1.8093559000000001	0.9140777248703554
1.81068925	0.9162690004721468
1.8120226000000001	0.9176774334642497
1.81335595	0.9184076307630682
1.8146893	0.9185122376794719
1.81602265	0.9180425321136589
1.817356	0.9169991977709651
1.81868935	0.9153299311931887
1.8200227	0.9128258604001902
1.8213560500000001	0.9105303197346633
1.8226894	0.908756446240483
1.8240227500000001	0.9079739454834627
1.8253561	0.9086002195712134
1.8266894500000002	0.910165221085254
1.8280228	0.9121476247069056
1.82935615	0.9139734598066197
1.8306895	0.9159558634282714
1.83202285	0.9182514040937986
1.8333562	0.9209120434087348
1.83468955	0.923572682723671
1.8360229000000001	0.924928812257572
1.83735625	0.9239377813730801
1.8386896000000001	0.9207031714285951
1.84002295	0.9162166970139448
1.8413563000000002	0.9117302225992946
1.84268965	0.9084956126548095
1.844023	0.9071394831209085
1.84535635	0.9082347790691361
1.8466897	0.910634584798399
1.8480230500000001	0.9134517926352729
1.8493564	0.916164393555743
1.8506897500000001	0.9183033656993324
1.8520231	0.9198164056078392
1.8533564500000002	0.9205989063648594
1.8546898	0.9210163084724705
1.85602315	0.9204423378429217
1.8573565	0.9187730712651453
1.85868985	0.9155384613206603
1.8600232	0.9118344876630303
1.86135655	0.9084956126548095
1.8626899000000001	0.9064612474276239
1.86402325	0.9067220810132974
1.8653566000000001	0.9088087496986849
1.86668995	0.9117302225992946
1.8680233000000002	0.9142342933922931
1.86935665	0.9159558634282714
1.87069	0.917051501229167
1.87202335	0.9185641992850059
1.8733567	0.9205989063648594
1.87469005	0.9229464086359204
1.8760234	0.9245117520026288
1.8773567500000001	0.9231552806160598
1.8786901	0.9196598370859015
1.8800234500000002	0.9148602256273758
1.8813568	0.9105303197346633
1.88269015	0.9082347790691361
1.8840235	0.9091218867425601
1.88535685	0.9128258604001902
1.8866902	0.9178340019861874
1.88802355	0.9223727798590395
1.8893569000000001	0.9257113130145923
1.89069025	0.9274328830505707
1.8920236000000001	0.9271200878593633
1.89335695	0.9256070479508566
1.8946903000000002	0.923572682723671
1.89602365	0.9213294455163459
1.897357	0.918877336328881
1.89869035	0.9165817956633541
1.9000237	0.9144428235197647
1.90135705	0.9128778220057241
1.9026904	0.9119387527267662
1.9040237500000001	0.9126169884200506
1.9053571	0.9143908619142308
1.9066904500000001	0.9172600313566386
1.9080238	0.9207031714285951
1.9093571500000002	0.9237812128511425
1.9106905	0.9261810185804054
1.91202385	0.9280068536801194
1.9133572	0.9285808243096682
1.91469055	0.928163422202057
1.9160239000000001	0.9267026857517522
1.91735725	0.9243551834806913
1.9186906000000001	0.9220073393569623
1.92002395	0.9193467000420261
1.9213573000000002	0.9167906676434936
1.92269065	0.9144951269779665
1.924024	0.9121995863124396
1.92535735	0.9102171826907879
1.9266907	0.9094869853919694
1.92802405	0.9093827203282336
1.9293574	0.9104260546709274
1.9306907500000001	0.9117302225992946
1.9320241	0.9129820870694598
1.9333574500000001	0.9143385584560288
1.9346908	0.9149125290855777
1.9360241500000002	0.9150690976075154
1.9373575	0.9148602256273758
1.93869085	0.9141819899340912
1.9400242	0.9126169884200506
1.94135755	0.9108434567785384
1.9426909	0.9084956126548095
1.94402425	0.9067740426188312
1.9453576000000001	0.9058349733398733
1.94669095	0.9058872767980751
1.9480243000000002	0.9072437481846443
1.94935765	0.9089130147624207
1.950691	0.9104780162764613
1.95202435	0.911991056184968
1.9533577	0.9133475275715371
1.95469105	0.9149125290855777
1.9560244	0.9168426292490276
1.9573577500000001	0.9182514040937986
1.9586911	0.9191904733727564
1.9600244500000001	0.9190339048508187
1.9613578	0.9169468943127633
1.9626911500000002	0.9140257632648215
1.9640245	0.91105198690601
1.96535785	0.9091218867425601
1.9666912	0.9093827203282336
1.96802455	0.9116259575355589
1.9693579	0.9154864997151264
1.97069125	0.9201815042572482
1.9720246000000001	0.9237289093929406
1.97335795	0.9261287151222035
1.9746913000000001	0.9263895487078769
1.97602465	0.9241463115005517
1.9773580000000002	0.9207554748867971
1.97869135	0.9165817956633541
1.9800247	0.9126692918782525
1.98135805	0.9090695832843583
1.9826914	0.9070348762045047
1.9840247500000001	0.9064089439694221
1.9853581	0.9074003167065818
1.9866914500000001	0.909695515519441
1.9880248	0.9131386555913975
1.9893581500000002	0.9168426292490276
1.9906915	0.9197121405441033
1.99202485	0.9222162113371019
1.9933582	0.924042046436816
1.99469155	0.9260244500584677
1.9960249	0.9264941556242806
1.99735825	0.9257113130145923
1.9986916000000001	0.9226336134447131
2.00002495	0.9178863054443893
2.0013582999999997	0.9128778220057241
2.00269165	0.908756446240483
2.004025	0.9073480132483801
2.00535835	0.9087044846349491
2.0066916999999997	0.9114170855554192
2.0080250499999996	0.9139211563484179
2.0093584	0.916164393555743
2.01069175	0.9178863054443893
2.0120251	0.9195032685639638
2.0133584499999997	0.9210163084724705
2.0146918	0.9228421435721846
2.01602515	0.9238854779148783
2.0173585	0.9238335163093444
2.0186918499999997	0.9226336134447131
2.0200251999999996	0.9205989063648594
2.02135855	0.917573168400514
2.0226919	0.9150167941493135
2.0240252499999998	0.9129820870694598
2.0253585999999997	0.9126169884200506
2.02669195	0.9131386555913975
2.0280253	0.9147036571054381
2.02935865	0.9166864025797578
2.0306919999999997	0.9180948355718609
2.0320253499999996	0.9188250328706792
2.0333587	0.9187730712651453
2.03469205	0.917990570508125
2.0360253999999998	0.9167383641852918
2.0373587499999997	0.9161124319502091
2.0386921	0.9153818927987227
2.04002545	0.9158515983645357
2.0413588	0.9163209620776807
2.0426921499999997	0.9173642964203743
2.0440255	0.9185641992850059
2.04535885	0.9198687090660409
2.0466922	0.9211205735362062
2.0480255499999998	0.9216945441657549
2.0493588999999997	0.9220073393569623
2.05069225	0.9228421435721846
2.0520256	0.9240943498950178
2.05335895	0.9251896458432455
2.0546922999999997	0.9258159199309962
2.05602565	0.9247725855883023
2.057359	0.9225813099865111
2.05869235	0.9191904733727564
2.0600256999999997	0.9157469914481318
2.0613590499999996	0.9127735569419883
2.0626924	0.9106868882566007
2.06402575	0.9099043874995805
2.0653591	0.910582623192865
2.0666924499999997	0.9122518897706413
2.0680258	0.9149125290855777
2.06935915	0.917520864942312
2.0706925	0.9200249357353107
2.0720258499999997	0.9225293483809772
2.0733591999999996	0.9249811157157739
2.07469255	0.9269635193374256
2.0760259	0.9274328830505707
2.0773592499999998	0.9262852836441412
2.0786925999999997	0.923520379265469
2.08002595	0.9203380727791859
2.0813593	0.9180948355718609
2.08269265	0.9176251300060478
2.0840259999999997	0.9188250328706792
2.08535935	0.9215899372493513
2.0866927	0.9250853807795096
2.08802605	0.9281111187438551
2.0893593999999998	0.9301458258237087
2.0906927499999997	0.9303543559511803
2.0920261	0.9281111187438551
2.09335945	0.9245117520026288
2.0946928	0.9202338077154502
2.0960261499999997	0.9165298340578202
2.0973595	0.9137645878264802
2.09869285	0.9115736540773569
2.1000262	0.9092781134118297
2.1013595499999997	0.9071914447264424
2.1026928999999996	0.9054698746904641
2.10402625	0.9055741397541999
2.1053596	0.9075045817703176
2.10669295	0.9106868882566007
2.1080262999999997	0.9149644906911116
2.10935965	0.9184076307630682
2.110693	0.9205989063648594
2.11202635	0.9211728769944082
2.1133596999999997	0.9204946413011236
2.1146930499999996	0.9199729741297766
2.1160264	0.9200249357353107
2.11735975	0.9208597399505328
2.1186930999999998	0.9220073393569623
2.1200264499999997	0.9224770449227754
2.1213598	0.9217988092294908
2.12269315	0.9205989063648594
2.1240265	0.9195032685639638
2.1253598499999997	0.9195032685639638
2.1266931999999996	0.9202338077154502
2.12802655	0.9212771420581439
2.1293599	0.9225813099865111
2.1306932499999998	0.9233638107435314
2.1320265999999997	0.9250330773213078
2.13335995	0.9273809214450368
2.1346933	0.93056322793132
2.13602665	0.9328584267441788
2.1373599999999997	0.9336412693538673
2.13869335	0.9321805329035624
2.1400267	0.9289982264172792
2.14136005	0.9257636164727943
2.1426933999999997	0.924042046436816
2.1440267399999997	0.9247202821301004
2.14536009	0.9266503822935502
2.14669344	0.9287893544371397
2.14802679	0.9295718551941601
2.1493601399999998	0.9296761202578958
2.1506934899999997	0.9286850893734039
2.15202684	0.9287893544371397
2.15336019	0.9299372956962372
2.15469354	0.931919699317889
2.1560268899999997	0.9337974960231369
2.15736024	0.9342148981307481
2.15869359	0.9333281323099919
2.16002694	0.9309283265807291
2.1613602899999997	0.9280591571383212
2.1626936399999996	0.9250853807795096
2.16402699	0.9230506736996561
2.16536034	0.9212248385999421
2.16669369	0.9201815042572482
2.1680270399999997	0.9190858664563526
2.16936039	0.9184076307630682
2.17069374	0.9184076307630682
2.17202709	0.9197121405441033
2.1733604399999997	0.9223727798590395
2.1746937899999996	0.9255027828871208
2.17602714	0.9284762173932644
2.17736049	0.9298849922380353
2.1786938399999998	0.9293110216084867
2.1800271899999997	0.926754989209954
2.18136054	0.9234680758072671
2.18269389	0.9200772391935125
2.18402724	0.9177297369224516
2.1853605899999997	0.9163732655358825
2.18669394	0.9163209620776807
2.18802729	0.9176774334642497
2.18936064	0.9198687090660409
2.1906939899999998	0.9230506736996561
2.1920273399999997	0.9266503822935502
2.19336069	0.9306151895368537
2.19469404	0.9341106330670123
2.19602739	0.9361453401468658
2.1973607399999997	0.9364581353380731
2.19869409	0.9349454372822344
2.20002744	0.9315542588158117
2.20136079	0.9278502851581818
2.2026941399999997	0.924928812257572
2.2040274899999996	0.9242505765642876
2.20536084	0.9257636164727943
2.20669419	0.9286850893734039
2.20802754	0.9312414636246044
2.2093608899999997	0.9325456315529715
2.21069424	0.9315542588158117
2.21202759	0.9294675901304243
2.21336094	0.9275374899669745
2.2146942899999997	0.9264418521660787
2.2160276399999996	0.9266503822935502
2.21736099	0.9268592542736899
2.21869434	0.927276656381301
2.2200276899999998	0.9267026857517522
2.2213610399999997	0.9252419493014473
2.22269439	0.923102977157858
2.22402774	0.9208597399505328
2.22536109	0.9189816013926169
2.2266944399999997	0.9176251300060478
2.2280277899999996	0.917573168400514
2.22936114	0.9182514040937986
2.23069449	0.9196075336276995
2.2320278399999998	0.9211728769944082
2.2333611899999997	0.9236769477874067
2.23469454	0.9262852836441412
2.23602789	0.9285808243096682
2.23736124	0.930041560759973
2.2386945899999997	0.9299372956962372
2.24002794	0.9278502851581818
2.24136129	0.9245637136081629
2.24269464	0.9212771420581439
2.2440279899999998	0.9196075336276995
2.2453613399999997	0.9196075336276995
2.24669469	0.9213294455163459
2.24802804	0.9241986149587537
2.24936139	0.9279548920745855
2.2506947399999997	0.9315542588158117
2.25202809	0.9352062708679079
2.25336144	0.9379711752465799
2.25469479	0.9390145095892736
2.2560281399999997	0.9378669101828441
2.2573614899999996	0.9345280351746232
2.25869484	0.9301981292819107
2.26002819	0.9258159199309962
2.26136154	0.9227898401139827
2.2626948899999997	0.9217988092294908
2.26402824	0.9232072422215938
2.26536159	0.9252419493014473
2.26669494	0.927276656381301
2.2680282899999997	0.9277983235526478
2.2693616399999996	0.9270677844011614
2.27069499	0.9255027828871208
2.27202834	0.9244594485444271
2.2733616899999998	0.9244594485444271
2.2746950399999997	0.9252419493014473
2.27602839	0.9259724884529339
2.27736174	0.9261810185804054
2.27869509	0.925398517823385
2.2800284399999997	0.9238854779148783
2.28136179	0.9215899372493513
2.28269514	0.9191904733727564
2.28402849	0.917573168400514
2.2853618399999998	0.917051501229167
2.2866951899999997	0.917990570508125
2.28802854	0.920285769320984
2.28936189	0.9239377813730801
2.29069524	0.9279025886163835
2.2920285899999997	0.9320239643816247
2.29336194	0.9356236729755188
2.29469529	0.9387013725453983
2.29602864	0.9406318145615161
2.2973619899999997	0.9409446097527234
2.2986953399999996	0.9397970103462939
2.30002869	0.9367712723819485
2.30136204	0.9324933280947697
2.30269539	0.9279548920745855
2.3040287399999997	0.9246679786718986
2.30536209	0.923102977157858
2.30669544	0.9237289093929406
2.30802879	0.9255550863453227
2.3093621399999997	0.9287893544371397
2.3106954899999996	0.9325456315529715
2.31202884	0.9361453401468658
2.31336219	0.9394319116968847
2.3146955399999998	0.9417794139679457
2.3160288899999997	0.9431358853545148
2.31736224	0.9429793168325771
2.31869559	0.9416751489042099
2.32002894	0.9395361767606205
2.3213622899999997	0.9364061737325392
2.3226956399999996	0.932389063031034
2.32402899	0.928632785915202
2.32536234	0.9261810185804054
2.3266956899999998	0.9252419493014473
2.3280290399999997	0.9261287151222035
2.32936239	0.9284762173932644
2.33069574	0.9316065622740136
2.33202909	0.9341106330670123
2.3333624399999997	0.9356236729755188
2.33469579	0.9359364681667262
2.33602914	0.9356236729755188
2.33736249	0.9347888687602968
2.3386958399999997	0.9334847008319296
2.3400291899999996	0.932389063031034
2.34136254	0.9313457286883401
2.34269589	0.9306674929950557
2.34402924	0.9307197964532576
2.3453625899999997	0.9316585238795475
2.34669594	0.93327582885179
2.34802929	0.9347888687602968
2.34936264	0.9357279380392547
2.3506959899999997	0.9364061737325392
2.3520293399999996	0.9368235758401504
2.35336269	0.93697980250942
2.35469604	0.93697980250942
2.35602939	0.9363015668161354
2.3573627399999997	0.9346846036965609
2.35869609	0.932389063031034
2.36002944	0.9293633250666885
2.36136279	0.92586788153653
2.3626961399999997	0.9222162113371019
2.3640294899999996	0.9200772391935125
2.36536284	0.9197641021496372
2.36669619	0.9215379756438175
2.3680295399999998	0.9245637136081629
2.3693628899999997	0.9273809214450368
2.37069624	0.9290501880228131
2.37202959	0.9291024914810151
2.37336294	0.9289982264172792
2.3746962899999997	0.9292590600029528
2.37602964	0.9301981292819107
2.37736299	0.9313457286883401
2.37869634	0.9325456315529715
2.3800296899999998	0.9324933280947697
2.3813630399999997	0.9317108273377493
2.38269639	0.9299892573017711
2.38402974	0.9277460200944461
2.38536309	0.9257113130145923
2.3866964399999997	0.9246160170663646
2.38802979	0.9245117520026288
2.38936314	0.9251376842377116
2.39069649	0.9265984206880163
2.3920298399999997	0.9282157256602589
2.3933631899999996	0.9295718551941601
2.39469654	0.93056322793132
2.39602989	0.931398032146542
2.39736324	0.9318150924014852
2.3986965899999997	0.9315542588158117
2.40002994	0.9307717580587914
2.40136329	0.9301981292819107
2.40269664	0.9297284237160977
2.4040299899999997	0.9301458258237087
2.4053633399999996	0.9308760231225273
2.40669669	0.9325456315529715
2.40803004	0.9344237701108875
2.4093633899999998	0.9367189689237466
2.4106967399999997	0.938388577354191
2.41203009	0.939275343174947
2.41336344	0.938857941067336
2.41469679	0.9367189689237466
2.4160301399999997	0.9334847008319296
2.41736349	0.9302500908874446
2.41869684	0.9281111187438551
2.42003019	0.9271200878593633
2.4213635399999998	0.9276417550307102
2.4226968899999997	0.9287893544371397
2.42403024	0.930458621014916
2.42536359	0.9317108273377493
2.42669694	0.9325979350111734
2.4280302899999997	0.9324413664892357
2.42936364	0.9320239643816247
2.43069699	0.9311368567082007
2.43203034	0.9299892573017711
2.4333636899999997	0.9289982264172792
2.4346970399999996	0.9286850893734039
2.43603039	0.9286850893734039
2.43736374	0.9287893544371397
2.43869709	0.9291024914810151
2.4400304399999997	0.9292067565447508
2.44136379	0.9292067565447508
2.44269714	0.9294156285248902
2.44403049	0.9310848951026667
2.4453638399999997	0.9336932309594012
2.4466971899999996	0.9363015668161354
2.44803054	0.9376060765971707
2.44936389	0.9376060765971707
2.4506972399999998	0.9358322031029904
2.4520305899999997	0.9336412693538673
2.45336394	0.9328584267441788
2.45469729	0.9337974960231369
2.45603064	0.9353105359316437
2.4573639899999997	0.936510438796275
2.4586973399999996	0.9364581353380731
2.46003069	0.9348411722184986
2.46136404	0.9327022000749092
2.4626973899999998	0.9309283265807291
2.4640307399999997	0.9308240615169934
2.46536409	0.932389063031034
2.46669744	0.9347365653020948
2.46803079	0.9371886744895597
2.4693641399999997	0.9387536760036003
2.47069749	0.9393796082386828
2.47203084	0.939744706888092
2.47336419	0.9401621089957032
2.4746975399999998	0.9403186775176409
2.4760308899999997	0.9406318145615161
2.47736424	0.9403186775176409
2.47869759	0.9391710781112113
2.48003094	0.9372409779477614
2.4813642899999997	0.9352062708679079
2.48269764	0.9340063680032765
2.48403099	0.9341106330670123
2.48536434	0.9355713695173171
2.4866976899999997	0.9371363710313577
2.4880310399999996	0.9377623032664403
2.48936439	0.9371886744895597
2.49069774	0.9359887716249281
2.49203109	0.9352062708679079
2.4933644399999997	0.9354148009953794
2.49469779	0.9363015668161354
2.49603114	0.936510438796275
2.49736449	0.9352062708679079
2.4986978399999997	0.9330149952661165
2.5000311899999996	0.9301981292819107
2.50136454	0.928163422202057
2.50269789	0.9274851865087725
2.5040312399999998	0.9283199907239947
2.5053645899999997	0.930510924473118
2.50669794	0.9329630336605826
2.50803129	0.9352582324734418
2.50936464	0.9372409779477614
2.5106979899999997	0.938388577354191
2.51203134	0.9390668130474754
2.51336469	0.9394319116968847
2.51469804	0.9389102445255377
2.5160313899999998	0.9376060765971707
2.5173647399999997	0.9354148009953794
2.51869809	0.9325456315529715
2.52003144	0.9298849922380353
2.52136479	0.9275894515725084
2.5226981399999997	0.9264418521660787
2.52403149	0.9274851865087725
2.52536484	0.9299892573017711
2.52669819	0.9336932309594012
2.5280315399999997	0.937449508075233
2.5293648899999996	0.9405275494977803
2.53069824	0.9422491195337586
2.53203159	0.9430316202907789
2.53336494	0.9426665216413698
2.5346982899999997	0.9414143153185365
2.53603164	0.9391710781112113
2.53736499	0.9360930366886638
2.53869834	0.9322847979672982
2.5400316899999997	0.9277460200944461
2.5413650299999997	0.9239377813730801
2.54269838	0.9209120434087348
2.54403173	0.9196075336276995
2.54536508	0.9203900343847198
2.5466984299999997	0.923572682723671
2.5480317799999996	0.9285285208514662
2.54936513	0.9339540645450746
2.55069848	0.9387536760036003
2.55203183	0.941622845446008
2.5533651799999997	0.9425099531194321
2.55469853	0.9418317174261476
2.55603188	0.9407360796252519
2.55736523	0.9393796082386828
2.5586985799999997	0.9381797053740514
2.5600319299999996	0.936510438796275
2.56136528	0.9339540645450746
2.56269863	0.9307717580587914
2.5640319799999998	0.9279548920745855
2.5653653299999997	0.9263375871023429
2.56669868	0.9264941556242806
2.56803203	0.9285285208514662
2.56936538	0.9318150924014852
2.5706987299999997	0.9358322031029904
2.57203208	0.9394842151550866
2.57336543	0.9423010811392925
2.57469878	0.94344902239839
2.5760321299999998	0.9430835818963128
2.5773654799999997	0.9407360796252519
2.57869883	0.9371363710313577
2.58003218	0.9327022000749092
2.58136553	0.9291547949392169
2.5826988799999997	0.9271723913175652
2.58403223	0.9279548920745855
2.58536558	0.9306674929950557
2.58669893	0.9345280351746232
2.5880322799999997	0.9372929395532954
2.5893656299999996	0.9380754403103156
2.59069898	0.93697980250942
2.59203233	0.9348931338240325
2.59336568	0.9332238672462562
2.5946990299999997	0.9322847979672982
2.59603238	0.9322324945090963
2.59736573	0.932336759572832
2.59869908	0.9321282294453606
2.6000324299999997	0.9308240615169934
2.6013657799999996	0.9297807271742995
2.60269913	0.9295198935886261
2.60403248	0.9307717580587914
2.6053658299999998	0.93327582885179
2.6066991799999997	0.9371886744895597
2.60803253	0.9411011782746611
2.60936588	0.9440226511752707
2.61069923	0.9452225540399023
2.6120325799999997	0.944909758848695
2.61336593	0.9440749546334727
2.61469928	0.9423533845974944
2.61603263	0.9406318145615161
2.6173659799999998	0.9389102445255377
2.6186993299999997	0.93697980250942
2.62003268	0.9344237701108875
2.62136603	0.931867395859687
2.62269938	0.9294675901304243
2.6240327299999997	0.9284242557877305
2.62536608	0.9291024914810151
2.62669943	0.9311368567082007
2.62803278	0.9338497994813388
2.6293661299999997	0.9358845065611924
2.6306994799999996	0.936510438796275
2.63203283	0.9352582324734418
2.63336618	0.9330149952661165
2.63469953	0.9303543559511803
2.6360328799999997	0.9281111187438551
2.63736623	0.9259201849947319
2.63869958	0.923989742978614
2.64003293	0.9224770449227754
2.6413662799999997	0.9217988092294908
2.6426996299999996	0.9224247414645734
2.64403298	0.9249811157157739
2.64536633	0.9285285208514662
2.6466996799999998	0.9322324945090963
2.6480330299999997	0.9357279380392547
2.64936638	0.9384928424179267
2.65069973	0.9399535788682316
2.65203308	0.9407360796252519
2.6533664299999997	0.9410492166691272
2.6546997799999996	0.9408926481471895
2.65603313	0.9405275494977803
2.65736648	0.9395884802188224
2.6586998299999998	0.9379711752465799
2.6600331799999997	0.9348931338240325
2.66136653	0.9311368567082007
2.66269988	0.9280591571383212
2.66403323	0.9271200878593633
2.6653665799999997	0.9284762173932644
2.66669993	0.931919699317889
2.66803328	0.9359887716249281
2.66936663	0.9392233815694131
2.6706999799999998	0.9407360796252519
2.6720333299999997	0.9411011782746611
2.67336668	0.9411011782746611
2.67470003	0.9405795111033143
2.67603338	0.9391710781112113
2.6773667299999997	0.93697980250942
2.67870008	0.9346323002383591
2.68003343	0.9316585238795475
2.68136678	0.9293633250666885
2.6827001299999997	0.9286850893734039
2.6840334799999996	0.9296761202578958
2.68536683	0.9312934252301382
2.68670018	0.9335889658956653
2.68803353	0.9359364681667262
2.6893668799999997	0.9384405389597249
2.69070023	0.9399012754100297
2.69203358	0.9405795111033143
2.69336693	0.9407883830834538
2.6947002799999997	0.9401101473901693
2.6960336299999996	0.9391710781112113
2.69736698	0.9380754403103156
2.69870033	0.9366670073182127
2.7000336799999998	0.934162936525214
2.7013670299999997	0.9302500908874446
2.70270038	0.9256593514090585
2.70403373	0.9221119462733661
2.70536708	0.9203380727791859
2.7067004299999997	0.9211205735362062
2.70803378	0.9238335163093444
2.70936713	0.9278502851581818
2.71070048	0.9319716609234229
2.7120338299999998	0.9358845065611924
2.7133671799999997	0.9393276466331489
2.71470053	0.9420925510118209
2.71603388	0.9431881888127166
2.71736723	0.9431358853545148
2.7187005799999997	0.9411011782746611
2.72003393	0.9377103416609064
2.72136728	0.9340063680032765
2.72270063	0.9310848951026667
2.7240339799999997	0.9297807271742995
2.7253673299999996	0.930041560759973
2.72670068	0.9315022972102778
2.72803403	0.9335366624374635
2.72936738	0.9353105359316437
2.7307007299999997	0.9361453401468658
2.73203408	0.9361453401468658
2.73336743	0.9349973988877683
2.73470078	0.9329630336605826
2.7360341299999997	0.93056322793132
2.7373674799999996	0.9288416578953416
2.73870083	0.9279025886163835
2.74003418	0.9266503822935502
2.7413675299999998	0.9250330773213078
2.7427008799999997	0.9236246443292048
2.74403423	0.923102977157858
2.74536758	0.9244071450862252
2.74670093	0.9271723913175652
2.7480342799999997	0.9312934252301382
2.7493676299999996	0.9349973988877683
2.75070098	0.9375537731389687
2.75203433	0.9394842151550866
2.7533676799999998	0.9405275494977803
2.7547010299999997	0.9407360796252519
2.75603438	0.9397970103462939
2.75736773	0.937449508075233
2.75870108	0.9337974960231369
2.7600344299999997	0.9295198935886261
2.76136778	0.9257113130145923
2.76270113	0.9238335163093444
2.76403448	0.9242505765642876
2.7653678299999997	0.9273809214450368
2.7667011799999996	0.9322847979672982
2.76803453	0.9376060765971707
2.76936788	0.9427707867051055
2.77070123	0.9465790254264713
2.7720345799999997	0.9486137325063249
2.77336793	0.9498136353709562
2.77470128	0.9493439298051434
2.77603463	0.9481440269405119
2.7773679799999997	0.9460573582551244
2.7787013299999996	0.9431881888127166
2.78003468	0.9400058823264336
2.78136803	0.9362496052106015
2.78270138	0.9329107302023808
2.7840347299999997	0.931032591644465
2.78536808	0.9309283265807291
2.78670143	0.9324413664892357
2.78803478	0.9353105359316437
2.7893681299999997	0.9378146067246422
2.7907014799999996	0.9392233815694131
2.79203483	0.9389102445255377
2.79336818	0.9376060765971707
2.7947015299999998	0.9356756345810529
2.7960348799999997	0.9335366624374635
2.79736823	0.9312414636246044
2.79870158	0.9288416578953416
2.80003493	0.9271200878593633
2.8013682799999997	0.9263375871023429
2.80270163	0.9270677844011614
2.80403498	0.9300935223655069
2.80536833	0.9344757317164214
2.8067016799999998	0.9385971074816626
2.8080350299999997	0.9415185803822722
2.80936838	0.9420925510118209
2.81070173	0.9404229425813766
2.81203508	0.9373452430114971
2.8133684299999997	0.9338497994813388
2.81470178	0.9316065622740136
2.81603513	0.9307717580587914
2.81736848	0.9310848951026667
2.8187018299999997	0.932336759572832
2.8200351799999996	0.93327582885179
2.82136853	0.9326498966167073
2.82270188	0.9301981292819107
2.82403523	0.9276417550307102
2.8253685799999997	0.9255027828871208
2.82670193	0.9250853807795096
2.82803528	0.9269112158792238
2.82936863	0.9303543559511803
2.8307019799999997	0.9346846036965609
2.8320353299999996	0.9382320088322533
2.83336868	0.9410492166691272
2.83470203	0.9430316202907789
2.8360353799999998	0.9436052490676597
2.8373687299999997	0.9428227483106394
2.83870208	0.9418840208843493
2.84003543	0.940266715912107
2.84136878	0.9380234787047818
2.8427021299999997	0.9360930366886638
2.84403548	0.9344757317164214
2.84536883	0.9340583296088104
2.84670218	0.9345803386328252
2.8480355299999998	0.9364061737325392
2.8493688799999997	0.9385451458761287
2.85070223	0.9405275494977803
2.85203558	0.9420925510118209
2.85336893	0.9429793168325771
2.8547022799999997	0.9428227483106394
2.85603563	0.9411011782746611
2.85736898	0.9380234787047818
2.85870233	0.9342148981307481
2.8600356799999997	0.9310848951026667
2.8613690299999996	0.9289459229590774
2.86270238	0.9292067565447508
2.86403573	0.9313457286883401
2.86536908	0.9345803386328252
2.8667024299999997	0.9373452430114971
2.86803578	0.9391710781112113
2.86936913	0.9399012754100297
2.87070248	0.9395361767606205
2.8720358299999997	0.9384928424179267
2.8733691799999996	0.9376580382027045
2.87470253	0.9371363710313577
2.87603588	0.9364061737325392
2.8773692299999998	0.9355713695173171
2.8787025799999997	0.9340063680032765
2.88003593	0.9319716609234229
2.88136928	0.9293633250666885
2.88270263	0.9269112158792238
2.8840359799999997	0.925398517823385
2.8853693299999996	0.9251376842377116
2.88670268	0.9265461172298145
2.88803603	0.9283199907239947
2.8893693799999998	0.930510924473118
2.8907027299999997	0.932389063031034
2.89203608	0.9345280351746232
2.89336943	0.9370844094258238
2.89470278	0.9404229425813766
2.8960361299999997	0.9431881888127166
2.89736948	0.9440226511752707
2.89870283	0.9425619147249659
2.90003618	0.9390145095892736
2.9013695299999998	0.9349973988877683
2.9027028799999997	0.9321805329035624
2.90403623	0.9318150924014852
2.90536958	0.9339021029395407
2.90670293	0.9372409779477614
2.9080362799999997	0.9412577467965988
2.90936963	0.944857455390493
2.91070298	0.9474138296416935
2.91203633	0.9489788311557341
2.9133696799999997	0.9493439298051434
2.9147030299999996	0.9486656941118587
2.91603638	0.9468398590121446
2.91736973	0.9447008868685554
2.91870308	0.9421445126173549
2.9200364299999997	0.940214412453905
2.92136978	0.9382843122904553
2.92270313	0.937032105967622
2.92403648	0.9361453401468658
2.9253698299999997	0.9359364681667262
2.9267031799999996	0.937032105967622
2.92803653	0.9387013725453983
2.92936988	0.9404752460395785
2.9307032299999998	0.9421445126173549
2.9320365799999997	0.9433967189401882
2.93336993	0.943918386111535
2.93470328	0.9438664245060011
2.93603663	0.9428750517688412
2.9373699799999997	0.9409969132109253
2.9387033199999997	0.9383362738959891
2.94003667	0.9361973017523997
2.94137002	0.9353628393898455
2.94270337	0.9361973017523997
2.9440367199999997	0.9375537731389687
2.9453700699999996	0.9383362738959891
2.94670342	0.9377103416609064
2.94803677	0.9352582324734418
2.9493701199999998	0.9327541616804431
2.9507034699999997	0.931032591644465
2.95203682	0.9310848951026667
2.95337017	0.9331192603298523
2.95470352	0.9364061737325392
2.9560368699999997	0.9391710781112113
2.95737022	0.9397970103462939
2.95870357	0.9378669101828441
2.96003692	0.9336412693538673
2.9613702699999997	0.9293110216084867
2.9627036199999996	0.9259724884529339
2.96403697	0.92586788153653
2.96537032	0.9277983235526478
2.96670367	0.9303543559511803
2.9680370199999997	0.9317108273377493
2.96937037	0.931867395859687
2.97070372	0.9308240615169934
2.97203707	0.9301458258237087
2.9733704199999997	0.9307197964532576
2.9747037699999996	0.9322324945090963
2.97603712	0.93327582885179
2.97737047	0.9330672987243185
2.97870382	0.931867395859687
2.9800371699999997	0.9299372956962372
2.98137052	0.9289459229590774
2.98270387	0.9287373928316058
2.98403722	0.9301981292819107
2.9853705699999997	0.9326498966167073
2.9867039199999996	0.9354148009953794
2.98803727	0.937918871788378
2.98937062	0.9396927452825582
2.9907039699999998	0.9398493138044959
2.9920373199999997	0.9393796082386828
2.99337067	0.9384928424179267
2.99470402	0.9381277437685176
2.99603737	0.9390668130474754
2.9973707199999997	0.9401101473901693
2.99870407	0.9408926481471895
3.00003742	0.9411011782746611
3.00137077	0.9403186775176409
3.0027041199999998	0.9396404418243562
3.0040374699999997	0.9393276466331489
3.00537082	0.9396927452825582
3.00670417	0.9413100502548006
3.00803752	0.9433444154819863
3.0093708699999997	0.9455876526893113
3.01070422	0.9478831933548385
3.01203757	0.9498655969764902
3.01337092	0.9508569697136501
3.0147042699999997	0.9512220683630593
3.0160376199999996	0.9508046662554481
3.01737097	0.949917900434692
3.01870432	0.947622359769165
3.02003767	0.94438774982468
3.0213710199999997	0.9400058823264336
3.02270437	0.9349454372822344
3.02403772	0.930510924473118
3.02537107	0.9283719523295285
3.0267044199999997	0.9294156285248902
3.0280377699999996	0.9324933280947697
3.02937112	0.9366147038600108
3.03070447	0.9396404418243562
3.0320378199999998	0.9410492166691272
3.0333711699999997	0.9403709809758427
3.03470452	0.9392233815694131
3.03603787	0.9378146067246422
3.03737122	0.9366670073182127
3.0387045699999997	0.9359887716249281
3.04003792	0.9354148009953794
3.04137127	0.9352062708679079
3.04270462	0.9357798996447887
3.0440379699999998	0.9377103416609064
3.0453713199999997	0.9404229425813766
3.04670467	0.94344902239839
3.04803802	0.946265888382596
3.04937137	0.9489788311557341
3.0507047199999997	0.9505961361279766
3.05203807	0.9515871670124684
3.05337142	0.9522134411002191
3.05470477	0.9520045691200796
3.0560381199999997	0.9501787340203655
3.0573714699999996	0.9469964275340823
3.05870482	0.9423010811392925
3.06003817	0.9367189689237466
3.06137152	0.9309283265807291
3.0627048699999997	0.9261810185804054
3.06403822	0.9246679786718986
3.06537157	0.9255550863453227
3.06670492	0.9288416578953416
3.0680382699999997	0.9332238672462562
3.0693716199999996	0.9377623032664403
3.07070497	0.941622845446008
3.07203832	0.9443357882191461
3.0733716699999998	0.946265888382596
3.0747050199999997	0.9478831933548385
3.07603837	0.9485614290481229
3.07737172	0.947622359769165
3.07870507	0.9460050547969225
3.0800384199999997	0.9430835818963128
3.0813717699999996	0.9394842151550866
3.08270512	0.9358845065611924
3.08403847	0.9336932309594012
3.0853718199999998	0.9339540645450746
3.0867051699999997	0.9357279380392547
3.08803852	0.9390668130474754
3.08937187	0.9423010811392925
3.09070522	0.9438664245060011
3.0920385699999997	0.9433444154819863
3.09337192	0.9415708838404742
3.09470527	0.9397970103462939
3.09603862	0.9384928424179267
3.0973719699999998	0.9381797053740514
3.0987053199999997	0.9379711752465799
3.10003867	0.937449508075233
3.10137202	0.9354148009953794
3.10270537	0.9327541616804431
3.1040387199999997	0.9302500908874446
3.10537207	0.9292067565447508
3.10670542	0.9303023943456464
3.10803877	0.9336412693538673
3.1093721199999997	0.9382320088322533
3.1107054699999996	0.9431881888127166
3.11203882	0.9473095645779577
3.11337217	0.949917900434692
3.11470552	0.9513786368849968
3.1160388699999997	0.9511697649048574
3.11737222	0.9498655969764902
3.11870557	0.94715299605602
3.12003892	0.9441792196972084
3.1213722699999997	0.940214412453905
3.1227056199999996	0.9360930366886638
3.12403897	0.9315542588158117
3.12537232	0.9274328830505707
3.1267056699999998	0.9244594485444271
3.1280390199999997	0.9231552806160598
3.12937237	0.9236246443292048
3.13070572	0.9253462143651832
3.13203907	0.9273809214450368
3.1333724199999997	0.9283199907239947
3.13470577	0.9289459229590774
3.13603912	0.9283199907239947
3.13737247	0.9270158227956276
3.1387058199999998	0.9246679786718986
3.1400391699999997	0.9221639078789
3.14137252	0.9203900343847198
3.14270587	0.9200772391935125
3.14403922	0.9223727798590395
3.1453725699999997	0.9267026857517522
3.14670592	0.9311368567082007
3.14803927	0.9340063680032765
3.14937262	0.9345803386328252
3.1507059699999997	0.9332238672462562
3.1520393199999996	0.9315542588158117
3.15337267	0.930510924473118
3.15470602	0.931398032146542
3.15603937	0.9339021029395407
3.1573727199999997	0.937032105967622
3.15870607	0.9399012754100297
3.16003942	0.9417274523624118
3.16137277	0.9427707867051055
3.1627061199999997	0.9430316202907789
3.1640394699999996	0.9430835818963128
3.16537282	0.9437618175895973
3.16670617	0.9451182889761665
3.1680395199999998	0.9470483891396162
3.1693728699999997	0.9494481948688791
3.17070622	0.9513786368849968
3.17203957	0.952735108271566
3.17337292	0.9529959418572393
3.1747062699999997	0.9516914320762042
3.1760396199999996	0.9493439298051434
3.17737297	0.9458488281276528
3.17870632	0.9423010811392925
3.1800396699999998	0.9395884802188224
3.1813730199999997	0.9378146067246422
3.18270637	0.9366147038600108
3.18403972	0.936510438796275
3.18537307	0.9365627422544769
3.1867064199999997	0.9364061737325392
3.18803977	0.9357279380392547
3.18937312	0.9345280351746232
3.19070647	0.9339021029395407
3.1920398199999998	0.934162936525214
3.1933731699999997	0.9352582324734418
3.19470652	0.9372929395532954
3.19603987	0.9394842151550866
3.19737322	0.9405275494977803
3.1987065699999997	0.9400058823264336
3.20003992	0.9381797053740514
3.20137327	0.9353628393898455
3.20270662	0.9327022000749092
3.2040399699999997	0.9299372956962372
3.2053733199999996	0.9279025886163835
3.20670667	0.9274328830505707
3.20804002	0.9289982264172792
3.20937337	0.9325456315529715
3.2107067199999997	0.9372929395532954
3.21204007	0.9416751489042099
3.21337342	0.9442834847609443
3.21470677	0.9447008868685554
3.2160401199999997	0.9428750517688412
3.2173734699999996	0.9406318145615161
3.21870682	0.9382843122904553
3.22004017	0.9361973017523997
3.2213735199999998	0.9336932309594012
3.2227068699999997	0.930980630038931
3.22404022	0.9280591571383212
3.22537357	0.9264418521660787
3.22670692	0.92586788153653
3.2280402699999997	0.9271723913175652
3.22937362	0.9297807271742995
3.23070697	0.9331192603298523
3.23204032	0.9367189689237466
3.2333736699999998	0.9396927452825582
3.2347070199999997	0.9420402475536191
3.23604037	0.9431881888127166
3.23737372	0.943500984003924
3.23870707	0.9420402475536191
3.2400404199999997	0.9396404418243562
3.24137377	0.9363538702743374
3.24270712	0.9336412693538673
3.24404047	0.9320759259871586
3.2453738199999997	0.9324933280947697
3.2467071699999996	0.9349973988877683
3.24804052	0.9393796082386828
3.24937387	0.9445443183466177
3.25070722	0.9493962332633452
3.2520405699999997	0.9537784426142597
3.25337392	0.9566999155148694
3.25470727	0.9581606519651742
3.25604062	0.9577952114630971
3.2573739699999997	0.9559693763633831
3.2587073199999996	0.9530479034627733
3.26004067	0.949030792761268
3.26137402	0.9436575525258615
3.2627073699999998	0.9385971074816626
3.2640407199999997	0.9344237701108875
3.26537407	0.9321282294453606
3.26670742	0.931919699317889
3.26804077	0.9334847008319296
3.2693741199999997	0.9360410750831301
3.2707074699999996	0.938857941067336
3.27204082	0.9419882859480851
3.27337417	0.9452225540399023
3.2747075199999998	0.9488222626337964
3.2760408699999997	0.9510654998411217
3.27737422	0.9518480005981419
3.27870757	0.9498655969764902
3.28004092	0.9456922596057151
3.2813742699999997	0.9393796082386828
3.28270762	0.9333804357681939
3.28404097	0.9287893544371397
3.28537432	0.9265984206880163
3.2867076699999997	0.9272243529230991
3.2880410199999996	0.9301458258237087
3.28937437	0.9347888687602968
3.29070772	0.9393796082386828
3.29204107	0.9431881888127166
3.2933744199999997	0.9455876526893113
3.29470777	0.9466832904902072
3.29604112	0.9464747603627356
3.29737447	0.945796524669451
3.2987078199999997	0.9452225540399023
3.3000411699999996	0.9444400532828819
3.30137452	0.9432924538764524
3.30270787	0.9418317174261476
3.30404122	0.9407360796252519
3.3053745699999997	0.9404229425813766
3.30670792	0.941153481732863
3.30804127	0.9429793168325771
3.30937462	0.9452225540399023
3.3107079699999997	0.947622359769165
3.3120413199999996	0.9496047633908168
3.31337467	0.9514829019487326
3.31470802	0.9524219712276907
3.3160413699999998	0.9520568725782814
3.3173747199999997	0.9501787340203655
3.31870807	0.94715299605602
3.32004142	0.9437098559840634
3.32137477	0.940684118019718
3.3227081199999997	0.939275343174947
3.32404147	0.939275343174947
3.32537482	0.9409446097527234
3.32670817	0.9436052490676597
3.3280415199999998	0.9468921624703466
3.3293748699999997	0.9503353025423031
3.33070822	0.952735108271566
3.33204157	0.9537784426142597
3.33337492	0.9534133439648504
3.3347082699999997	0.9516394704706703
3.3360416099999997	0.9489265276975322
3.33737496	0.9463181918407979
3.33870831	0.9438141210477992
3.34004166	0.9415185803822722
3.3413750099999997	0.9395361767606205
3.34270836	0.9378669101828441
3.34404171	0.9370844094258238
3.34537506	0.936510438796275
3.3467084099999997	0.9359887716249281
3.3480417599999996	0.9357798996447887
3.34937511	0.9353628393898455
3.35070846	0.9353105359316437
3.35204181	0.9361453401468658
3.3533751599999997	0.9380754403103156
3.35470851	0.9401621089957032
3.35604186	0.9420402475536191
3.35737521	0.9424576496612301
3.3587085599999997	0.9417274523624118
3.3600419099999996	0.939744706888092
3.36137526	0.9372929395532954
3.36270861	0.9355713695173171
3.3640419599999998	0.9347888687602968
3.3653753099999997	0.9353105359316437
3.36670866	0.9370844094258238
3.36804201	0.9394319116968847
3.36937536	0.9415185803822722
3.3707087099999997	0.9429273552270432
3.3720420599999996	0.9436575525258615
3.37337541	0.9447008868685554
3.37470876	0.9461616233188602
3.3760421099999998	0.9483005954624496
3.3773754599999997	0.9502829990841012
3.37870881	0.9508569697136501
3.38004216	0.9498655969764902
3.38137551	0.9472572611197558
3.3827088599999997	0.9444923567410838
3.38404221	0.9432924538764524
3.38537556	0.9438664245060011
3.38670891	0.9463181918407979
3.3880422599999998	0.9497090284545525
3.3893756099999997	0.9526305013551623
3.39070896	0.9543520713911405
3.39204231	0.9540912378054671
3.39337566	0.9524219712276907
3.3947090099999997	0.9489788311557341
3.39604236	0.9445443183466177
3.39737571	0.9399535788682316
3.39870906	0.9355713695173171
3.4000424099999997	0.9319716609234229
3.4013757599999996	0.9295198935886261
3.40270911	0.9289459229590774
3.40404246	0.9301458258237087
3.40537581	0.9329630336605826
3.4067091599999997	0.9359364681667262
3.40804251	0.9390668130474754
3.40937586	0.9412577467965988
3.41070921	0.9430316202907789
3.4120425599999997	0.9447008868685554
3.4133759099999996	0.9470483891396162
3.41470926	0.9500221654984278
3.41604261	0.9525262362914264
3.4173759599999998	0.953621874092322
3.4187093099999997	0.9525785397496284
3.42004266	0.9496570668490187
3.42137601	0.9451705924343683
3.42270936	0.9408403446889876
3.4240427099999997	0.9382320088322533
3.42537606	0.9377623032664403
3.42670941	0.939275343174947
3.42804276	0.9414666187767383
3.4293761099999998	0.9437098559840634
3.4307094599999997	0.944909758848695
3.43204281	0.9446489252630215
3.43337616	0.943918386111535
3.43470951	0.9426665216413698
3.4360428599999997	0.9418840208843493
3.43737621	0.9415185803822722
3.43870956	0.9419359824898834
3.44004291	0.9419359824898834
3.4413762599999997	0.9415185803822722
3.4427096099999996	0.940684118019718
3.44404296	0.9407360796252519
3.44537631	0.9408403446889876
3.44670966	0.941622845446008
3.4480430099999997	0.9430316202907789
3.44937636	0.943918386111535
3.45070971	0.9438664245060011
3.45204306	0.9431881888127166
3.4533764099999997	0.9429273552270432
3.4547097599999996	0.9429793168325771
3.45604311	0.9433444154819863
3.45737646	0.9441272580916745
3.4587098099999998	0.945327160956306
3.4600431599999997	0.9455356910837774
3.46137651	0.9455356910837774
3.46270986	0.9448051519322911
3.46404321	0.9441272580916745
3.4653765599999997	0.9435532874621257
3.4667099099999996	0.94344902239839
3.46804326	0.9441792196972084
3.46937661	0.9455876526893113
3.4707099599999998	0.9472049576615539
3.4720433099999997	0.9494481948688791
3.47337666	0.9511697649048574
3.47471001	0.9519526075145457
3.47604336	0.951796038992608
3.4773767099999997	0.9499702038928939
3.47871006	0.9469441240758805
3.48004341	0.9433967189401882
3.48137676	0.9403709809758427
3.4827101099999997	0.9379711752465799
3.4840434599999996	0.9367189689237466
3.48537681	0.9363015668161354
3.48671016	0.9372929395532954
3.48804351	0.9394319116968847
3.4893768599999997	0.9429793168325771
3.49071021	0.9468398590121446
3.49204356	0.950387264147837
3.49337691	0.9520568725782814
3.4947102599999997	0.9518480005981419
3.4960436099999996	0.9505961361279766
3.49737696	0.9486137325063249
3.49871031	0.9461616233188602
3.50004366	0.9436052490676597
3.5013770099999997	0.9414143153185365
3.50271036	0.9394842151550866
3.50404371	0.9386494109398644
3.50537706	0.9396927452825582
3.5067104099999997	0.9423533845974944
3.5080437599999996	0.9460050547969225
3.50937711	0.9500744689566297
3.51071046	0.9536738356978559
3.5120438099999998	0.9568041805786052
3.5133771599999997	0.9580563869014385
3.51471051	0.9583168786344439
3.51604386	0.9573781512081541
3.51737721	0.9553957475865023
3.5187105599999997	0.952735108271566
3.52004391	0.9501787340203655
3.52137726	0.9477789282911027
3.52271061	0.9461616233188602
3.5240439599999998	0.9458488281276528
3.5253773099999997	0.9464224569045336
3.52671066	0.9478831933548385
3.52804401	0.950908931319184
3.52937736	0.9552391790645646
3.5307107099999997	0.960143055586826
3.53204406	0.9642644313520671
3.53337741	0.9659860013880454
3.53471076	0.9646295300014763
3.5360441099999997	0.961029821407582
3.5373774599999996	0.9562825134072582
3.53871081	0.9518480005981419
3.54004416	0.9486137325063249
3.54137751	0.9455876526893113
3.5427108599999997	0.9431881888127166
3.54404421	0.9415708838404742
3.54537756	0.9418840208843493
3.54671091	0.9442834847609443
3.5480442599999997	0.9483528989206513
3.5493776099999996	0.9524219712276907
3.55071096	0.9554477091920361
3.55204431	0.9566999155148694
3.5533776599999998	0.9562302099490565
3.5547110099999997	0.9556565811721757
3.55604436	0.9553434441283003
3.55737771	0.9555519742557719
3.55871106	0.9557085427777096
3.5600444099999997	0.9550303070844249
3.56137776	0.9538304042197936
3.56271111	0.9520568725782814
3.56404446	0.9503353025423031
3.5653778099999998	0.949500498327081
3.5667111599999997	0.9490830962194698
3.56804451	0.9487703010282625
3.56937786	0.9485614290481229
3.57071121	0.9479874584185742
3.5720445599999997	0.94715299605602
3.57337791	0.945744221211249
3.57471126	0.9442315231554104
3.57604461	0.9426665216413698
3.5773779599999997	0.941153481732863
3.5787113099999996	0.9398493138044959
3.58004466	0.9389102445255377
3.58137801	0.9381797053740514
3.58271136	0.9381797053740514
3.5840447099999997	0.9392233815694131
3.58537806	0.9410492166691272
3.58671141	0.94344902239839
3.58804476	0.9459007897331867
3.5893781099999997	0.9483005954624496
3.5907114599999996	0.9498655969764902
3.59204481	0.9521611376420173
3.59337816	0.9547694734987515
3.5947115099999998	0.9573781512081541
3.5960448599999997	0.9592562897660698
3.59737821	0.9599341836066864
3.59871156	0.9586823191365211
3.60004491	0.9557085427777096
3.6013782599999997	0.9516914320762042
3.6027116099999996	0.9480397618767762
3.60404496	0.9450659855179646
3.60537831	0.9433967189401882
3.6067116599999998	0.94344902239839
3.6080450099999997	0.9443357882191461
3.60937836	0.9460050547969225
3.61071171	0.9475703981636312
3.61204506	0.949030792761268
3.6133784099999997	0.9495528017852829
3.61471176	0.9497090284545525
3.61604511	0.9495528017852829
3.61737846	0.949030792761268
3.6187118099999998	0.94715299605602
3.6200451599999997	0.9447008868685554
3.62137851	0.9417794139679457
3.62271186	0.9391187746530093
3.62404521	0.9382843122904553
3.6253785599999997	0.9396927452825582
3.62671191	0.9435532874621257
3.62804526	0.9474657912472273
3.62937861	0.950908931319184
3.6307119599999997	0.9528913349408357
3.6320453099999996	0.9541958447218709
3.63337866	0.9550826105426269
3.63471201	0.9563344750127923
3.63604536	0.9572215826862164
3.6373787099999997	0.9570127107060767
3.63871206	0.9550826105426269
3.64004541	0.9515871670124684
3.64137876	0.948092065334978
3.6427121099999997	0.9455356910837774
3.6440454599999996	0.9445443183466177
3.64537881	0.9450659855179646
3.64671216	0.9468921624703466
3.6480455099999998	0.9492919681996095
3.6493788599999997	0.9519526075145457
3.65071221	0.9540912378054671
3.65204556	0.9554477091920361
3.65337891	0.9557608462359115
3.6547122599999997	0.9550303070844249
3.65604561	0.9537261391560579
3.65737896	0.9523696677694887
3.65871231	0.9510135382355878
3.6600456599999998	0.9501787340203655
3.6613790099999997	0.9496570668490187
3.66271236	0.9493962332633452
3.66404571	0.9497613319127545
3.66537906	0.9508569697136501
3.6667124099999997	0.952735108271566
3.66804576	0.9550303070844249
3.66937911	0.9576389847938274
3.67071246	0.9597776150847487
3.6720458099999997	0.9609255563438462
3.6733791599999996	0.9612906549932555
3.67471251	0.9607689878219087
3.67604586	0.9597256534792149
3.67737921	0.9574301128136878
3.6787125599999997	0.9546652084350158
3.68004591	0.9520568725782814
3.68137926	0.9502306956258993
3.68271261	0.9499702038928939
3.6840459599999997	0.9516394704706703
3.6853793099999996	0.9548217769569535
3.68671266	0.9585257506145834
3.68804601	0.9617600187064005
3.6893793599999998	0.9642644313520671
3.6907127099999997	0.9658817363243095
3.69204606	0.9658817363243095
3.69337941	0.9645252649377405
3.69471276	0.9619165872283382
3.6960461099999997	0.9583168786344439
3.6973794599999996	0.9538827076779955
3.69871281	0.9494481948688791
3.70004616	0.9455356910837774
3.7013795099999998	0.9426142181831678
3.7027128599999997	0.941153481732863
3.70404621	0.9412577467965988
3.70537956	0.9422491195337586
3.70671291	0.9437618175895973
3.7080462599999997	0.9456922596057151
3.70937961	0.9478308898966366
3.71071296	0.9511697649048574
3.71204631	0.9552391790645646
3.7133796599999997	0.9602473206505617
3.7147130099999996	0.9645252649377405
3.71604636	0.9669250706670034
3.71737971	0.9665076685593923
3.71871306	0.9636381572643165
3.7200464099999997	0.9592039863078681
3.72137976	0.9550826105426269
3.72271311	0.9524739328332246
3.72404646	0.9520045691200796
3.7253798099999997	0.9536738356978559
3.7267131599999996	0.9557608462359115
3.72804651	0.9573781512081541
3.72937986	0.95826491702891
3.73071321	0.9578998183795008
3.7320465599999997	0.9571692792280144
3.7333798999999996	0.9564390819291959
3.73471325	0.9559693763633831
3.7360466	0.9557085427777096
3.73737995	0.9548737385624873
3.7387132999999997	0.9533610405066486
3.74004665	0.9507527046499142
3.74138	0.9478308898966366
3.74271335	0.9456399561475133
3.7440466999999997	0.9450140239124307
3.7453800499999996	0.9463704952989997
3.7467134	0.9494481948688791
3.74804675	0.952735108271566
3.7493800999999998	0.9552911406700985
3.7507134499999997	0.9556565811721757
3.7520468	0.9546132468294819
3.75338015	0.9529959418572393
3.7547135	0.9518480005981419
3.7560468499999997	0.9520568725782814
3.7573802	0.9529959418572393
3.75871355	0.9532044719847109
3.7600469	0.952317706163955
3.7613802499999998	0.9490830962194698
3.7627135999999997	0.9454833876255756
3.76404695	0.9430835818963128
3.7653803	0.9413620118603345
3.76671365	0.941622845446008
3.7680469999999997	0.9420925510118209
3.76938035	0.9423010811392925
3.7707137	0.9423533845974944
3.77204705	0.9432924538764524
3.7733803999999997	0.9450140239124307
3.7747137499999996	0.9481440269405119
3.7760471	0.9508046662554481
3.77738045	0.9522134411002191
3.7787138	0.9507527046499142
3.7800471499999997	0.9463704952989997
3.7813805	0.9414143153185365
3.78271385	0.9363015668161354
3.7840472	0.9329630336605826
3.7853805499999997	0.9320759259871586
3.7867138999999996	0.9334847008319296
3.78804725	0.9356236729755188
3.7893806	0.9384405389597249
3.7907139499999998	0.9406318145615161
3.7920472999999997	0.9432401504182505
3.79338065	0.944857455390493
3.794714	0.9460050547969225
3.79604735	0.9467875555539429
3.7973806999999997	0.94715299605602
3.7987140499999996	0.9473615261834916
3.8000474	0.9473615261834916
3.80138075	0.9477789282911027
3.8027140999999998	0.9492919681996095
3.8040474499999997	0.951743735534406
3.8053808	0.9542478063274048
3.80671415	0.9575866813356255
3.8080475	0.960090752128624
3.8093808499999997	0.9620731557502759
3.8107142	0.9621254592084778
3.81204755	0.9617080571008666
3.8133809	0.960612419299971
3.8147142499999998	0.9595690849572772
3.8160475999999997	0.9586300156783193
3.81738095	0.9577952114630971
3.8187143	0.9564390819291959
3.82004765	0.9538304042197936
3.8213809999999997	0.9512743718212611
3.82271435	0.9490830962194698
3.8240477	0.9490830962194698
3.82538105	0.9507004011917124
3.8267143999999997	0.9534653055703843
3.8280477499999996	0.9555519742557719
3.8293811	0.9564390819291959
3.83071445	0.9552911406700985
3.8320478	0.9530479034627733
3.8333811499999997	0.9504915292115728
3.8347145	0.948092065334978
3.83604785	0.9468398590121446
3.8373812	0.9468921624703466
3.8387145499999997	0.948092065334978
3.8400478999999996	0.9495528017852829
3.84138125	0.9495528017852829
3.8427146	0.9484571639843872
3.8440479499999998	0.9464224569045336
3.8453812999999997	0.9441792196972084
3.84671465	0.9431881888127166
3.848048	0.943918386111535
3.84938135	0.9461096617133263
3.8507146999999997	0.9487703010282625
3.85204805	0.9516394704706703
3.8533814	0.9544566783075442
3.85471475	0.9566999155148694
3.8560480999999998	0.9576389847938274
3.8573814499999997	0.9574824162718898
3.8587148	0.9560736414271188
3.86004815	0.9538304042197936
3.8613815	0.9518480005981419
3.8627148499999997	0.951743735534406
3.8640482	0.9538304042197936
3.86538155	0.9573258477499521
3.8667149	0.9606647227581729
3.8680482499999997	0.9628036949017622
3.8693815999999996	0.9631687935511715
3.87071495	0.9619165872283382
3.8720483	0.959673350021013
3.87338165	0.9574301128136878
3.8747149999999997	0.9550826105426269
3.87604835	0.9529436383990376
3.8773817	0.9514305984905309
3.87871505	0.9506480977335104
3.8800483999999997	0.9505438326697747
3.8813817499999996	0.9502306956258993
3.8827151	0.9493962332633452
3.88404845	0.949030792761268
3.8853817999999998	0.949500498327081
3.8867151499999997	0.9506480977335104
3.8880485	0.9528393733353018
3.88938185	0.95456094337128
3.8907152	0.9556565811721757
3.8920485499999997	0.9554477091920361
3.8933818999999996	0.9541958447218709
3.89471525	0.9526305013551623
3.8960486	0.9511697649048574
3.8973819499999998	0.9497090284545525
3.8987152999999997	0.9483528989206513
3.90004865	0.9465270638209373
3.901382	0.9445443183466177
3.90271535	0.9431358853545148
3.9040486999999997	0.9427184832469035
3.90538205	0.9446489252630215
3.9067154	0.947622359769165
3.90804875	0.9510654998411217
3.9093820999999997	0.9538827076779955
3.9107154499999996	0.9558651112996472
3.9120488	0.9574301128136878
3.91338215	0.9585257506145834
3.9147155	0.9588908492639927
3.9160488499999997	0.9582126135707081
3.9173822	0.9560736414271188
3.91871555	0.9529436383990376
3.9200489	0.9502306956258993
3.9213822499999997	0.9479874584185742
3.9227155999999996	0.9473615261834916
3.92404895	0.9485091255899212
3.9253823	0.9511697649048574
3.92671565	0.9543520713911405
3.9280489999999997	0.9574301128136878
3.92938235	0.9597776150847487
3.9307157	0.9609775179493802
3.93204905	0.9613949200569912
3.9333823999999997	0.961029821407582
3.9347157499999996	0.9604558507780333
3.9360491	0.960090752128624
3.93738245	0.9596213884154791
3.9387157999999998	0.9584734471563816
3.9400491499999997	0.9570127107060767
3.9413825	0.9545086399130782
3.94271585	0.9514829019487326
3.9440492	0.9484571639843872
3.9453825499999997	0.9462139267770621
3.9467159	0.9459007897331867
3.94804925	0.946631328884673
3.9493826	0.9490830962194698
3.9507159499999998	0.9524219712276907
3.9520492999999997	0.9561259448853208
3.95338265	0.9594125164353396
3.954716	0.9619165872283382
3.95604935	0.9631164900929695
3.9573826999999997	0.9629599215710318
3.95871605	0.9617600187064005
3.9600494	0.9597776150847487
3.96138275	0.9573258477499521
3.9627160999999997	0.9547175118932176
3.9640494499999996	0.9532044719847109
3.9653828	0.9531002069209751
3.96671615	0.9540392761999332
3.9680495	0.9553434441283003
3.9693828499999997	0.9562302099490565
3.9707162	0.9560216798215849
3.97204955	0.9550303070844249
3.9733829	0.9537784426142597
3.9747162499999997	0.9529436383990376
3.9760495999999996	0.9526828048133641
3.97738295	0.952317706163955
3.9787163	0.9506480977335104
3.9800496499999998	0.9487179975700606
3.9813829999999997	0.9459530931913886
3.98271635	0.9435532874621257
3.9840497	0.9424576496612301
3.98538305	0.9424576496612301
3.9867163999999997	0.943918386111535
3.98804975	0.9460050547969225
3.9893831	0.9486137325063249
3.99071645	0.9515352054069345
3.9920497999999998	0.9544043748493425
3.9933831499999997	0.9571692792280144
3.9947165	0.9595690849572772
3.99604985	0.9613429584514573
3.9973832	0.9624905578578868
3.99871655	0.9617600187064005
4.0000499	0.9598299185429506
4.00138325	0.9573258477499521
4.002716599999999	0.9550303070844249
4.00404995	0.9537261391560579
4.0053833	0.9542478063274048
4.0067166499999995	0.9561782483435225
4.00805	0.958786584200257
4.00938335	0.9607166843637068
4.0107167	0.9631164900929695
4.01205005	0.96567286434417
4.0133833999999995	0.9676029645076198
4.01471675	0.9691160044161266
4.0160501	0.9688551708304531
4.01738345	0.9667161986868638
4.0187168	0.9618646256228043
4.020050149999999	0.9553434441283003
4.0213835	0.949030792761268
4.02271685	0.94438774982468
4.0240502	0.9418840208843493
4.02538355	0.9416751489042099
4.0267169	0.9428750517688412
4.02805025	0.9456399561475133
4.0293836	0.9490830962194698
4.0307169499999995	0.9531521685265092
4.0320503	0.9574824162718898
4.03338365	0.9610821248657839
4.034717	0.9627513914435603
4.03605035	0.9624905578578868
4.0373836999999995	0.9609775179493802
4.03871705	0.9590997212441323
4.0400504	0.9571169757698125
4.04138375	0.955500012650238
4.0427171	0.9553434441283003
4.044050449999999	0.9563867784709941
4.0453838	0.9590997212441323
4.04671715	0.9623339893359493
4.0480504999999996	0.96567286434417
4.04938385	0.9678637980932933
4.0507172	0.9686986023085156
4.05205055	0.968907474288655
4.0533839	0.9690117393523908
4.0547172499999995	0.9682292385953706
4.0560506	0.9662468349737188
4.05738395	0.9636381572643165
4.0587173	0.9600387905230903
4.06005065	0.9564910435347298
4.061383999999999	0.9539350111361974
4.06271735	0.952735108271566
4.0640507	0.9525262362914264
4.06538405	0.9533087370484467
4.0667174	0.9547175118932176
4.06805075	0.9572735442917502
4.0693841	0.9602992822560956
4.07071745	0.9640035977663935
4.0720507999999995	0.9681769351371686
4.07338415	0.9715681136035914
4.0747175	0.974019880938388
4.07605085	0.9751674803448176
4.0773842	0.9743330179822633
4.0787175499999995	0.9712026731015141
4.0800509	0.96666423708133
4.08138425	0.9608732528856445
4.0827176	0.955500012650238
4.08405095	0.950908931319184
4.085384299999999	0.948092065334978
4.08671765	0.9465790254264713
4.088051	0.9460573582551244
4.08938435	0.9462139267770621
4.0907177	0.9473095645779577
4.09205105	0.9497090284545525
4.0933844	0.9531002069209751
4.09471775	0.9570650141642787
4.0960510999999995	0.9608212912801104
4.09738445	0.9634819305950468
4.0987178	0.9638470292444561
4.10005115	0.9620731557502759
4.1013845	0.9590997212441323
4.1027178499999994	0.9553957475865023
4.1040512	0.9522134411002191
4.10538455	0.9500221654984278
4.1067179	0.9491873612832057
4.10805125	0.9501264305621635
4.1093846	0.9516914320762042
4.11071795	0.9543520713911405
4.1120513	0.9568564840368071
4.1133846499999995	0.9584734471563816
4.114718	0.9585780540727854
4.11605135	0.9577952114630971
4.1173847	0.9561782483435225
4.11871805	0.9551345721481608
4.1200513999999995	0.9542478063274048
4.12138475	0.9533610405066486
4.1227181	0.9522134411002191
4.12405145	0.9504395676060389
4.1253848	0.9492919681996095
4.126718149999999	0.9492919681996095
4.1280515	0.9510135382355878
4.12938485	0.9542478063274048
4.13071819	0.9580563869014385
4.13205154	0.9608732528856445
4.133384889999999	0.9622297242722135
4.13471824	0.9610821248657839
4.13605159	0.9581606519651742
4.13738494	0.9536738356978559
4.13871829	0.9482482920042478
4.14005164	0.9428227483106394
4.14138499	0.9391710781112113
4.14271834	0.9380754403103156
4.1440516899999995	0.9400058823264336
4.14538504	0.9441272580916745
4.14671839	0.949500498327081
4.14805174	0.9546132468294819
4.14938509	0.9586300156783193
4.1507184399999995	0.9621254592084778
4.15205179	0.9651511971728232
4.15338514	0.9676029645076198
4.15471849	0.968907474288655
4.15605184	0.9692202694798623
4.157385189999999	0.9677075714240236
4.15871854	0.965255462236559
4.16005189	0.9623862927941511
4.1613852399999995	0.9603515857142976
4.16271859	0.9593605548298056
4.16405194	0.959673350021013
4.16538529	0.9613429584514573
4.16671864	0.9637424223280522
4.1680519899999995	0.9664030616429884
4.16938534	0.9685943372447798
4.17071869	0.9695853681292715
4.17205204	0.9690637009579246
4.17338539	0.9668727672088014
4.174718739999999	0.9632210970093733
4.17605209	0.958786584200257
4.17738544	0.95456094337128
4.17871879	0.9508569697136501
4.18005214	0.9482482920042478
4.18138549	0.9472049576615539
4.18271884	0.9480397618767762
4.18405219	0.9498655969764902
4.1853855399999995	0.9520568725782814
4.18671889	0.9539869727417313
4.18805224	0.9552911406700985
4.18938559	0.9561782483435225
4.19071894	0.9569607491005429
4.1920522899999995	0.9584214855508477
4.19338564	0.9594648198935414
4.19471899	0.9601950171923599
4.19605234	0.9595167814990754
4.19738569	0.9577432498575631
4.198719039999999	0.9551345721481608
4.20005239	0.9519526075145457
4.20138574	0.9489265276975322
4.2027190899999995	0.9469441240758805
4.20405244	0.9462139267770621
4.20538579	0.9468398590121446
4.20671914	0.9487703010282625
4.20805249	0.9511178032993235
4.2093858399999995	0.9533610405066486
4.21071919	0.9552391790645646
4.21205254	0.9568564840368071
4.21338589	0.9580040834432365
4.21471924	0.9582126135707081
4.216052589999999	0.9572735442917502
4.21738594	0.9548737385624873
4.21871929	0.9515871670124684
4.22005264	0.9482482920042478
4.22138599	0.9463704952989997
4.22271934	0.9465790254264713
4.22405269	0.9484048605261854
4.22538604	0.951796038992608
4.2267193899999995	0.9558651112996472
4.22805274	0.9599341836066864
4.22938609	0.9633253620731091
4.23071944	0.96567286434417
4.23205279	0.9664030616429884
4.2333861399999995	0.9655162958222324
4.23471949	0.9629599215710318
4.23605284	0.9593605548298056
4.23738619	0.9560216798215849
4.23871954	0.9538304042197936
4.240052889999999	0.9525262362914264
4.24138624	0.9514829019487326
4.24271959	0.9507527046499142
4.2440529399999996	0.9502306956258993
4.24538629	0.9500221654984278
4.24671964	0.9510135382355878
4.24805299	0.9539350111361974
4.24938634	0.9581083485069724
4.2507196899999995	0.9621774208140116
4.25205304	0.9650469321090874
4.25338639	0.9662468349737188
4.25471974	0.9649946286508855
4.25605309	0.9616037920371309
4.257386439999999	0.9574824162718898
4.25871979	0.9531521685265092
4.26005314	0.9497090284545525
4.26138649	0.9481963303987139
4.26271984	0.9490830962194698
4.26405319	0.9522134411002191
4.26538654	0.9563344750127923
4.26671989	0.9605604576944371
4.2680532399999995	0.9636381572643165
4.26938659	0.9650988937146213
4.27071994	0.9658294328661077
4.27205329	0.9663511000374546
4.27338664	0.9667685021450657
4.2747199899999995	0.9662987965792527
4.27605334	0.9650988937146213
4.27738669	0.9623339893359493
4.27872004	0.9592039863078681
4.28005339	0.9563344750127923
4.281386739999999	0.9544566783075442
4.28272009	0.9543520713911405
4.28405344	0.9558651112996472
4.28538679	0.9585780540727854
4.28672014	0.9616037920371309
4.28805349	0.964316392957601
4.28938684	0.965255462236559
4.29072019	0.965255462236559
4.2920535399999995	0.9637424223280522
4.29338689	0.9621774208140116
4.29472024	0.961029821407582
4.29605359	0.9603515857142976
4.29738694	0.9598299185429506
4.2987202899999994	0.958786584200257
4.30005364	0.9574301128136878
4.30138699	0.9560736414271188
4.30272034	0.9555519742557719
4.30405369	0.9554477091920361
4.30538704	0.9561782483435225
4.30672039	0.9570127107060767
4.30805374	0.9572735442917502
4.3093870899999995	0.9570650141642787
4.31072044	0.9572735442917502
4.31205379	0.9579517799850347
4.31338714	0.9599341836066864
4.31472049	0.9622820277304153
4.3160538399999995	0.9643686964158028
4.31738719	0.9657251678023718
4.31872054	0.9645252649377405
4.32005389	0.9619165872283382
4.32138724	0.9586823191365211
4.322720589999999	0.9561259448853208
4.32405394	0.9550826105426269
4.32538729	0.9555519742557719
4.32672064	0.9561259448853208
4.32805399	0.9575866813356255
4.32938734	0.9583691820926458
4.33072069	0.9594648198935414
4.33205404	0.9609255563438462
4.3333873899999995	0.9619165872283382
4.33472074	0.9631164900929695
4.33605409	0.9634819305950468
4.33738744	0.9631164900929695
4.33872079	0.9607689878219087
4.3400541399999994	0.9574301128136878
4.34138749	0.9532567754429128
4.34272084	0.9505438326697747
4.34405419	0.9497090284545525
4.34538754	0.9521088341838153
4.34672089	0.9557608462359115
4.34805424	0.9593605548298056
4.34938759	0.9613429584514573
4.3507209399999995	0.9621774208140116
4.35205429	0.9622820277304153
4.35338764	0.9619165872283382
4.35472099	0.9618646256228043
4.35605434	0.9611340864713178
4.3573876899999995	0.9595690849572772
4.35872104	0.956908445642341
4.36005439	0.9543001097856066
4.36138774	0.9520045691200796
4.36272109	0.9509612347773858
4.364054439999999	0.9514829019487326
4.36538779	0.9538827076779955
4.36672114	0.9568041805786052
4.36805449	0.9597256534792149
4.36938784	0.9628036949017622
4.37072119	0.9649946286508855
4.37205454	0.966611933623128
4.37338789	0.9674467378383502
4.3747212399999995	0.9671855624000089
4.37605459	0.9657251678023718
4.37738794	0.9631687935511715
4.37872129	0.9599864870648883
4.38005464	0.9564910435347298
4.3813879899999995	0.9528393733353018
4.38272134	0.9498136353709562
4.38405469	0.9480397618767762
4.38538804	0.9474657912472273
4.38672139	0.9485614290481229
4.388054739999999	0.9507527046499142
4.38938809	0.9535695706341202
4.39072144	0.9561782483435225
4.3920547899999995	0.9585257506145834
4.39338814	0.9598822220011526
4.39472149	0.9604558507780333
4.39605484	0.9599864870648883
4.39738819	0.9589951143277285
4.3987215399999995	0.9569607491005429
4.40005489	0.9539869727417313
4.40138824	0.9503353025423031
4.40272159	0.9471006925978182
4.40405494	0.9452225540399023
4.405388289999999	0.9447531903267573
4.40672164	0.9468398590121446
4.40805499	0.9504395676060389
4.40938834	0.9542478063274048
4.41072169	0.9571692792280144
4.41205504	0.9588388876584588
4.41338839	0.95826491702891
4.41472174	0.9559693763633831
4.4160550899999995	0.9525785397496284
4.41738844	0.9498655969764902
4.41872179	0.9483528989206513
4.42005514	0.9476746632273669
4.42138849	0.9475180947054292
4.4227218399999995	0.9473615261834916
4.42405519	0.9469964275340823
4.42538854	0.9473095645779577
4.42672189	0.9491873612832057
4.42805524	0.9515871670124684
4.429388589999999	0.9544566783075442
4.43072194	0.9561782483435225
4.43205529	0.9572215826862164
4.4333886399999995	0.9577432498575631
4.43472199	0.95826491702891
4.43605534	0.9586823191365211
4.43738869	0.958786584200257
4.43872204	0.9580040834432365
4.4400553899999995	0.9564910435347298
4.44138874	0.955500012650238
4.44272209	0.9549783454788912
4.44405544	0.9560216798215849
4.44538879	0.9574301128136878
4.446722139999999	0.9590997212441323
4.44805549	0.9603515857142976
4.44938884	0.9614472235151932
4.45072219	0.9623339893359493
4.45205554	0.9635861956587826
4.45338889	0.9650469321090874
4.45472224	0.9661945315155169
4.45605559	0.9667161986868638
4.4573889399999995	0.9655162958222324
4.45872229	0.9630122250292338
4.46005564	0.9599341836066864
4.46138899	0.9575866813356255
4.46272234	0.956908445642341
4.4640556899999995	0.9581606519651742
4.46538904	0.9602992822560956
4.46672239	0.9630122250292338
4.46805574	0.9650469321090874
4.46938909	0.9662468349737188
4.470722439999999	0.967551002902086
4.47205579	0.9691683078743285
4.47338914	0.971254976559716
4.4747224899999996	0.9736547822889787
4.47605584	0.9750632152810819
4.47738919	0.9746981166316726
4.47872254	0.9724548794243474
4.48005589	0.9681769351371686
4.4813892399999995	0.9641598244356634
4.48272259	0.9613949200569912
4.48405594	0.9607689878219087
4.48538929	0.9616557536426648
4.48672264	0.9632210970093733
4.488055989999999	0.9642644313520671
4.48938934	0.9646818334596782
4.49072269	0.9643686964158028
4.49205604	0.9636904607225184
4.49338939	0.9638470292444561
4.49472274	0.9640035977663935
4.49605609	0.9641078628301294
4.49738944	0.9638470292444561
4.4987227899999995	0.9624905578578868
4.50005614	0.9602992822560956
4.50138949	0.9575866813356255
4.50272284	0.9551868756063626
4.50405619	0.954143541263669
4.5053895399999995	0.9543520713911405
4.50672289	0.9551345721481608
4.50805624	0.9567518771204033
4.50938959	0.9578475149212988
4.51072294	0.9586823191365211
4.512056289999999	0.9603515857142976
4.51338964	0.9620731557502759
4.51472299	0.9638989908499899
4.51605634	0.9649423251926836
4.51738969	0.9649946286508855
4.51872304	0.9635338922005807
4.52005639	0.9608732528856445
4.52138974	0.9576389847938274
4.5227230899999995	0.9555519742557719
4.52405644	0.9543001097856066
4.52538979	0.9547694734987515
4.52672314	0.9571169757698125
4.52805648	0.9602473206505617
4.5293898299999995	0.9635861956587826
4.53072318	0.9663511000374546
4.53205653	0.968490072181044
4.53338988	0.9702636038225562
4.53472323	0.9714115450816537
4.5360565799999994	0.9718809087947987
4.53738993	0.9711507114959802
4.53872328	0.9685420337865779
4.54005663	0.9657251678023718
4.54138998	0.9628556565072961
4.54272333	0.9614991851207271
4.54405668	0.9623862927941511
4.54539003	0.9644206580213367
4.5467233799999995	0.9669770322725373
4.54805673	0.9692202694798623
4.54939008	0.9702116422170222
4.55072343	0.9705244374082295
4.55205678	0.9697942401094112
4.5533901299999995	0.9683335036591063
4.55472348	0.9662987965792527
4.55605683	0.9631687935511715
4.55739018	0.9596213884154791
4.55872353	0.9563344750127923
4.560056879999999	0.9536738356978559
4.56139023	0.9519526075145457
4.56272358	0.951743735534406
4.56405693	0.9521611376420173
4.56539028	0.9528913349408357
4.56672363	0.9534653055703843
4.56805698	0.9547175118932176
4.56939033	0.956908445642341
4.5707236799999995	0.9603515857142976
4.57205703	0.9640035977663935
4.57339038	0.9672901693164125
4.57472373	0.968907474288655
4.57605708	0.9676029645076198
4.5773904299999995	0.9641598244356634
4.57872378	0.9592039863078681
4.58005713	0.9549260420206892
4.58139048	0.9512743718212611
4.58272383	0.9494481948688791
4.584057179999999	0.9487179975700606
4.58539053	0.9501264305621635
4.58672388	0.9528393733353018
4.5880572299999995	0.9565433469929318
4.58939058	0.9599341836066864
4.59072393	0.9629079599654979
4.59205728	0.9644729614795386
4.59339063	0.9650988937146213
4.5947239799999995	0.9659860013880454
4.59605733	0.967498699443884
4.59739068	0.9692202694798623
4.59872403	0.9688551708304531
4.60005738	0.9665076685593923
4.601390729999999	0.9624382543996851
4.60272408	0.958734280742055
4.60405743	0.9565433469929318
4.60539078	0.9582126135707081
4.60672413	0.9624905578578868
4.60805748	0.9680203666152309
4.60939083	0.9730285082012282
4.61072418	0.9767847853170599
4.6120575299999995	0.9793411595682605
4.61339088	0.9805933658910938
4.61472423	0.9801236603252808
4.61605758	0.9774630210103445
4.61739093	0.9727680164682228
4.6187242799999995	0.966611933623128
4.62005763	0.9611863899295197
4.62139098	0.9576389847938274
4.62272433	0.9570127107060767
4.62405768	0.9588908492639927
4.625391029999999	0.9618123221646024
4.62672438	0.9645252649377405
4.62805773	0.9658817363243095
4.6293910799999995	0.9658294328661077
4.63072443	0.9652035006310251
4.63205778	0.9644729614795386
4.63339113	0.964316392957601
4.63472448	0.964786098523414
4.6360578299999995	0.9645772265432744
4.63739118	0.9632210970093733
4.63872453	0.9607166843637068
4.64005788	0.9579517799850347
4.64139123	0.9562302099490565
4.642724579999999	0.9556042777139738
4.64405793	0.9567518771204033
4.64539128	0.9599341836066864
4.64672463	0.9641598244356634
4.64805798	0.9686986023085156
4.64939133	0.9728722815319585
4.65072468	0.9756891475161644
4.65205803	0.9771498839664692
4.6533913799999995	0.9770979223609353
4.65472473	0.9764196866676509
4.65605808	0.9753240488667552
4.65739143	0.9729242431374924
4.65872478	0.9691683078743285
4.6600581299999995	0.9637424223280522
4.66139148	0.9574301128136878
4.66272483	0.9515352054069345
4.66405818	0.9476746632273669
4.66539153	0.9471006925978182
4.666724879999999	0.9495528017852829
4.66805823	0.9535176090285863
4.66939158	0.9576909463993614
4.6707249299999996	0.9609255563438462
4.67205828	0.9626990879853584
4.67339163	0.9639512943081918
4.67472498	0.9654120307584967
4.67605833	0.9672901693164125
4.6773916799999995	0.9686466407029816
4.67872503	0.968490072181044
4.68005838	0.9670293357307391
4.68139173	0.9647337950652121
4.68272508	0.9624382543996851
4.684058429999999	0.9612906549932555
4.68539178	0.9617600187064005
4.68672513	0.9625948229216226
4.68805848	0.9641078628301294
4.68939183	0.9654120307584967
4.69072518	0.9665596301649261
4.69205853	0.9677075714240236
4.69339188	0.9683335036591063
4.6947252299999995	0.9680203666152309
4.69605858	0.967081297336273
4.69739193	0.9655685992804341
4.69872528	0.9644729614795386
4.70005863	0.9638470292444561
4.7013919799999995	0.9630122250292338
4.70272533	0.9631164900929695
4.70405868	0.9628556565072961
4.70539203	0.9626990879853584
4.70672538	0.9629079599654979
4.708058729999999	0.9636381572643165
4.70939208	0.9639512943081918
4.71072543	0.964316392957601
4.71205878	0.9641598244356634
4.71339213	0.9635338922005807
4.71472548	0.9624382543996851
4.71605883	0.9607166843637068
4.71739218	0.9588388876584588
4.7187255299999995	0.9561782483435225
4.72005888	0.9536738356978559
4.72139223	0.9514305984905309
4.72272558	0.9509612347773858
4.72405893	0.9523696677694887
4.7253922799999994	0.9561259448853208
4.72672563	0.9611340864713178
4.72805898	0.9665596301649261
4.72939233	0.9711507114959802
4.73072568	0.9751155187392836
4.73205903	0.9777238545960181
4.73339238	0.9790280225243851
4.73472573	0.9785063553530383
4.7360590799999995	0.9758457160381021
4.73739243	0.9716200752091252
4.73872578	0.9667161986868638
4.74005913	0.9624382543996851
4.74139248	0.9600387905230903
4.7427258299999995	0.9603515857142976
4.74405918	0.9621774208140116
4.74539253	0.9655162958222324
4.74672588	0.9683854652646402
4.74805923	0.9704724758026956
4.749392579999999	0.9711507114959802
4.75072593	0.9715158101453895
4.75205928	0.971724340272861
4.75339263	0.9715681136035914
4.75472598	0.9708375744521048
4.75605933	0.9694291414600019
4.75739268	0.967081297336273
4.75872603	0.9640555593719276
4.7600593799999995	0.9614991851207271
4.76139273	0.9596213884154791
4.76272608	0.9595167814990754
4.76405943	0.9605081542362353
4.76539278	0.9631164900929695
4.7667261299999995	0.966142228057315
4.76805948	0.9682812002009045
4.76939283	0.968907474288655
4.77072618	0.9680203666152309
4.77205953	0.9661945315155169
4.77339288	0.9648380601289478
4.77472623	0.9641598244356634
4.77605958	0.9642121278938651
4.7773929299999995	0.9642644313520671
4.77872628	0.9628556565072961
4.78005963	0.9598299185429506
4.78139298	0.9554477091920361
4.78272633	0.9513786368849968
4.7840596799999995	0.949030792761268
4.78539303	0.9492919681996095
4.78672638	0.9512743718212611
4.78805973	0.9548737385624873
4.78939308	0.9584734471563816
4.790726429999999	0.9620731557502759
4.79205978	0.964786098523414
4.79339313	0.9667685021450657
4.79472648	0.9676552679658217
4.79605983	0.966611933623128
4.79739318	0.964316392957601
4.79872653	0.9605081542362353
4.80005988	0.9564390819291959
4.8013932299999995	0.9525785397496284
4.80272658	0.9497090284545525
4.80405993	0.9481963303987139
4.80539328	0.9489788311557341
4.80672663	0.9510654998411217
4.8080599799999995	0.95456094337128
4.80939333	0.9585257506145834
4.81072668	0.9620731557502759
4.81206003	0.9652035006310251
4.81339338	0.9667685021450657
4.814726729999999	0.9676029645076198
4.81606008	0.967551002902086
4.81739343	0.9660379629935792
4.8187267799999995	0.9637424223280522
4.82006013	0.9605081542362353
4.82139348	0.9571169757698125
4.82272683	0.9550826105426269
4.82406018	0.9550826105426269
4.8253935299999995	0.9566476120566675
4.82672688	0.9593605548298056
4.82806023	0.9611863899295197
4.82939358	0.9613949200569912
4.83072693	0.9602473206505617
4.832060279999999	0.9590474177859304
4.83339363	0.9592562897660698
4.83472698	0.9604038891724994
4.83606033	0.9618646256228043
4.83739368	0.9624382543996851
4.83872703	0.9613949200569912
4.84006038	0.9583691820926458
4.84139373	0.9557608462359115
4.8427270799999995	0.9547175118932176
4.84406043	0.9555519742557719
4.84539378	0.9573258477499521
4.84672713	0.9588908492639927
4.84806048	0.9602473206505617
4.8493938299999995	0.9612386933877216
4.85072718	0.9623862927941511
4.85206053	0.9640555593719276
4.85339388	0.9659860013880454
4.85472723	0.9661945315155169
4.856060579999999	0.964786098523414
4.85739393	0.962021194144742
4.85872728	0.95826491702891
4.8600606299999995	0.9553957475865023
4.86139398	0.9538827076779955
4.86272733	0.9547175118932176
4.86406068	0.9573781512081541
4.86539403	0.9614991851207271
4.8667273799999995	0.9650469321090874
4.86806073	0.9676029645076198
4.86939408	0.9692725729380642
4.87072743	0.9704724758026956
4.87206078	0.9719851738585344
4.873394129999999	0.9736547822889787
4.87472748	0.9757937544325682
4.87606083	0.9769936572971996
4.87739418	0.9770456189027334
4.87872753	0.9756891475161644
4.88006088	0.973498213767041
4.88139423	0.9702116422170222
4.88272758	0.9667161986868638
4.8840609299999995	0.9636381572643165
4.88539428	0.9611340864713178
4.88672763	0.9602473206505617
4.88806098	0.9608212912801104
4.88939433	0.9625948229216226
4.8907276799999995	0.9643686964158028
4.89206103	0.9650469321090874
4.89339438	0.964316392957601
4.89472773	0.9622820277304153
4.89606108	0.9595690849572772
4.897394429999999	0.9562302099490565
4.89872778	0.9528393733353018
4.90006113	0.9496570668490187
4.9013944799999996	0.9474657912472273
4.90272783	0.9469964275340823
4.90406118	0.9491873612832057
4.90539453	0.9535176090285863
4.90672788	0.9583168786344439
4.9080612299999995	0.9625428613160888
4.90939458	0.9650988937146213
4.91072793	0.966142228057315
4.91206128	0.9661945315155169
4.91339463	0.9661945315155169
4.914727979999999	0.966611933623128
4.91606133	0.9670293357307391
4.91739468	0.9663511000374546
4.91872803	0.9643686964158028
4.92006138	0.9613949200569912
4.92139473	0.958734280742055
4.92272808	0.9573258477499521
4.92406143	0.9569607491005429
4.92539477	0.9578475149212988
4.92672812	0.9595690849572772
4.92806147	0.9613429584514573
4.92939482	0.9635861956587826
4.93072817	0.9667685021450657
4.9320615199999995	0.9702636038225562
4.93339487	0.9728722815319585
4.93472822	0.9739679193328541
4.93606157	0.9730285082012282
4.93739492	0.9703159072807579
4.9387282699999995	0.966611933623128
4.94006162	0.9631164900929695
4.94139497	0.9604558507780333
4.94272832	0.9585257506145834
4.94406167	0.9580040834432365
4.945395019999999	0.9589951143277285
4.94672837	0.9616037920371309
4.94806172	0.9654120307584967
4.94939507	0.9697942401094112
4.95072842	0.973133115117632
4.95206177	0.9741241460021237
4.95339512	0.9731850767231659
4.95472847	0.9716723786673271
4.9560618199999995	0.9702116422170222
4.95739517	0.9695853681292715
4.95872852	0.9688028673722513
4.96006187	0.9673944343801483
4.96139522	0.9645772265432744
4.9627285699999995	0.9604558507780333
4.96406192	0.9568041805786052
4.96539527	0.9549260420206892
4.96672862	0.9557085427777096
4.96806197	0.9588908492639927
4.96939532	0.9641078628301294
4.97072867	0.9695334065237377
4.97206202	0.9746458131734707
4.9733953699999995	0.9775153244685465
4.97472872	0.9789760609188514
4.97606207	0.9781935601618309
4.97739542	0.9750632152810819
4.97872877	0.9709418395158407
4.9800621199999995	0.9657771294079057
4.98139547	0.9616557536426648
4.98272882	0.9593082513716039
4.98406217	0.9592039863078681
4.98539552	0.9612906549932555
4.986728869999999	0.9645252649377405
4.98806222	0.967551002902086
4.98939557	0.9699508086313489
4.99072892	0.9716723786673271
4.99206227	0.9721940458386739
4.99339562	0.971724340272861
4.99472897	0.9699508086313489
4.99606232	0.9680726700734329
4.9973956699999995	0.9656205608859683
4.99872902	0.963377323678643
5.00006237	0.9614991851207271
5.00139572	0.9602992822560956
5.00272907	0.9598822220011526
5.0040624199999995	0.9602992822560956
5.00539577	0.962021194144742
5.00672912	0.9640035977663935
5.00806247	0.9650988937146213
5.00939582	0.9649423251926836
5.010729169999999	0.9633253620731091
5.01206252	0.9611863899295197
5.01339587	0.9597256534792149
5.0147292199999995	0.9590474177859304
5.01606257	0.9593082513716039
5.01739592	0.9594648198935414
5.01872927	0.9589951143277285
5.02006262	0.9579517799850347
5.0213959699999995	0.9563867784709941
5.02272932	0.9553434441283003
5.02406267	0.9553434441283003
5.02539602	0.9561782483435225
5.02672937	0.9577952114630971
5.028062719999999	0.9597776150847487
5.02939607	0.962021194144742
5.03072942	0.9640555593719276
5.03206277	0.9656205608859683
5.03339612	0.9662468349737188
5.03472947	0.9658294328661077
5.03606282	0.9638989908499899
5.03739617	0.9610821248657839
5.0387295199999995	0.9582126135707081
5.04006287	0.9562825134072582
5.04139622	0.9557085427777096
5.04272957	0.9566476120566675
5.04406292	0.9585257506145834
5.0453962699999995	0.9607689878219087
5.04672962	0.9625428613160888
5.04806297	0.9636904607225184
5.04939632	0.9644206580213367
5.05072967	0.9650988937146213
5.052063019999999	0.9657251678023718
5.05339637	0.966142228057315
5.05472972	0.9659860013880454
5.0560630699999995	0.96567286434417
5.05739642	0.9646295300014763
5.05872977	0.9630645284874356
5.06006312	0.9611863899295197
5.06139647	0.9593082513716039
5.0627298199999995	0.9585257506145834
5.06406317	0.958734280742055
5.06539652	0.9606647227581729
5.06672987	0.9631687935511715
5.06806322	0.96567286434417
5.069396569999999	0.9673421309219465
5.07072992	0.9688551708304531
5.07206327	0.9691160044161266
5.07339662	0.9688028673722513
5.07472997	0.9674467378383502
5.07606332	0.9649423251926836
5.07739667	0.9623862927941511
5.07873002	0.9595690849572772
5.0800633699999995	0.9576909463993614
5.08139672	0.9561259448853208
5.08273007	0.9555519742557719
5.08406342	0.9554477091920361
5.08539677	0.9563867784709941
5.0867301199999995	0.9574824162718898
5.08806347	0.9594125164353396
5.08939682	0.9614472235151932
5.09073017	0.9635338922005807
5.09206352	0.9664553651011903
5.093396869999999	0.9690637009579246
5.09473022	0.9708898779103068
5.09606357	0.970785270993903
5.0973969199999996	0.967968405009697
5.09873027	0.9626471263798245
5.10006362	0.9563344750127923
5.10139697	0.9502829990841012
5.10273032	0.9465790254264713
5.1040636699999995	0.9456922596057151
5.10539702	0.9481440269405119
5.10673037	0.9534133439648504
5.10806372	0.9598299185429506
5.10939707	0.9662468349737188
5.110730419999999	0.9715681136035914
5.11206377	0.9746458131734707
5.11339712	0.975898019496304
5.11473047	0.9754806173886928
5.11606382	0.9738113508109164
5.11739717	0.9707333093883691
5.11873052	0.9663511000374546
5.12006387	0.9610821248657839
5.1213972199999995	0.9559693763633831
5.12273057	0.952265402705753
5.12406392	0.9515352054069345
5.12539727	0.953621874092322
5.12673062	0.9570127107060767
5.1280639699999995	0.9603515857142976
5.12939732	0.9619688906865401
5.13073067	0.9619165872283382
5.13206402	0.960612419299971
5.13339737	0.9598822220011526
5.134730719999999	0.9606647227581729
5.13606407	0.9628036949017622
5.13739742	0.9648380601289478
5.13873077	0.966142228057315
5.14006412	0.9658294328661077
5.14139747	0.9641598244356634
5.14273082	0.9614472235151932
5.14406417	0.9590997212441323
5.1453975199999995	0.9576389847938274
5.14673087	0.9574301128136878
5.14806422	0.9590474177859304
5.14939757	0.9621774208140116
5.15073092	0.9664553651011903
5.1520642699999994	0.9702636038225562
5.15339762	0.9732896836395695
5.15473097	0.9736024788307769
5.15606432	0.9719332122530004
5.15739767	0.9678118364877594
5.15873102	0.9628036949017622
5.16006437	0.9584214855508477
5.16139772	0.9556565811721757
5.1627310699999995	0.9549260420206892
5.16406442	0.9565433469929318
5.16539777	0.9599864870648883
5.16673112	0.9633253620731091
5.16806447	0.9670293357307391
5.1693978199999995	0.9701593387588204
5.17073117	0.9741764494603257
5.17206452	0.9777238545960181
5.17339787	0.98048875897469
5.17473122	0.9822103290106683
5.176064569999999	0.9816367002337876
5.17739792	0.9787152273331778
5.17873127	0.9741241460021237
5.18006462	0.9695334065237377
5.18139797	0.9654643342166984
5.18273132	0.9634819305950468
5.18406467	0.9634296271368449
5.18539802	0.9656205608859683
5.1867313699999995	0.968907474288655
5.18806472	0.9722983109024097
5.18939807	0.974489244651533
5.19073142	0.9750632152810819
5.19206477	0.9745415481097349
5.1933981199999995	0.9733416452451036
5.19473147	0.9721940458386739
5.19606482	0.9714115450816537
5.19739817	0.9713592416234518
5.19873152	0.9712026731015141
5.200064869999999	0.9703682107389598
5.20139822	0.9685420337865779
5.20273157	0.9663511000374546
5.2040649199999995	0.9638989908499899
5.20539827	0.9627513914435603
5.20673162	0.9633253620731091
5.20806497	0.9659336979298434
5.20939832	0.9693248763962662
5.2107316699999995	0.9724548794243474
5.21206502	0.9736024788307769
5.21339837	0.9727157130100208
5.21473172	0.9703159072807579
5.21606507	0.967498699443884
5.217398419999999	0.9651511971728232
5.21873177	0.9634819305950468
5.22006512	0.9627513914435603
5.22139847	0.9631164900929695
5.22273182	0.9645252649377405
5.22406517	0.9673421309219465
5.22539852	0.9714115450816537
5.22673187	0.9760022845600398
5.2280652199999995	0.9801759637834827
5.22939857	0.9834102318752997
5.23073192	0.985653469082625
5.23206527	0.987009940469194
5.23339862	0.9882621467920273
5.2347319699999995	0.98888807902711
5.23606532	0.98888807902711
5.23739867	0.9877404796206803
5.23873202	0.9855492040188891
5.24006537	0.9821583674051344
5.241398719999999	0.9790280225243851
5.24273207	0.9765239517313866
5.24406542	0.9762111565401793
5.2453987699999995	0.9770979223609353
5.24673212	0.9788194923969137
5.24806547	0.9803844939109543
5.24939882	0.9805933658910938
5.25073217	0.979132287588121
5.2520655199999995	0.9772021874246711
5.25339887	0.9755848824524286
5.25473222	0.9750112536755478
5.25606557	0.9754283139304909
5.25739892	0.9762111565401793
5.258732269999999	0.9760545880182416
5.26006562	0.9741241460021237
5.26139897	0.9714115450816537
5.26273232	0.9683335036591063
5.26406567	0.9663511000374546
5.26539902	0.9654120307584967
5.26673237	0.9659860013880454
5.26806572	0.9673944343801483
5.2693990699999995	0.9694291414600019
5.27073242	0.9714115450816537
5.27206577	0.9736024788307769
5.27339912	0.9748546851536103
5.27473247	0.9748023816954083
5.2760658199999995	0.9737590473527146
5.27739917	0.971724340272861
5.27873252	0.9694291414600019
5.28006587	0.967081297336273
5.28139922	0.9651511971728232
5.282732569999999	0.9637424223280522
5.28406592	0.9637947257862541
5.28539927	0.9648903635871497
5.2867326199999995	0.9674467378383502
5.28806597	0.9705244374082295
5.28939932	0.9728199780737566
5.29073267	0.9740721843965899
5.29206602	0.9738633124164503
5.2933993699999995	0.9727680164682228
5.29473272	0.9716200752091252
5.29606607	0.9709941429740425
5.29739942	0.970785270993903
5.29873277	0.9710461045795764
5.300066119999999	0.9712026731015141
5.30139947	0.9708898779103068
5.30273282	0.9708375744521048
5.30406617	0.9702636038225562
5.30539952	0.9694811030655358
5.30673287	0.9686466407029816
5.30806622	0.9679161015514952
5.30939957	0.9676029645076198
5.3107329199999995	0.9682292385953706
5.31206627	0.9704724758026956
5.31339962	0.9733416452451036
5.31473297	0.9758457160381021
5.31606632	0.9766805202533242
5.3173996699999995	0.9762631181457132
5.31873302	0.9739156158746523
5.32006637	0.970785270993903
5.32139972	0.9679161015514952
5.32273306	0.9667685021450657
5.3240664099999995	0.966611933623128
5.32539976	0.9673944343801483
5.32673311	0.9686986023085156
5.32806646	0.9695334065237377
5.32939981	0.9698985051731469
5.330733159999999	0.9703159072807579
5.33206651	0.9708375744521048
5.33339986	0.9718286053365968
5.33473321	0.9719851738585344
5.33606656	0.9716723786673271
5.33739991	0.9706810059301672
5.33873326	0.9690117393523908
5.34006661	0.9676029645076198
5.3413999599999995	0.9665076685593923
5.34273331	0.9664553651011903
5.34406666	0.9670293357307391
5.34540001	0.9683854652646402
5.34673336	0.9703159072807579
5.3480667099999994	0.9728722815319585
5.34940006	0.9747504200898744
5.35073341	0.9764716482731848
5.35206676	0.9772021874246711
5.35340011	0.9765762551895885
5.35473346	0.9739156158746523
5.35606681	0.9695853681292715
5.35740016	0.9646295300014763
5.3587335099999995	0.9599864870648883
5.36006686	0.9573258477499521
5.36140021	0.9575343778774237
5.36273356	0.9605604576944371
5.36406691	0.9642644313520671
5.3654002599999995	0.9674467378383502
5.36673361	0.9690637009579246
5.36806696	0.9686986023085156
5.36940031	0.9672901693164125
5.37073366	0.9665596301649261
5.372067009999999	0.9676029645076198
5.37340036	0.9708898779103068
5.37473371	0.9746981166316726
5.37606706	0.9770979223609353
5.37740041	0.977254490882873
5.37873376	0.9741241460021237
5.38006711	0.9698462017149451
5.38140046	0.9662468349737188
5.3827338099999995	0.9654120307584967
5.38406716	0.9678118364877594
5.38540051	0.9720897807749381
5.38673386	0.9767328237115261
5.38806721	0.9811146912097727
5.3894005599999995	0.9836710654609732
5.39073391	0.9854449389551534
5.39206726	0.9866971452779867
5.39340061	0.987009940469194
5.39473396	0.986540576756049
5.396067309999999	0.9848709683256045
5.39740066	0.9822626324688702
5.39873401	0.9791845910463228
5.4000673599999995	0.9765239517313866
5.40140071	0.9754283139304909
5.40273406	0.9764716482731848
5.40406741	0.978662923874976
5.40540076	0.9821583674051344
5.4067341099999995	0.9853926354969514
5.40806746	0.9877404796206803
5.40940081	0.9885749419832346
5.41073416	0.9882098433338253
5.41206751	0.986540576756049
5.413400859999999	0.9834625353335016
5.41473421	0.9794454246319964
5.41606756	0.9754283139304909
5.41740091	0.9719851738585344
5.41873426	0.9698985051731469
5.42006761	0.9691683078743285
5.42140096	0.9695853681292715
5.42273431	0.9708898779103068
5.4240676599999995	0.9720374773167362
5.42540101	0.9728722815319585
5.42673436	0.9730808116594301
5.42806771	0.9721940458386739
5.42940106	0.9708375744521048
5.4307344099999995	0.9701593387588204
5.43206776	0.9706810059301672
5.43340111	0.9727680164682228
5.43473446	0.9750112536755478
5.43606781	0.9766805202533242
5.437401159999999	0.9766805202533242
5.43873451	0.9749066467591442
5.44006786	0.9721940458386739
5.4414012099999995	0.9698462017149451
5.44273456	0.9686466407029816
5.44406791	0.9691160044161266
5.44540126	0.9708375744521048
5.44673461	0.9724025759661454
5.4480679599999995	0.9739679193328541
5.44940131	0.9744372830459991
5.45073466	0.9751155187392836
5.45206801	0.9762111565401793
5.45340136	0.9784020902893025
5.454734709999999	0.9805933658910938
5.45606806	0.9817929269030572
5.45740141	0.9809584645405031
5.45873476	0.9778804231179558
5.46006811	0.9738633124164503
5.46140146	0.9697942401094112
5.46273481	0.9678637980932933
5.46406816	0.9677595330295575
5.4654015099999995	0.9690117393523908
5.46673486	0.9701593387588204
5.46806821	0.9703159072807579
5.46940156	0.9693248763962662
5.47073491	0.9678118364877594
5.4720682599999995	0.9668204637505996
5.47340161	0.9664553651011903
5.47473496	0.9667685021450657
5.47606831	0.9669770322725373
5.47740166	0.9667685021450657
5.478735009999999	0.9660902664517811
5.48006836	0.9655162958222324
5.48140171	0.9647337950652121
5.4827350599999995	0.9642121278938651
5.48406841	0.9636381572643165
5.48540176	0.9630645284874356
5.48673511	0.9625948229216226
5.48806846	0.9625948229216226
5.4894018099999995	0.9629079599654979
5.49073516	0.9634296271368449
5.49206851	0.9638470292444561
5.49340186	0.9640555593719276
5.49473521	0.9646818334596782
5.496068559999999	0.9650469321090874
5.49740191	0.9657771294079057
5.49873526	0.9661945315155169
5.50006861	0.96666423708133
5.50140196	0.9670293357307391
5.50273531	0.967498699443884
5.50406866	0.967968405009697
5.50540201	0.9678637980932933
5.5067353599999995	0.967551002902086
5.50806871	0.967498699443884
5.50940206	0.9680726700734329
5.51073541	0.9691160044161266
5.51206876	0.9703682107389598
5.5134021099999995	0.9706290443246333
5.51473546	0.9696899750456753
5.51606881	0.9669250706670034
5.51740216	0.9637424223280522
5.51873551	0.9605604576944371
5.520068859999999	0.9574301128136878
5.52140221	0.9550826105426269
5.52273556	0.9539350111361974
5.5240689099999996	0.9541958447218709
5.52540226	0.9553434441283003
5.52673561	0.9569607491005429
5.52806896	0.9583691820926458
5.52940231	0.9593605548298056
5.5307356599999995	0.9604558507780333
5.53206901	0.9625428613160888
5.53340236	0.9657771294079057
5.53473571	0.9693768380018
5.53606906	0.9714115450816537
5.537402409999999	0.9714635066871875
5.53873576	0.9690117393523908
5.54006911	0.9654643342166984
5.54140246	0.9619165872283382
5.54273581	0.9601950171923599
5.54406916	0.9597776150847487
5.54540251	0.9613949200569912
5.54673586	0.9631687935511715
5.5480692099999995	0.9654643342166984
5.54940256	0.9676552679658217
5.55073591	0.9707333093883691
5.55206926	0.9737590473527146
5.55340261	0.9761588530819775
5.5547359599999995	0.9774110594048107
5.55606931	0.9761588530819775
5.55740266	0.9736024788307769
5.55873601	0.9697942401094112
5.56006936	0.9668727672088014
5.561402709999999	0.9653077656947608
5.56273606	0.9645252649377405
5.56406941	0.9644206580213367
5.56540276	0.9649946286508855
5.56673611	0.9645772265432744
5.56806946	0.9645772265432744
5.56940281	0.9645772265432744
5.57073616	0.965255462236559
5.5720695099999995	0.9664553651011903
5.57340286	0.968490072181044
5.57473621	0.970785270993903
5.57606956	0.9725591444880831
5.57740291	0.9727157130100208
5.5787362599999994	0.9720897807749381
5.58006961	0.9715158101453895
5.58140296	0.9716200752091252
5.58273631	0.973550517225243
5.58406966	0.9766805202533242
5.58540301	0.9798105232814056
5.58673636	0.9807495925603635
5.58806971	0.9798628267396073
5.5894030599999995	0.9773587559466088
5.59073641	0.9745415481097349
5.59206976	0.9718286053365968
5.59340311	0.9698462017149451
5.59473646	0.9678637980932933
5.5960698099999995	0.9656205608859683
5.59740316	0.9634296271368449
5.59873651	0.961029821407582
5.60006986	0.9589431527221947
5.60140321	0.9572735442917502
5.602736559999999	0.9570127107060767
5.60406991	0.9577952114630971
5.60540326	0.9596213884154791
5.60673661	0.9618646256228043
5.60806996	0.9646818334596782
5.60940331	0.9672378658582107
5.61073666	0.9702636038225562
5.61207001	0.9739679193328541
5.6134033599999995	0.9775672860740804
5.61473671	0.9798628267396073
5.61607006	0.9802279253890166
5.61740341	0.9787152273331778
5.61873676	0.975376352324957
5.6200701099999995	0.9714115450816537
5.62140346	0.9682292385953706
5.62273681	0.9665076685593923
5.62407016	0.9664553651011903
5.62540351	0.9672901693164125
5.626736859999999	0.9685943372447798
5.62807021	0.9696899750456753
5.62940356	0.9700027702368827
5.6307369099999995	0.9704201723444937
5.63207026	0.9707333093883691
5.63340361	0.9708898779103068
5.63473696	0.9702636038225562
5.63607031	0.968907474288655
5.6374036599999995	0.9668204637505996
5.63873701	0.9647337950652121
5.64007036	0.9625948229216226
5.64140371	0.9613429584514573
5.64273706	0.9611340864713178
5.644070409999999	0.9619688906865401
5.64540376	0.9642644313520671
5.64673711	0.967133600794475
5.64807046	0.9699508086313489
5.64940381	0.9718809087947987
5.65073716	0.9728722815319585
5.65207051	0.9728199780737566
5.65340386	0.9725591444880831
5.6547372099999995	0.9720897807749381
5.65607056	0.9720897807749381
5.65740391	0.9724025759661454
5.65873726	0.9726114479462851
5.66007061	0.9727157130100208
5.6614039599999995	0.9725068410298813
5.66273731	0.9723506143606115
5.66407066	0.9729765465956943
5.66540401	0.9742284110658596
5.66673736	0.9756891475161644
5.668070709999999	0.977254490882873
5.66940406	0.9782978252255667
5.67073741	0.978245521767365
5.6720707599999995	0.9775672860740804
5.67340411	0.9760022845600398
5.67473746	0.9743849795877972
5.67607081	0.9724025759661454
5.67740416	0.9702636038225562
5.6787375099999995	0.9678118364877594
5.68007086	0.964786098523414
5.68140421	0.9614991851207271
5.68273756	0.9586823191365211
5.68407091	0.9575343778774237
5.685404259999999	0.9583691820926458
5.68673761	0.9613429584514573
5.68807096	0.9649946286508855
5.68940431	0.9683854652646402
5.69073766	0.9704724758026956
5.69207101	0.9714115450816537
5.69340436	0.9713072800179179
5.69473771	0.9707333093883691
5.6960710599999995	0.9702636038225562
5.69740441	0.9696376715874735
5.69873776	0.9689594358941889
5.70007111	0.9676029645076198
5.70140446	0.9664553651011903
5.7027378099999995	0.9657251678023718
5.70407116	0.9657771294079057
5.70540451	0.9668727672088014
5.70673786	0.9683335036591063
5.70807121	0.9696899750456753
5.709404559999999	0.9706290443246333
5.71073791	0.9715158101453895
5.71207126	0.9720374773167362
5.7134046099999996	0.9727680164682228
5.71473796	0.9729765465956943
5.71607131	0.972663409551819
5.71740466	0.9718286053365968
5.71873801	0.9701593387588204
5.7200713499999996	0.967968405009697
5.7214047	0.966142228057315
5.72273805	0.9653597273002947
5.7240714	0.9662468349737188
5.72540475	0.968490072181044
5.7267380999999995	0.9709941429740425
5.72807145	0.973133115117632
5.7294048	0.9742807145240614
5.73073815	0.9744372830459991
5.7320715	0.9748546851536103
5.733404849999999	0.9757937544325682
5.7347382	0.9770456189027334
5.73607155	0.978245521767365
5.7374049	0.9785586588112402
5.73873825	0.9780889532454273
5.7400716	0.9770456189027334
5.74140495	0.9761588530819775
5.7427383	0.9758457160381021
5.7440716499999995	0.9763154216039152
5.745405	0.9772021874246711
5.74673835	0.9781935601618309
5.7480717	0.9788194923969137
5.74940505	0.9784543937475044
5.7507383999999995	0.9779846881816915
5.75207175	0.9769413538389976
5.7534051	0.9754283139304909
5.75473845	0.9736024788307769
5.7560718	0.9716200752091252
5.757405149999999	0.9693768380018
5.7587385	0.967081297336273
5.76007185	0.9650469321090874
5.7614052	0.9638989908499899
5.76273855	0.9638470292444561
5.7640719	0.9648380601289478
5.76540525	0.9674467378383502
5.7667386	0.9703159072807579
5.7680719499999995	0.9736024788307769
5.7694053	0.9764196866676509
5.77073865	0.9785586588112402
5.772072	0.9803844939109543
5.77340535	0.9812712597317104
5.7747386999999994	0.9812192981261764
5.77607205	0.9800713568670789
5.7774054	0.9772021874246711
5.77873875	0.9732896836395695
5.7800721	0.9693248763962662
5.78140545	0.9658294328661077
5.7827388	0.9644206580213367
5.78407215	0.9649946286508855
5.7854054999999995	0.9672901693164125
5.78673885	0.9708375744521048
5.7880722	0.9734459103088393
5.78940555	0.9752720872612213
5.7907389	0.975898019496304
5.7920722499999995	0.9757937544325682
5.7934056	0.9756371859106305
5.79473895	0.9762631181457132
5.7960723	0.9770979223609353
5.79740565	0.9775153244685465
5.798738999999999	0.9763673832094489
5.80007235	0.9737067438945126
5.8014057	0.9698462017149451
5.80273905	0.9658817363243095
5.8040724	0.9637947257862541
5.80540575	0.9637947257862541
5.8067391	0.9658817363243095
5.80807245	0.9691683078743285
5.8094057999999995	0.9730285082012282
5.81073915	0.9764716482731848
5.8120725	0.9793934630264625
5.81340585	0.9807495925603635
5.8147392	0.9812192981261764
5.8160725499999995	0.9797585616758715
5.8174059	0.9771498839664692
5.81873925	0.9740721843965899
5.8200726	0.971254976559716
5.82140595	0.9690637009579246
5.822739299999999	0.9681249735316347
5.82407265	0.9679161015514952
5.825406	0.9686466407029816
5.8267393499999995	0.9704201723444937
5.8280727	0.9728199780737566
5.82940605	0.9761588530819775
5.8307394	0.979132287588121
5.83207275	0.9815843967755856
5.8334060999999995	0.9825234660545437
5.83473945	0.9819494954249949
5.8360728	0.9798105232814056
5.83740615	0.9776195895322822
5.8387395	0.9753240488667552
5.840072849999999	0.9733939487033053
5.8414062	0.9719332122530004
5.84273955	0.9713592416234518
5.8440729	0.9715158101453895
5.84540625	0.9724548794243474
5.8467396	0.9748023816954083
5.84807295	0.9774630210103445
5.8494063	0.9794454246319964
5.8507396499999995	0.9803321904527523
5.852073	0.9799151301978092
5.85340635	0.9785063553530383
5.8547397	0.9765239517313866
5.85607305	0.9747504200898744
5.8574063999999995	0.9732896836395695
5.85873975	0.9712026731015141
5.8600731	0.9687509057667173
5.86140645	0.967081297336273
5.8627398	0.9672378658582107
5.864073149999999	0.9685943372447798
5.8654065	0.9715158101453895
5.86673985	0.9738633124164503
5.8680731999999995	0.9751674803448176
5.86940655	0.974489244651533
5.8707399	0.9733939487033053
5.87207325	0.9726114479462851
5.8734066	0.9729765465956943
5.8747399499999995	0.9732896836395695
5.8760733	0.9727680164682228
5.87740665	0.9711507114959802
5.87874	0.9682292385953706
5.88007335	0.9649946286508855
5.881406699999999	0.9629599215710318
5.88274005	0.9634296271368449
5.8840734	0.9659860013880454
5.88540675	0.9698462017149451
5.8867401	0.9738633124164503
5.88807345	0.9771498839664692
5.8894068	0.9787671889387117
5.89074015	0.9789237574606494
5.8920734999999995	0.9781412567036292
5.89340685	0.977254490882873
5.8947402	0.9760022845600398
5.89607355	0.9752720872612213
5.8974069	0.9743330179822633
5.8987402499999995	0.9737067438945126
5.9000736	0.9725068410298813
5.90140695	0.9708375744521048
5.9027403	0.9691683078743285
5.90407365	0.9686986023085156
5.905406999999999	0.9695334065237377
5.90674035	0.9714115450816537
5.9080737	0.973550517225243
5.9094070499999996	0.9750632152810819
5.9107404	0.9757414509743663
5.91207375	0.9753240488667552
5.9134071	0.9751674803448176
5.91474045	0.9750632152810819
5.9160737999999995	0.9753240488667552
5.91740715	0.9752720872612213
5.9187405	0.9750112536755478
5.92007385	0.9745415481097349
5.9214072	0.9748023816954083
5.922740549999999	0.9761588530819775
5.9240739	0.9788194923969137
5.92540725	0.9817929269030572
5.9267406	0.9843493011542578
5.92807395	0.9853406738914176
5.9294073	0.9849232717838065
5.93074065	0.9848709683256045
5.932074	0.9848709683256045
5.9334073499999995	0.9859143026682984
5.9347407	0.9873230775130694
5.93607405	0.9882098433338253
5.9374074	0.9872184705966656
5.93874075	0.9846101347399311
5.9400740999999995	0.9805933658910938
5.94140745	0.9761065496237755
5.9427408	0.971724340272861
5.94407415	0.9684377687228422
5.9454075	0.9674467378383502
5.946740849999999	0.9673944343801483
5.9480742	0.9688551708304531
5.94940755	0.9705767408664314
5.9507408999999996	0.9725068410298813
5.95207425	0.9736024788307769
5.9534076	0.9743330179822633
5.95474095	0.9745938515679368
5.9560743	0.9746981166316726
5.9574076499999995	0.9746458131734707
5.958741	0.9742284110658596
5.96007435	0.973550517225243
5.9614077	0.9725591444880831
5.96274105	0.9724025759661454
5.964074399999999	0.973133115117632
5.96540775	0.9750632152810819
5.9667411	0.9774110594048107
5.96807445	0.9791845910463228
5.9694078	0.9795496896957321
5.97074115	0.9788194923969137
5.9720745	0.9777238545960181
5.97340785	0.9770979223609353
5.9747411999999995	0.9771498839664692
5.97607455	0.9773587559466088
5.9774079	0.9774110594048107
5.97874125	0.9760545880182416
5.9800746	0.9734459103088393
5.9814079499999995	0.9700027702368827
5.9827413	0.9671855624000089
5.98407465	0.9657251678023718
5.985408	0.9665076685593923
5.98674135	0.968907474288655
5.988074699999999	0.9727680164682228
5.98940805	0.9765239517313866
5.9907414	0.9795496896957321
5.99207475	0.9817929269030572
5.9934081	0.9829408681621546
5.99474145	0.9832017017478282
5.9960748	0.9824711625963418
5.99740815	0.9814278282536479
5.9987414999999995	0.979601993153934
6.00007485	0.9775672860740804
6.0014082	0.9756891475161644
6.00274155	0.9745938515679368
6.0040749	0.9743330179822633
6.0054082499999994	0.9755329208468947
6.0067416	0.9776195895322822
6.00807495	0.9798105232814056
6.0094083	0.9816367002337876
6.01074165	0.9830974366840923
6.012075	0.9836191038554393
6.01340835	0.9836191038554393
6.0147417	0.9827319961820152
6.0160750499999995	0.9812712597317104
6.0174084	0.9789237574606494
6.01874175	0.9761065496237755
6.0200751	0.9734459103088393
6.02140845	0.9710984080377784
6.0227417999999995	0.9697942401094112
6.02407515	0.9692725729380642
6.0254085	0.9694811030655358
6.02674185	0.9700550736950846
6.0280752	0.970785270993903
6.029408549999999	0.9713072800179179
6.0307419	0.9718809087947987
6.03207525	0.9730808116594301
6.0334086	0.9742807145240614
6.03474195	0.9755848824524286
6.0360753	0.9756371859106305
6.03740865	0.9739679193328541
6.038742	0.9708898779103068
6.0400753499999995	0.9676029645076198
6.0414087	0.9651511971728232
6.04274205	0.9649423251926836
6.0440754	0.9667685021450657
6.04540875	0.9704724758026956
6.0467420999999995	0.9747504200898744
6.04807545	0.9779846881816915
6.0494088	0.9805933658910938
6.05074215	0.9814801317118499
6.0520755	0.9806453274966277
6.053408849999999	0.9795496896957321
6.0547422	0.9774110594048107
6.05607555	0.975376352324957
6.0574088999999995	0.9729765465956943
6.05874225	0.9703682107389598
6.0600756	0.9680203666152309
6.06140895	0.9662468349737188
6.0627423	0.9660902664517811
6.0640756499999995	0.9680203666152309
6.065409	0.9711507114959802
6.06674235	0.9746458131734707
6.0680757	0.9781935601618309
6.06940905	0.980019395261545
6.070742399999999	0.9812712597317104
6.07207575	0.9812192981261764
6.0734091	0.9811669946679746
6.07474245	0.9800713568670789
6.0760758	0.9782978252255667
6.07740915	0.9757937544325682
6.0787425	0.9726114479462851
6.08007585	0.9690637009579246
6.0814091999999995	0.96567286434417
6.08274255	0.9638989908499899
6.0840759	0.9640555593719276
6.08540925	0.9665076685593923
6.0867426	0.9706810059301672
6.0880759499999995	0.9755848824524286
6.0894093	0.9788714540024475
6.09074265	0.9804367973691561
6.092076	0.9808541994767673
6.09340935	0.9801759637834827
6.094742699999999	0.9792368945045248
6.09607605	0.9777238545960181
6.0974094	0.9755848824524286
6.0987427499999995	0.9720897807749381
6.1000761	0.9684377687228422
6.10140945	0.9652035006310251
6.1027428	0.9635861956587826
6.10407615	0.9632730586149072
6.1054094999999995	0.9642121278938651
6.10674285	0.9660902664517811
6.1080762	0.967498699443884
6.10940955	0.9681249735316347
6.1107429	0.9685420337865779
6.112076249999999	0.9693248763962662
6.1134096	0.9701593387588204
6.11474295	0.9712026731015141
6.1160763	0.9706290443246333
6.11740964	0.968490072181044
6.118742989999999	0.9650988937146213
6.12007634	0.9625428613160888
6.12140969	0.9624382543996851
6.12274304	0.9655685992804341
6.12407639	0.9699508086313489
6.12540974	0.9745938515679368
6.12674309	0.9781412567036292
6.12807644	0.9801236603252808
6.1294097899999995	0.9808541994767673
6.13074314	0.9806976309548296
6.13207649	0.9795496896957321
6.13340984	0.9777238545960181
6.13474319	0.975376352324957
6.1360765399999995	0.9730285082012282
6.13740989	0.9713592416234518
6.13874324	0.9703682107389598
6.14007659	0.9703682107389598
6.14140994	0.9709941429740425
6.142743289999999	0.9722460074442077
6.14407664	0.9731850767231659
6.14540999	0.9739679193328541
6.1467433399999996	0.974489244651533
6.14807669	0.975376352324957
6.14941004	0.9765762551895885
6.15074339	0.9784543937475044
6.15207674	0.9799670918033431
6.1534100899999995	0.9809061610823012
6.15474344	0.9809061610823012
6.15607679	0.9799670918033431
6.15741014	0.9785586588112402
6.15874349	0.9768890503807958
6.160076839999999	0.9751674803448176
6.16141019	0.9733939487033053
6.16274354	0.9715158101453895
6.16407689	0.9697419366512092
6.16541024	0.9681249735316347
6.16674359	0.967081297336273
6.16807694	0.967133600794475
6.16941029	0.9681249735316347
6.1707436399999995	0.9699508086313489
6.17207699	0.9721940458386739
6.17341034	0.974489244651533
6.17474369	0.9761588530819775
6.17607704	0.9761065496237755
6.1774103899999995	0.9745415481097349
6.17874374	0.971724340272861
6.18007709	0.9681249735316347
6.18141044	0.9657771294079057
6.18274379	0.9657251678023718
6.184077139999999	0.9688551708304531
6.18541049	0.973498213767041
6.18674384	0.9779327265761576
6.18807719	0.9804367973691561
6.18941054	0.9806453274966277
6.19074389	0.9795496896957321
6.19207724	0.9782978252255667
6.19341059	0.9775672860740804
6.1947439399999995	0.9773064524884069
6.19607729	0.9764716482731848
6.19741064	0.9744372830459991
6.19874399	0.9727157130100208
6.20007734	0.9718809087947987
6.2014106899999994	0.9728199780737566
6.20274404	0.9754283139304909
6.20407739	0.978662923874976
6.20541074	0.9815843967755856
6.20674409	0.98325400520603
6.20807744	0.9842450360905219
6.20941079	0.9852364088276818
6.21074414	0.9861231746484378
6.2120774899999995	0.9874273425768051
6.21341084	0.9886795488996384
6.21474419	0.989253177676519
6.21607754	0.9887838139633742
6.21741089	0.986957637010992
6.2187442399999995	0.9837753305247089
6.22007759	0.9798105232814056
6.22141094	0.9757937544325682
6.22274429	0.9728722815319585
6.22407764	0.9705767408664314
6.225410989999999	0.9695334065237377
6.22674434	0.9697419366512092
6.22807769	0.9706290443246333
6.22941104	0.9724025759661454
6.23074439	0.9746981166316726
6.23207774	0.9763673832094489
6.23341109	0.9765239517313866
6.23474444	0.9748546851536103
6.2360777899999995	0.9718809087947987
6.23741114	0.9688028673722513
6.23874449	0.9654120307584967
6.24007784	0.9634819305950468
6.24141119	0.9623862927941511
6.2427445399999995	0.9619165872283382
6.24407789	0.962021194144742
6.24541124	0.9621774208140116
6.24674459	0.9623862927941511
6.24807794	0.9629079599654979
6.249411289999999	0.9636381572643165
6.25074464	0.96567286434417
6.25207799	0.9685943372447798
6.2534113399999995	0.971254976559716
6.25474469	0.9737590473527146
6.25607804	0.9748023816954083
6.25741139	0.9744372830459991
6.25874474	0.9726114479462851
6.2600780899999995	0.9709418395158407
6.26141144	0.9697942401094112
6.26274479	0.9701593387588204
6.26407814	0.971724340272861
6.26541149	0.9750112536755478
6.266744839999999	0.9780369916398934
6.26807819	0.9801759637834827
6.26941154	0.9812712597317104
6.27074489	0.9811669946679746
6.27207824	0.980019395261545
6.27341159	0.9779327265761576
6.27474494	0.9758457160381021
6.27607829	0.9728199780737566
6.2774116399999995	0.9694291414600019
6.27874499	0.9658817363243095
6.28007834	0.9633253620731091
6.28141169	0.9621254592084778
6.28274504	0.962021194144742
6.2840783899999995	0.9631164900929695
6.28541174	0.9645252649377405
6.28674509	0.9657251678023718
6.28807844	0.9671855624000089
6.28941179	0.9688028673722513
6.290745139999999	0.9705767408664314
6.29207849	0.9725068410298813
6.29341184	0.9731850767231659
6.2947451899999995	0.9727680164682228
6.29607854	0.9719851738585344
6.29741189	0.9704724758026956
6.29874524	0.9697419366512092
6.30007859	0.9699508086313489
6.3014119399999995	0.9713592416234518
6.30274529	0.9736024788307769
6.30407864	0.9764196866676509
6.30541199	0.9790280225243851
6.30674534	0.981010426146037
6.308078689999999	0.9822626324688702
6.30941204	0.9822626324688702
6.31074539	0.9821060639469326
6.31207874	0.9811669946679746
6.31341209	0.9793934630264625
6.31474544	0.9769413538389976
6.31607879	0.9729242431374924
6.31741214	0.9681769351371686
6.3187454899999995	0.9637424223280522
6.32007884	0.9599864870648883
6.32141219	0.9572215826862164
6.32274554	0.9568564840368071
6.32407889	0.9580563869014385
6.3254122399999995	0.961029821407582
6.32674559	0.964786098523414
6.32807894	0.968490072181044
6.32941229	0.9719332122530004
6.33074564	0.9738113508109164
6.332078989999999	0.9749066467591442
6.33341234	0.9755329208468947
6.33474569	0.9752720872612213
6.3360790399999996	0.9739679193328541
6.33741239	0.971254976559716
6.33874574	0.9676552679658217
6.34007909	0.9637947257862541
6.34141244	0.9614991851207271
6.3427457899999995	0.9617080571008666
6.34407914	0.9649946286508855
6.34541249	0.9702636038225562
6.34674584	0.9759503229545059
6.34807919	0.981010426146037
6.349412539999999	0.9845578312817294
6.35074589	0.9862797431703755
6.35207924	0.9857057725408268
6.35341259	0.9831493982896262
6.35474594	0.9793411595682605
6.35607929	0.9751674803448176
6.35741264	0.9713592416234518
6.35874599	0.9692725729380642
6.3600793399999995	0.9691683078743285
6.36141269	0.9700027702368827
6.36274604	0.9714115450816537
6.36407939	0.973133115117632
6.36541274	0.9740721843965899
6.3667460899999995	0.9743330179822633
6.36807944	0.9738633124164503
6.36941279	0.9733416452451036
6.37074614	0.9728722815319585
6.37207949	0.9727157130100208
6.373412839999999	0.9723506143606115
6.37474619	0.9717766437310629
6.37607954	0.9703682107389598
6.37741289	0.9685943372447798
6.37874624	0.9667161986868638
6.38007959	0.9653597273002947
6.38141294	0.965255462236559
6.38274629	0.9669250706670034
6.3840796399999995	0.9698985051731469
6.38541299	0.9739679193328541
6.38674634	0.9780889532454273
6.38807969	0.9805933658910938
6.38941304	0.9819494954249949
6.390746389999999	0.982366897532606
6.39207974	0.9824711625963418
6.39341309	0.9824192009908079
6.39474644	0.9828366030984189
6.39607979	0.9827842996402172
6.39741314	0.9822626324688702
6.39874649	0.98048875897469
6.40007984	0.9787152273331778
6.4014131899999995	0.9774630210103445
6.40274654	0.9770456189027334
6.40407989	0.9778804231179558
6.40541324	0.9793934630264625
6.40674659	0.9802802288472184
6.4080799399999995	0.9799151301978092
6.40941329	0.9786109622694421
6.41074664	0.9768890503807958
6.41207999	0.9757414509743663
6.41341334	0.9754283139304909
6.414746689999999	0.9755848824524286
6.41608004	0.9760545880182416
6.41741339	0.9765762551895885
6.41874674	0.9774630210103445
6.42008009	0.9787671889387117
6.42141344	0.9806453274966277
6.42274679	0.9822626324688702
6.42408014	0.9829928297676888
6.4254134899999995	0.9833582702697659
6.42674684	0.9832017017478282
6.42808019	0.9835144969390355
6.42941354	0.9842450360905219
6.43074689	0.9859143026682984
6.4320802399999994	0.9877404796206803
6.43341359	0.9893574427402548
6.43474694	0.9901402853499432
6.43608029	0.9900879818917413
6.43741364	0.9889403824853117
6.43874699	0.9861751362539718
6.44008034	0.9826277311182795
6.44141369	0.9785586588112402
6.4427470399999995	0.9749066467591442
6.44408039	0.9725591444880831
6.44541374	0.9722460074442077
6.44674709	0.9732373801813677
6.44808044	0.975376352324957
6.4494137899999995	0.9776715511378161
6.45074714	0.9800713568670789
6.45208049	0.9819494954249949
6.45341384	0.9835144969390355
6.45474719	0.9844016046124595
6.456080539999999	0.9838276339829108
6.45741389	0.9815843967755856
6.45874724	0.9778281196597538
6.46008059	0.9734459103088393
6.46141394	0.9691683078743285
6.46274729	0.9665596301649261
6.46408064	0.966142228057315
6.46541399	0.9681249735316347
6.4667473399999995	0.9713592416234518
6.46808069	0.9750112536755478
6.46941404	0.9774630210103445
6.47074739	0.9784020902893025
6.47208074	0.9786109622694421
6.4734140899999995	0.9782978252255667
6.47474744	0.9778281196597538
6.47608079	0.9769936572971996
6.47741414	0.9747504200898744
6.47874749	0.9706290443246333
6.480080839999999	0.9650988937146213
6.48141419	0.9599864870648883
6.48274754	0.9576389847938274
6.4840808899999995	0.9592039863078681
6.48541424	0.964316392957601
6.48674759	0.9706810059301672
6.48808094	0.9758457160381021
6.48941429	0.9781935601618309
6.4907476399999995	0.9779846881816915
6.49208099	0.9765239517313866
6.49341434	0.9752720872612213
6.49474769	0.9751674803448176
6.49608104	0.975898019496304
6.497414389999999	0.9767328237115261
6.49874774	0.9781412567036292
6.50008109	0.9796542966121358
6.50141444	0.981845230361259
6.50274779	0.9842973395487238
6.50408114	0.9859143026682984
6.50541449	0.9868014103417224
6.50674784	0.9865925383615828
6.5080811899999995	0.9857057725408268
6.50941454	0.9848709683256045
6.51074789	0.9853926354969514
6.51208124	0.986488273297847
6.51341459	0.9879490097481519
6.5147479299999995	0.9887315105051723
6.51608128	0.9882098433338253
6.51741463	0.9861751362539718
6.51874798	0.9824711625963418
6.52008133	0.9783497868311007
6.5214146799999995	0.9750632152810819
6.52274803	0.9730285082012282
6.52408138	0.9731850767231659
6.52541473	0.9757414509743663
6.52674808	0.979601993153934
6.528081429999999	0.9840365059630505
6.52941478	0.9876881761624784
6.53074813	0.9893574427402548
6.5320814799999996	0.9889923440908457
6.53341483	0.9869056754054581
6.53474818	0.9841407710267862
6.53608153	0.9824192009908079
6.53741488	0.9814278282536479
6.5387482299999995	0.9816367002337876
6.54008158	0.981897533819461
6.54141493	0.9820017988831967
6.54274828	0.9814278282536479
6.54408163	0.9813235631899122
6.545414979999999	0.9814801317118499
6.54674833	0.982366897532606
6.54808168	0.9834625353335016
6.54941503	0.9840365059630505
6.55074838	0.9847667032618688
6.55208173	0.985131801911278
6.55341508	0.9852364088276818
6.55474843	0.9850798403057441
6.5560817799999995	0.9847143998036668
6.55741513	0.9837753305247089
6.55874848	0.9825234660545437
6.56008183	0.9807495925603635
6.56141518	0.979132287588121
6.5627485299999995	0.9778281196597538
6.56408188	0.9767847853170599
6.56541523	0.9763673832094489
6.56674858	0.9765762551895885
6.56808193	0.9764196866676509
6.569415279999999	0.9762111565401793
6.57074863	0.975898019496304
6.57208198	0.9762631181457132
6.57341533	0.9772021874246711
6.57474868	0.9793411595682605
6.57608203	0.981897533819461
6.57741538	0.9837233689191751
6.57874873	0.9834102318752997
6.5800820799999995	0.9809061610823012
6.58141543	0.9768370887752619
6.58274878	0.9723506143606115
6.58408213	0.9686986023085156
6.58541548	0.967133600794475
6.586748829999999	0.9676552679658217
6.58808218	0.9695853681292715
6.58941553	0.9723506143606115
6.59074888	0.9755329208468947
6.59208223	0.9776195895322822
6.59341558	0.9781935601618309
6.59474893	0.977254490882873
6.59608228	0.9747504200898744
6.5974156299999995	0.9719332122530004
6.59874898	0.9694291414600019
6.60008233	0.9685420337865779
6.60141568	0.9688551708304531
6.60274903	0.9708375744521048
6.6040823799999995	0.9743330179822633
6.60541573	0.9783497868311007
6.60674908	0.9820541023413987
6.60808243	0.9849232717838065
6.60941578	0.9866971452779867
6.610749129999999	0.986957637010992
6.61208248	0.9859143026682984
6.61341583	0.9836191038554393
6.61474918	0.9810627296042389
6.61608253	0.9785586588112402
6.61741588	0.9766282167951225
6.61874923	0.9756891475161644
6.62008258	0.9750632152810819
6.6214159299999995	0.975376352324957
6.62274928	0.9754806173886928
6.62408263	0.9757937544325682
6.62541598	0.9764716482731848
6.62674933	0.9776195895322822
6.6280826799999994	0.9787152273331778
6.62941603	0.9802279253890166
6.63074938	0.9825757695127456
6.63208273	0.9851841053694799
6.63341608	0.9879490097481519
6.63474943	0.9895140112621925
6.63608278	0.9892008742183173
6.63741613	0.987009940469194
6.6387494799999995	0.9833582702697659
6.64008283	0.9798628267396073
6.64141618	0.9771498839664692
6.64274953	0.9754283139304909
6.64408288	0.9748023816954083
6.6454162299999995	0.9742807145240614
6.64674958	0.9733416452451036
6.64808293	0.9726114479462851
6.64941628	0.9728199780737566
6.65074963	0.9738633124164503
6.652082979999999	0.9754806173886928
6.65341633	0.9770979223609353
6.65474968	0.9785063553530383
6.65608303	0.9788714540024475
6.65741638	0.9783497868311007
6.65874973	0.9775153244685465
6.66008308	0.9766805202533242
6.66141643	0.9761588530819775
6.6627497799999995	0.9759503229545059
6.66408313	0.9767328237115261
6.66541648	0.9784543937475044
6.66674983	0.9806976309548296
6.66808318	0.9826277311182795
6.6694165299999995	0.9839842025048485
6.67074988	0.9846101347399311
6.67208323	0.9846624381981329
6.67341658	0.9839842025048485
6.67474993	0.9833582702697659
6.676083279999999	0.9827842996402172
6.67741663	0.9821583674051344
6.67874998	0.9807495925603635
6.6800833299999995	0.9790803259825871
6.68141668	0.9770979223609353
6.68275003	0.9750112536755478
6.68408338	0.9732896836395695
6.68541673	0.9715681136035914
6.6867500799999995	0.9700027702368827
6.68808343	0.9682812002009045
6.68941678	0.9673421309219465
6.69075013	0.967081297336273
6.69208348	0.9680203666152309
6.693416829999999	0.9696376715874735
6.69475018	0.971724340272861
6.69608353	0.9728199780737566
6.69741688	0.9727157130100208
6.69875023	0.9712026731015141
6.70008358	0.9691160044161266
6.70141693	0.9673944343801483
6.70275028	0.9676029645076198
6.7040836299999995	0.9709418395158407
6.70541698	0.9762111565401793
6.70675033	0.981845230361259
6.70808368	0.9857577341463607
6.70941703	0.9873750391186032
6.7107503799999995	0.9876358727042767
6.71208373	0.9876358727042767
6.71341708	0.9879490097481519
6.71475043	0.9884706769194989
6.71608378	0.9874273425768051
6.717417129999999	0.9845578312817294
6.71875048	0.9800713568670789
6.72008383	0.9752197838030193
6.7214171799999995	0.9725591444880831
6.72275053	0.972663409551819
6.72408388	0.9754806173886928
6.72541723	0.9800713568670789
6.72675058	0.9846624381981329
6.7280839299999995	0.9881575398756235
6.72941728	0.9899837168280056
6.73075063	0.9905573456048863
6.73208398	0.990244550413679
6.73341733	0.9890446475490475
6.734750679999999	0.9874273425768051
6.73608403	0.9850275368475422
6.73741738	0.981897533819461
6.73875073	0.9787152273331778
6.74008408	0.9751155187392836
6.74141743	0.9719851738585344
6.74275078	0.9697419366512092
6.74408413	0.968490072181044
6.7454174799999995	0.9690117393523908
6.74675083	0.9703159072807579
6.74808418	0.9726114479462851
6.74941753	0.9755848824524286
6.75075088	0.977254490882873
6.7520842299999995	0.9789237574606494
6.75341758	0.979601993153934
6.75475093	0.9789760609188514
6.75608428	0.9779327265761576
6.75741763	0.9761588530819775
6.758750979999999	0.9746981166316726
6.76008433	0.9742284110658596
6.76141768	0.9749066467591442
6.7627510299999996	0.9775672860740804
6.76408438	0.981375866648114
6.76541773	0.9842973395487238
6.76675108	0.986957637010992
6.76808443	0.9882621467920273
6.7694177799999995	0.9891489126127833
6.77075113	0.9901922469554771
6.77208448	0.9906096490630882
6.77341783	0.9905573456048863
6.77475118	0.9894097461984567
6.776084529999999	0.9861751362539718
6.77741788	0.9826277311182795
6.77875123	0.9795496896957321
6.78008458	0.9769413538389976
6.78141793	0.9756371859106305
6.78275128	0.9755848824524286
6.78408463	0.9774630210103445
6.78541798	0.9805933658910938
6.7867513299999995	0.9835668003972374
6.78808468	0.9865925383615828
6.78941803	0.9896182763259282
6.79075138	0.9917052868639838
6.79208473	0.993948524071309
6.7934180799999995	0.9961394578204322
6.79475143	0.9970785270993903
6.79608478	0.9960874962148983
6.79741813	0.9926443561429418
6.79875148	0.9877924412262142
6.800084829999999	0.9828885647039529
6.80141818	0.979132287588121
6.80275153	0.977254490882873
6.80408488	0.9777761580542199
6.80541823	0.9794454246319964
6.80675158	0.9820541023413987
6.80808493	0.9846624381981329
6.80941828	0.9866448418197847
6.8107516299999995	0.9877404796206803
6.81208498	0.9881055782700896
6.81341833	0.9872707740548674
6.81475168	0.9857057725408268
6.81608503	0.9834625353335016
6.8174183799999994	0.9797585616758715
6.81875173	0.9764196866676509
6.82008508	0.9732896836395695
6.82141843	0.9719851738585344
6.82275178	0.9730808116594301
6.82408513	0.9762111565401793
6.82541848	0.979601993153934
6.82675183	0.981897533819461
6.8280851799999995	0.9827842996402172
6.82941853	0.9824192009908079
6.83075188	0.9819494954249949
6.83208523	0.9815320933173837
6.83341858	0.9814801317118499
6.8347519299999995	0.9804367973691561
6.83608528	0.9776715511378161
6.83741863	0.9738113508109164
6.83875198	0.9701593387588204
6.84008533	0.9676552679658217
6.841418679999999	0.9670293357307391
6.84275203	0.9681769351371686
6.84408538	0.9697419366512092
6.84541873	0.9719851738585344
6.84675208	0.9739679193328541
6.84808543	0.9763673832094489
6.84941878	0.9796542966121358
6.85075213	0.9830451332258905
6.8520854799999995	0.9861751362539718
6.85341883	0.9876881761624784
6.85475218	0.9876881761624784
6.85608553	0.9862797431703755
6.85741888	0.9839318990466466
6.8587522299999995	0.9808018960185654
6.86008558	0.9783497868311007
6.86141893	0.9764196866676509
6.86275228	0.9757414509743663
6.86408563	0.9768370887752619
6.86541898	0.979132287588121
6.86675233	0.9823145940744041
6.86808568	0.9849232717838065
6.8694190299999995	0.9875316076405409
6.87075238	0.9889403824853117
6.87208573	0.9894620496566586
6.87341908	0.9887315105051723
6.87475243	0.9870622439273958
6.8760857799999995	0.9844016046124595
6.87741913	0.9812192981261764
6.87875248	0.978245521767365
6.88008583	0.9763154216039152
6.88141918	0.9759503229545059
6.882752529999999	0.9768370887752619
6.88408588	0.9789237574606494
6.88541923	0.9808018960185654
6.88675258	0.9821060639469326
6.88808593	0.9822103290106683
6.88941928	0.9826277311182795
6.89075263	0.9835668003972374
6.89208598	0.9855492040188891
6.8934193299999995	0.9876358727042767
6.89475268	0.9892008742183173
6.89608603	0.9891489126127833
6.89741938	0.987009940469194
6.89875273	0.9833059668115639
6.9000860799999995	0.979601993153934
6.90141943	0.9773064524884069
6.90275278	0.9767847853170599
6.90408613	0.9780889532454273
6.90541948	0.980541062432892
6.906752829999999	0.9829408681621546
6.90808618	0.9843493011542578
6.90941953	0.9853406738914176
6.9107528799999995	0.9863840082341113
6.91208622	0.987009940469194
6.913419569999999	0.9859666061265003
6.91475292	0.9830451332258905
6.91608627	0.9788714540024475
6.9174196199999995	0.9741764494603257
6.91875297	0.9704201723444937
6.92008632	0.9691160044161266
6.92141967	0.9703682107389598
6.92275302	0.9730808116594301
6.9240863699999995	0.9759503229545059
6.92541972	0.9780369916398934
6.92675307	0.9789760609188514
6.92808642	0.9784020902893025
6.92941977	0.9779846881816915
6.930753119999999	0.9788194923969137
6.93208647	0.9814801317118499
6.93341982	0.9851841053694799
6.93475317	0.9885749419832346
6.93608652	0.9904530805411506
6.93741987	0.990244550413679
6.93875322	0.9879490097481519
6.94008657	0.9847667032618688
6.9414199199999995	0.9819494954249949
6.94275327	0.9803321904527523
6.94408662	0.9797585616758715
6.94541997	0.9803844939109543
6.94675332	0.981845230361259
6.9480866699999995	0.9838276339829108
6.94942002	0.9850275368475422
6.95075337	0.9852364088276818
6.95208672	0.9845058696761952
6.95342007	0.9825757695127456
6.954753419999999	0.980541062432892
6.95608677	0.9785586588112402
6.95742012	0.9777761580542199
6.9587534699999996	0.9776195895322822
6.96008682	0.9784020902893025
6.96142017	0.9795496896957321
6.96275352	0.9810627296042389
6.96408687	0.981897533819461
6.9654202199999995	0.9824192009908079
6.96675357	0.9830451332258905
6.96808692	0.9838799374411128
6.96942027	0.9850798403057441
6.97075362	0.9858100376045627
6.972086969999999	0.9859666061265003
6.97342032	0.9848709683256045
6.97475367	0.9825757695127456
6.97608702	0.9798628267396073
6.97742037	0.9777761580542199
6.97875372	0.9763154216039152
6.98008707	0.9760022845600398
6.98142042	0.9769936572971996
6.9827537699999995	0.9787152273331778
6.98408712	0.9814278282536479
6.98542047	0.9840365059630505
6.98675382	0.986540576756049
6.98808717	0.9886795488996384
6.9894205199999995	0.9904530805411506
6.99075387	0.9919138169914554
6.99208722	0.9929051897286152
6.99342057	0.9925920526847398
6.99475392	0.9915487183420462
6.996087269999999	0.9893054811347209
6.99742062	0.9860189095847021
6.99875397	0.9828885647039529
7.00008732	0.9798105232814056
7.00142067	0.9773587559466088
7.00275402	0.9756891475161644
7.00408737	0.9756371859106305
7.00542072	0.9770979223609353
7.0067540699999995	0.9796542966121358
7.00808742	0.9827842996402172
7.00942077	0.9860189095847021
7.01075412	0.9887838139633742
7.01208747	0.9908181791905598
7.0134208199999994	0.9921746505771288
7.01475417	0.9926963177484757
7.01608752	0.9914964148838442
7.01742087	0.9884706769194989
7.01875422	0.9836710654609732
7.02008757	0.9784020902893025
7.02142092	0.973550517225243
7.02275427	0.9710461045795764
7.0240876199999995	0.971254976559716
7.02542097	0.9739679193328541
7.02675432	0.9776195895322822
7.02808767	0.9811146912097727
7.02942102	0.9837233689191751
7.0307543699999995	0.9853926354969514
7.03208772	0.987009940469194
7.03342107	0.9879490097481519
7.03475442	0.9887315105051723
7.03608777	0.9882098433338253
7.037421119999999	0.9862797431703755
7.03875447	0.9827842996402172
7.04008782	0.9792368945045248
7.04142117	0.9765762551895885
7.04275452	0.9756371859106305
7.04408787	0.9769413538389976
7.04542122	0.9801759637834827
7.04675457	0.9845578312817294
7.0480879199999995	0.9887315105051723
7.04942127	0.9921226889715948
7.05075462	0.9938439171549053
7.05208797	0.9937396520911694
7.05342132	0.9917052868639838
7.0547546699999995	0.9890966091545815
7.05608802	0.9862274397121736
7.05742137	0.9833582702697659
7.05875472	0.980541062432892
7.06008807	0.978245521767365
7.06142142	0.9766282167951225
7.06275477	0.9760545880182416
7.06408812	0.9762631181457132
7.0654214699999995	0.9772021874246711
7.06675482	0.9776715511378161
7.06808817	0.9776195895322822
7.06942152	0.9773064524884069
7.07075487	0.9772021874246711
7.0720882199999995	0.9777238545960181
7.07342157	0.978662923874976
7.07475492	0.9801759637834827
7.07608827	0.9810627296042389
7.07742162	0.9811146912097727
7.078754969999999	0.980019395261545
7.08008832	0.9790803259825871
7.08142167	0.9786109622694421
7.08275502	0.9794454246319964
7.08408837	0.9812712597317104
7.08542172	0.98325400520603
7.08675507	0.9846624381981329
7.08808842	0.9853926354969514
7.0894217699999995	0.9860189095847021
7.09075512	0.986957637010992
7.09208847	0.9884706769194989
7.09342182	0.989722883242332
7.09475517	0.9895140112621925
7.0960885199999995	0.9881575398756235
7.09742187	0.9855492040188891
7.09875522	0.9829928297676888
7.10008857	0.9805933658910938
7.10142192	0.9797062582176698
7.102755269999999	0.9795496896957321
7.10408862	0.980019395261545
7.10542197	0.9802279253890166
7.1067553199999995	0.980019395261545
7.10808867	0.9794454246319964
7.10942202	0.9788714540024475
7.11075537	0.9797585616758715
7.11208872	0.9817929269030572
7.1134220699999995	0.9849752333893403
7.11475542	0.9877404796206803
7.11608877	0.989253177676519
7.11742212	0.9882621467920273
7.11875547	0.9853406738914176
7.120088819999999	0.9815843967755856
7.12142217	0.9788194923969137
7.12275552	0.9778281196597538
7.12408887	0.9789760609188514
7.12542222	0.9816886618393214
7.12675557	0.985131801911278
7.12808892	0.9878447446844161
7.12942227	0.9894620496566586
7.1307556199999995	0.9903488154774148
7.13208897	0.9901402853499432
7.13342232	0.9889923440908457
7.13475567	0.987009940469194
7.13608902	0.9851841053694799
7.1374223699999995	0.9835144969390355
7.13875572	0.9822626324688702
7.14008907	0.9825757695127456
7.14142242	0.9835668003972374
7.14275577	0.9843493011542578
7.144089119999999	0.985131801911278
7.14542247	0.9857577341463607
7.14675582	0.9865925383615828
7.1480891699999995	0.9878447446844161
7.14942252	0.9893054811347209
7.15075587	0.9912878847563728
7.15208922	0.9928528862704133
7.15342257	0.9933225918362264
7.1547559199999995	0.993009454792351
7.15608927	0.9911313162344351
7.15742262	0.9877924412262142
7.15875597	0.9839842025048485
7.16008932	0.9801759637834827
7.161422669999999	0.9778281196597538
7.16275602	0.9774630210103445
7.16408937	0.9790280225243851
7.16542272	0.9817409652975233
7.16675607	0.9845058696761952
7.16808942	0.9860189095847021
7.16942277	0.9860189095847021
7.17075612	0.9848709683256045
7.1720894699999995	0.9830974366840923
7.17342282	0.9816367002337876
7.17475617	0.980541062432892
7.17608952	0.979601993153934
7.17742287	0.9785586588112402
7.1787562199999995	0.9770456189027334
7.18008957	0.9760022845600398
7.18142292	0.9758457160381021
7.18275627	0.9767847853170599
7.18408962	0.9788194923969137
7.185422969999999	0.9810627296042389
7.18675632	0.9824192009908079
7.18808967	0.9827319961820152
7.1894230199999996	0.9828366030984189
7.19075637	0.9825757695127456
7.19208972	0.9827319961820152
7.19342307	0.9822103290106683
7.19475642	0.9813235631899122
7.1960897699999995	0.9791845910463228
7.19742312	0.9761588530819775
7.19875647	0.9730808116594301
7.20008982	0.9710984080377784
7.20142317	0.9708898779103068
7.202756519999999	0.9724548794243474
7.20408987	0.9752197838030193
7.20542322	0.9778281196597538
7.20675657	0.9809584645405031
7.20808992	0.9836191038554393
7.20942327	0.9866448418197847
7.21075662	0.9894097461984567
7.21208997	0.9917572484695177
7.2134233199999995	0.9924877876210041
7.21475667	0.9908704826487615
7.21609002	0.9873230775130694
7.21742337	0.9824192009908079
7.21875672	0.9783497868311007
7.2200900699999995	0.9750112536755478
7.22142342	0.9742807145240614
7.22275677	0.9750112536755478
7.22409012	0.9768890503807958
7.22542347	0.9788714540024475
7.226756819999999	0.9809584645405031
7.22809017	0.9832017017478282
7.22942352	0.9860189095847021
7.23075687	0.9891489126127833
7.23209022	0.9913398463619065
7.23342357	0.9924354841628021
7.23475692	0.9913398463619065
7.23609027	0.9894620496566586
7.2374236199999995	0.9870622439273958
7.23875697	0.9849232717838065
7.24009032	0.9825757695127456
7.24142367	0.981010426146037
7.24275702	0.9799151301978092
7.2440903699999994	0.9803321904527523
7.24542372	0.981375866648114
7.24675707	0.9832017017478282
7.24809042	0.9844016046124595
7.24942377	0.9845058696761952
7.25075712	0.9837233689191751
7.25209047	0.9823145940744041
7.25342382	0.9811146912097727
7.2547571699999995	0.9809061610823012
7.25609052	0.9815843967755856
7.25742387	0.9819494954249949
7.25875722	0.9817409652975233
7.26009057	0.9797585616758715
7.2614239199999995	0.9771498839664692
7.26275727	0.9738113508109164
7.26409062	0.9719851738585344
7.26542397	0.9723506143606115
7.26675732	0.9744372830459991
7.268090669999999	0.9778804231179558
7.26942402	0.9820541023413987
7.27075737	0.9856015074770911
7.27209072	0.9876881761624784
7.27342407	0.98789670628995
7.27475742	0.9861751362539718
7.27609077	0.9825234660545437
7.27742412	0.9779327265761576
7.2787574699999995	0.9733939487033053
7.28009082	0.9696376715874735
7.28142417	0.967498699443884
7.28275752	0.9680726700734329
7.28409087	0.971254976559716
7.2854242199999995	0.9762111565401793
7.28675757	0.9810627296042389
7.28809092	0.9848190067200706
7.28942427	0.9872707740548674
7.29075762	0.9881575398756235
7.292090969999999	0.988366411855763
7.29342432	0.9876881761624784
7.29475767	0.9859143026682984
7.2960910199999995	0.9833059668115639
7.29742437	0.9801759637834827
7.29875772	0.9777238545960181
7.30009107	0.9771498839664692
7.30142442	0.9780889532454273
7.3027577699999995	0.9799670918033431
7.30409112	0.9820017988831967
7.30542447	0.9830974366840923
7.30675782	0.9833059668115639
7.30809117	0.9830974366840923
7.309424519999999	0.9828885647039529
7.31075786	0.9833582702697659
7.31209121	0.9838799374411128
7.31342456	0.9841927326323201
7.31475791	0.9835144969390355
7.316091259999999	0.9822626324688702
7.31742461	0.9811146912097727
7.31875796	0.9805933658910938
7.32009131	0.9810627296042389
7.32142466	0.9821583674051344
7.32275801	0.9834625353335016
7.32409136	0.9850275368475422
7.32542471	0.9871665089911317
7.3267580599999995	0.9900879818917413
7.32809141	0.9933225918362264
7.32942476	0.9956177906490853
7.33075811	0.9968699969719187
7.33209146	0.9964002914061056
7.3334248099999995	0.994417887784454
7.33475816	0.9918615135332535
7.33609151	0.9889923440908457
7.33742486	0.9859143026682984
7.33875821	0.9825757695127456
7.340091559999999	0.9796542966121358
7.34142491	0.9780369916398934
7.34275826	0.9777238545960181
7.3440916099999995	0.9790280225243851
7.34542496	0.9812712597317104
7.34675831	0.9835144969390355
7.34809166	0.985131801911278
7.34942501	0.9862797431703755
7.3507583599999995	0.9868014103417224
7.35209171	0.9871142055329297
7.35342506	0.9868014103417224
7.35475841	0.9854449389551534
7.35609176	0.9824711625963418
7.357425109999999	0.9778281196597538
7.35875846	0.9722983109024097
7.36009181	0.967081297336273
7.36142516	0.963377323678643
7.36275851	0.9621774208140116
7.36409186	0.9638989908499899
7.36542521	0.9672378658582107
7.36675856	0.971724340272861
7.3680919099999995	0.9763154216039152
7.36942526	0.9802279253890166
7.37075861	0.9839842025048485
7.37209196	0.987009940469194
7.37342531	0.9896182763259282
7.3747586599999995	0.9912355812981708
7.37609201	0.9913921498201085
7.37742536	0.9901922469554771
7.37875871	0.9879490097481519
7.38009206	0.9853926354969514
7.381425409999999	0.98325400520603
7.38275876	0.981897533819461
7.38409211	0.9811146912097727
7.3854254599999996	0.9809061610823012
7.38675881	0.9808541994767673
7.38809216	0.9806453274966277
7.38942551	0.9806453274966277
7.39075886	0.9805933658910938
7.3920922099999995	0.9802279253890166
7.39342556	0.9797585616758715
7.39475891	0.9787152273331778
7.39609226	0.9766805202533242
7.39742561	0.974019880938388
7.398758959999999	0.970785270993903
7.40009231	0.9672901693164125
7.40142566	0.9644729614795386
7.40275901	0.9623339893359493
7.40409236	0.9617600187064005
7.40542571	0.9623862927941511
7.40675906	0.9645252649377405
7.40809241	0.967551002902086
7.4094257599999995	0.9714115450816537
7.41075911	0.9754806173886928
7.41209246	0.9795496896957321
7.41342581	0.982366897532606
7.41475916	0.9841407710267862
7.4160925099999995	0.9849232717838065
7.41742586	0.9845058696761952
7.41875921	0.9829928297676888
7.42009256	0.9807495925603635
7.42142591	0.978662923874976
7.422759259999999	0.9769936572971996
7.42409261	0.9769413538389976
7.42542596	0.9779846881816915
7.42675931	0.9803844939109543
7.42809266	0.9827319961820152
7.42942601	0.9849752333893403
7.43075936	0.986488273297847
7.43209271	0.9875839110987427
7.4334260599999995	0.9874796460350068
7.43475941	0.9860708711902361
7.43609276	0.9836191038554393
7.43742611	0.9799151301978092
7.43875946	0.9757414509743663
7.4400928099999994	0.9714635066871875
7.44142616	0.9683854652646402
7.44275951	0.9671855624000089
7.44409286	0.9683335036591063
7.44542621	0.9713592416234518
7.44675956	0.9757937544325682
7.44809291	0.9797062582176698
7.44942626	0.9825234660545437
7.4507596099999995	0.9844535662179935
7.45209296	0.9850275368475422
7.45342631	0.985131801911278
7.45475966	0.9845058696761952
7.45609301	0.9832017017478282
7.4574263599999995	0.9810627296042389
7.45875971	0.9784020902893025
7.46009306	0.9761588530819775
7.46142641	0.9754283139304909
7.46275976	0.9762111565401793
7.464093109999999	0.9785586588112402
7.46542646	0.9810627296042389
7.46675981	0.9826277311182795
7.46809316	0.9822626324688702
7.46942651	0.9806976309548296
7.47075986	0.9793411595682605
7.47209321	0.979601993153934
7.47342656	0.9806976309548296
7.4747599099999995	0.982366897532606
7.47609326	0.9830974366840923
7.47742661	0.9822103290106683
7.47875996	0.9805933658910938
7.48009331	0.9790280225243851
7.4814266599999995	0.9792368945045248
7.48276001	0.9803844939109543
7.48409336	0.9821583674051344
7.48542671	0.9831493982896262
7.48676006	0.9835144969390355
7.488093409999999	0.9835668003972374
7.48942676	0.9848709683256045
7.49076011	0.9874796460350068
7.4920934599999995	0.990713914126824
7.49342681	0.9933225918362264
7.49476016	0.9938439171549053
7.49609351	0.9911832778399688
7.49742686	0.9859143026682984
7.4987602099999995	0.9801759637834827
7.50009356	0.9752197838030193
7.50142691	0.9721940458386739
7.50276026	0.9714635066871875
7.50409361	0.9726114479462851
7.505426959999999	0.9750632152810819
7.50676031	0.978245521767365
7.50809366	0.9810627296042389
7.50942701	0.9836710654609732
7.51076036	0.9853926354969514
7.51209371	0.9860189095847021
7.51342706	0.9853926354969514
7.51476041	0.9839842025048485
7.5160937599999995	0.9817409652975233
7.51742711	0.9790803259825871
7.51876046	0.9768890503807958
7.52009381	0.9754283139304909
7.52142716	0.9754283139304909
7.5227605099999995	0.9757937544325682
7.52409386	0.9763673832094489
7.52542721	0.9766282167951225
7.52676056	0.9769413538389976
7.52809391	0.9774630210103445
7.529427259999999	0.978662923874976
7.53076061	0.9800713568670789
7.53209396	0.981010426146037
7.5334273099999995	0.981375866648114
7.53476066	0.98048875897469
7.53609401	0.9790803259825871
7.53742736	0.9770456189027334
7.53876071	0.9756371859106305
7.5400940599999995	0.9748023816954083
7.54142741	0.9756891475161644
7.54276076	0.9775153244685465
7.54409411	0.981010426146037
7.54542746	0.9844535662179935
7.546760809999999	0.9871142055329297
7.54809416	0.9881055782700896
7.54942751	0.9873230775130694
7.55076086	0.9847667032618688
7.55209421	0.9812192981261764
7.55342756	0.9778281196597538
7.55476091	0.975376352324957
7.55609426	0.9743330179822633
7.5574276099999995	0.973133115117632
7.55876096	0.9726114479462851
7.56009431	0.9720374773167362
7.56142766	0.9722983109024097
7.56276101	0.9740721843965899
7.5640943599999995	0.9779327265761576
7.56542771	0.9826277311182795
7.56676106	0.9873750391186032
7.56809441	0.9900879818917413
7.56942776	0.990713914126824
7.570761109999999	0.9890966091545815
7.57209446	0.9858100376045627
7.57342781	0.9816367002337876
7.5747611599999995	0.9779327265761576
7.57609451	0.9743849795877972
7.57742786	0.9724025759661454
7.57876121	0.9720374773167362
7.58009456	0.9725591444880831
7.5814279099999995	0.9742807145240614
7.58276126	0.9761065496237755
7.58409461	0.9783497868311007
7.58542796	0.9803321904527523
7.58676131	0.9829408681621546
7.588094659999999	0.9851841053694799
7.58942801	0.9882621467920273
7.59076136	0.9900879818917413
7.59209471	0.9908181791905598
7.59342806	0.9899314133698036
7.59476141	0.9875316076405409
7.59609476	0.9841927326323201
7.59742811	0.9801759637834827
7.5987614599999995	0.9760545880182416
7.60009481	0.9724025759661454
7.60142816	0.9696899750456753
7.60276151	0.9678118364877594
7.60409486	0.967498699443884
7.6054282099999995	0.9685420337865779
7.60676156	0.9706290443246333
7.60809491	0.973498213767041
7.60942826	0.9770456189027334
7.61076161	0.9808018960185654
7.612094959999999	0.9837233689191751
7.61342831	0.9853406738914176
7.61476166	0.9848190067200706
7.6160950099999996	0.9825757695127456
7.61742836	0.978662923874976
7.61876171	0.9741764494603257
7.62009506	0.9704724758026956
7.62142841	0.9676552679658217
7.6227617599999995	0.9669770322725373
7.62409511	0.9678118364877594
7.62542846	0.9699508086313489
7.62676181	0.9726114479462851
7.62809516	0.975376352324957
7.629428509999999	0.9773064524884069
7.63076186	0.9785063553530383
7.63209521	0.9780889532454273
7.63342856	0.9774630210103445
7.63476191	0.9770979223609353
7.63609526	0.9766282167951225
7.63742861	0.9765239517313866
7.63876196	0.9762111565401793
7.6400953099999995	0.9752720872612213
7.64142866	0.974019880938388
7.64276201	0.9731850767231659
7.64409536	0.9737590473527146
7.64542871	0.9755329208468947
7.6467620599999995	0.9776715511378161
7.64809541	0.979601993153934
7.64942876	0.9806453274966277
7.65076211	0.9806453274966277
7.65209546	0.98048875897469
7.653428809999999	0.9808541994767673
7.65476216	0.9814278282536479
7.65609551	0.9819494954249949
7.65742886	0.9814278282536479
7.65876221	0.9797062582176698
7.66009556	0.9764716482731848
7.66142891	0.973133115117632
7.66276226	0.9710461045795764
7.6640956099999995	0.9704724758026956
7.66542896	0.9715681136035914
7.66676231	0.9745415481097349
7.66809566	0.9779327265761576
7.66942901	0.9809584645405031
7.6707623599999994	0.9829928297676888
7.67209571	0.9840884675685843
7.67342906	0.9842973395487238
7.67476241	0.9834625353335016
7.67609576	0.9826277311182795
7.67742911	0.9821060639469326
7.67876246	0.9814801317118499
7.68009581	0.9812192981261764
7.6814291599999995	0.9817409652975233
7.68276251	0.9824192009908079
7.68409586	0.9831493982896262
7.68542921	0.9839842025048485
7.68676256	0.9848190067200706
7.6880959099999995	0.9852883704332157
7.68942926	0.985653469082625
7.69076261	0.9866448418197847
7.69209596	0.9881575398756235
7.69342931	0.9897748448478659
7.694762659999999	0.9914444532783104
7.69609601	0.9921226889715948
7.69742936	0.9911832778399688
7.69876271	0.9887838139633742
7.70009606	0.9858623410627645
7.70142941	0.9833582702697659
7.70276276	0.9820017988831967
7.70409611	0.9817929269030572
7.7054294599999995	0.9827319961820152
7.70676281	0.9840884675685843
7.70809615	0.9855492040188891
7.7094295	0.9869056754054581
7.71076285	0.9880532748118876
7.7120961999999995	0.9891489126127833
7.71342955	0.9899314133698036
7.7147629	0.9898791099116018
7.71609625	0.9890446475490475
7.7174296	0.9868533719472563
7.7187629499999995	0.9838276339829108
7.7200963	0.9802802288472184
7.72142965	0.9774630210103445
7.722763	0.9763154216039152
7.72409635	0.9763154216039152
7.725429699999999	0.9765762551895885
7.72676305	0.9775153244685465
7.7280964	0.9791845910463228
7.7294297499999995	0.9817929269030572
7.7307631	0.9856015074770911
7.73209645	0.9901402853499432
7.7334298	0.9942093576569824
7.73476315	0.995304995457878
7.7360964999999995	0.9933225918362264
7.73742985	0.9887315105051723
7.7387632	0.9826277311182795
7.74009655	0.9764716482731848
7.7414299	0.972141742380472
7.742763249999999	0.9702636038225562
7.7440966	0.9704201723444937
7.74542995	0.9719851738585344
7.7467633	0.9745938515679368
7.74809665	0.9778804231179558
7.74943	0.9816367002337876
7.75076335	0.9857057725408268
7.7520967	0.9892008742183173
7.7534300499999995	0.9909227861069635
7.7547634	0.990244550413679
7.75609675	0.9875839110987427
7.7574301	0.9836191038554393
7.75876345	0.9794454246319964
7.7600967999999995	0.9763673832094489
7.76143015	0.9744372830459991
7.7627635	0.9731850767231659
7.76409685	0.9727157130100208
7.7654302	0.9725591444880831
7.766763549999999	0.9726114479462851
7.7680969	0.9721940458386739
7.76943025	0.9710984080377784
7.7707635999999995	0.9701593387588204
7.77209695	0.9694291414600019
7.7734303	0.9688551708304531
7.77476365	0.9691683078743285
7.776097	0.9699508086313489
7.7774303499999995	0.9704201723444937
7.7787637	0.9708375744521048
7.78009705	0.9710984080377784
7.7814304	0.9724548794243474
7.78276375	0.9750112536755478
7.784097099999999	0.9780369916398934
7.78543045	0.9820017988831967
7.7867638	0.9860708711902361
7.78809715	0.9894620496566586
7.7894305	0.9914964148838442
7.79076385	0.9925920526847398
7.7920972	0.9926443561429418
7.79343055	0.9920703855133931
7.7947638999999995	0.9905573456048863
7.79609725	0.9884706769194989
7.7974306	0.9859666061265003
7.79876395	0.9828885647039529
7.8000973	0.9806976309548296
7.8014306499999995	0.9797062582176698
7.802764	0.9799151301978092
7.80409735	0.9815320933173837
7.8054307	0.9835668003972374
7.80676405	0.9860189095847021
7.808097399999999	0.9878447446844161
7.80943075	0.9889923440908457
7.8107641	0.9894097461984567
7.8120974499999996	0.9887838139633742
7.8134308	0.987009940469194
7.81476415	0.9851841053694799
7.8160975	0.9829928297676888
7.81743085	0.9803321904527523
7.8187641999999995	0.9778804231179558
7.82009755	0.9755848824524286
7.8214309	0.9743330179822633
7.82276425	0.9742284110658596
7.8240976	0.9755329208468947
7.825430949999999	0.9773064524884069
7.8267643	0.9788194923969137
7.82809765	0.9792368945045248
7.829431	0.9788194923969137
7.83076435	0.9782978252255667
7.8320977	0.9786109622694421
7.83343105	0.9803844939109543
7.8347644	0.9835144969390355
7.8360977499999995	0.9862797431703755
7.8374311	0.9880532748118876
7.83876445	0.9873230775130694
7.8400978	0.9845578312817294
7.84143115	0.9814801317118499
7.8427644999999995	0.979132287588121
7.84409785	0.9784020902893025
7.8454312	0.9794977280901982
7.84676455	0.9816367002337876
7.8480979	0.9841927326323201
7.849431249999999	0.9868533719472563
7.8507646	0.9895140112621925
7.85209795	0.9920180820551912
7.8534313	0.9931137198560868
7.85476465	0.9922789156408647
7.856098	0.9890966091545815
7.85743135	0.9842450360905219
7.8587647	0.9784543937475044
7.8600980499999995	0.9733939487033053
7.8614314	0.9702116422170222
7.86276475	0.9696899750456753
7.8640981	0.9716200752091252
7.86543145	0.975898019496304
7.8667647999999994	0.9814278282536479
7.86809815	0.9868014103417224
7.8694315	0.9908181791905598
7.87076485	0.9929571513341491
7.8720982	0.993478818505496
7.87343155	0.9929051897286152
7.8747649	0.9914964148838442
7.87609825	0.9891489126127833
7.8774315999999995	0.985653469082625
7.87876495	0.9806453274966277
7.8800983	0.975376352324957
7.88143165	0.9714115450816537
7.882765	0.9696899750456753
7.8840983499999995	0.9704201723444937
7.8854317	0.9730285082012282
7.88676505	0.9765762551895885
7.8880984	0.9808541994767673
7.88943175	0.9852364088276818
7.890765099999999	0.9891489126127833
7.89209845	0.992539749226538
7.8934318	0.9932179849198225
7.89476515	0.9921746505771288
7.8960985	0.989722883242332
7.89743185	0.9874796460350068
7.8987652	0.9861231746484378
7.90009855	0.9860189095847021
7.9014318999999995	0.986957637010992
7.90276525	0.9884706769194989
7.9040986	0.989722883242332
7.90543195	0.9898791099116018
7.9067653	0.989722883242332
7.9080986499999995	0.9884183734612969
7.909432	0.9874796460350068
7.91076535	0.9864359698396451
7.9120987	0.9865925383615828
7.91343205	0.9863317047759094
7.914765399999999	0.9849752333893403
7.91609875	0.9822626324688702
7.9174321	0.9785586588112402
7.9187654499999995	0.9751155187392836
7.9200988	0.9727680164682228
7.92143215	0.9729242431374924
7.9227655	0.9748023816954083
7.92409885	0.9778281196597538
7.9254321999999995	0.9802279253890166
7.92676555	0.9827842996402172
7.9280989	0.9841407710267862
7.92943225	0.9849752333893403
7.9307656	0.9863840082341113
7.932098949999999	0.9876358727042767
7.9334323	0.9886795488996384
7.93476565	0.9884183734612969
7.936099	0.9865925383615828
7.93743235	0.9832017017478282
7.9387657	0.9791845910463228
7.94009905	0.9756891475161644
7.9414324	0.9739679193328541
7.9427657499999995	0.974019880938388
7.9440991	0.9756371859106305
7.94543245	0.9784020902893025
7.9467658	0.981375866648114
7.94809915	0.9845578312817294
7.9494324999999995	0.9873750391186032
7.95076585	0.9894620496566586
7.9520992	0.9901922469554771
7.95343255	0.9895663147203944
7.9547659	0.9880013132063538
7.956099249999999	0.9853926354969514
7.9574326	0.9826277311182795
7.95876595	0.9801236603252808
7.9600992999999995	0.9775672860740804
7.96143265	0.975898019496304
7.962766	0.9748546851536103
7.96409935	0.9755329208468947
7.9654327	0.9774110594048107
7.9667660499999995	0.980541062432892
7.9680994	0.9843493011542578
7.96943275	0.9883141083975612
7.9707661	0.9914964148838442
7.97209945	0.9936353870274337
7.973432799999999	0.994000485676843
7.97476615	0.9931660233142887
7.9760995	0.9917572484695177
7.97743285	0.9891489126127833
7.9787662	0.9866971452779867
7.98009955	0.9838799374411128
7.9814329	0.9817409652975233
7.98276625	0.9807495925603635
7.9840995999999995	0.9815843967755856
7.98543295	0.9840365059630505
7.9867663	0.9876881761624784
7.98809965	0.9901922469554771
7.989433	0.9919138169914554
7.9907663499999995	0.9914964148838442
7.9920997	0.9894097461984567
7.99343305	0.9862797431703755
7.9947664	0.9831493982896262
7.99609975	0.9808541994767673
7.997433099999999	0.9793934630264625
7.99876645	0.9785586588112402
8.0000998	0.9775153244685465
8.00143315	0.9767847853170599
8.0027665	0.9754283139304909
8.00409985	0.9745938515679368
8.0054332	0.9740721843965899
8.00676655	0.9742807145240614
8.0080999	0.9748023816954083
8.00943325	0.9763673832094489
8.0107666	0.9782978252255667
8.01209995	0.98048875897469
8.013433299999999	0.982366897532606
8.01476665	0.9833582702697659
8.0161	0.9829408681621546
8.01743335	0.9808541994767673
8.0187667	0.9780889532454273
8.02010005	0.9749066467591442
8.0214334	0.9713592416234518
8.02276675	0.9683335036591063
8.0241001	0.9669770322725373
8.02543345	0.9673944343801483
8.026766799999999	0.9701593387588204
8.02810015	0.9745938515679368
8.0294335	0.9802279253890166
8.03076685	0.9851841053694799
8.0321002	0.9884183734612969
8.03343355	0.9890966091545815
8.0347669	0.9871142055329297
8.03610025	0.9832017017478282
8.0374336	0.9778281196597538
8.03876695	0.9725591444880831
8.0401003	0.9691683078743285
8.04143365	0.968490072181044
8.042767	0.9704201723444937
8.044100349999999	0.9748023816954083
8.0454337	0.9800713568670789
8.04676705	0.9848190067200706
8.0481004	0.9884183734612969
8.04943375	0.9910790127762331
8.0507671	0.9929571513341491
8.05210045	0.9936353870274337
8.0534338	0.9928528862704133
8.05476715	0.9907662175850258
8.0561005	0.986957637010992
8.05743385	0.9816367002337876
8.0587672	0.9768370887752619
8.06010055	0.9733416452451036
8.061433899999999	0.9702636038225562
8.06276725	0.9686466407029816
8.0641006	0.9680726700734329
8.06543395	0.9678118364877594
8.0667673	0.9689594358941889
8.06810065	0.9709418395158407
8.069434	0.9742807145240614
8.07076735	0.9778281196597538
8.0721007	0.9801759637834827
8.07343405	0.9814801317118499
8.0747674	0.9806976309548296
8.07610075	0.9780889532454273
8.0774341	0.9756891475161644
8.078767449999999	0.9737590473527146
8.0801008	0.972141742380472
8.08143415	0.9710984080377784
8.0827675	0.9696899750456753
8.08410085	0.9683335036591063
8.0854342	0.9678118364877594
8.08676755	0.9691160044161266
8.0881009	0.9729242431374924
8.08943425	0.9776715511378161
8.0907676	0.9824192009908079
8.092100949999999	0.9856015074770911
8.0934343	0.986488273297847
8.09476765	0.9857577341463607
8.096100999999999	0.9838799374411128
8.09743435	0.9815843967755856
8.0987677	0.9783497868311007
8.10010105	0.9751155187392836
8.1014344	0.9725068410298813
8.10276775	0.9715158101453895
8.1041011	0.9728722815319585
8.10543444	0.9771498839664692
8.10676779	0.9825757695127456
8.10810114	0.9877404796206803
8.10943449	0.9916529834057819
8.11076784	0.9932179849198225
8.11210119	0.9929051897286152
8.11343454	0.990244550413679
8.11476789	0.9870622439273958
8.116101239999999	0.9837753305247089
8.11743459	0.9806976309548296
8.11876794	0.9785063553530383
8.12010129	0.9778804231179558
8.12143464	0.9785586588112402
8.12276799	0.9802279253890166
8.12410134	0.982366897532606
8.12543469	0.9850275368475422
8.12676804	0.9876358727042767
8.12810139	0.9891489126127833
8.12943474	0.990713914126824
8.13076809	0.9913921498201085
8.13210144	0.9912878847563728
8.133434789999999	0.9898791099116018
8.13476814	0.9876881761624784
8.13610149	0.9856015074770911
8.13743484	0.9834102318752997
8.13876819	0.9814801317118499
8.14010154	0.9797585616758715
8.14143489	0.9784543937475044
8.14276824	0.9771498839664692
8.14410159	0.9766805202533242
8.14543494	0.9765762551895885
8.14676829	0.977254490882873
8.14810164	0.9772021874246711
8.14943499	0.9771498839664692
8.150768339999999	0.9764716482731848
8.15210169	0.975898019496304
8.15343504	0.9762631181457132
8.15476839	0.977254490882873
8.15610174	0.9788194923969137
8.15743509	0.9796542966121358
8.15876844	0.9796542966121358
8.16010179	0.9792368945045248
8.16143514	0.9796542966121358
8.16276849	0.9813235631899122
8.16410184	0.9853926354969514
8.16543519	0.9893054811347209
8.16676854	0.992539749226538
8.168101889999999	0.9935830835692318
8.16943524	0.9924354841628021
8.17076859	0.9902965120192129
8.17210194	0.988366411855763
8.17343529	0.9870622439273958
8.17476864	0.9866448418197847
8.17610199	0.9861751362539718
8.17743534	0.9848709683256045
8.17876869	0.9824711625963418
8.18010204	0.9787152273331778
8.181435389999999	0.9752197838030193
8.18276874	0.9717766437310629
8.18410209	0.9697419366512092
8.18543544	0.9693768380018
8.18676879	0.9711507114959802
8.18810214	0.974019880938388
8.18943549	0.9783497868311007
8.19076884	0.9823145940744041
8.19210219	0.9853406738914176
8.19343554	0.9866971452779867
8.19476889	0.9860708711902361
8.19610224	0.9845578312817294
8.19743559	0.9816886618393214
8.198768939999999	0.9788194923969137
8.20010229	0.9761588530819775
8.20143564	0.9744372830459991
8.20276899	0.9743330179822633
8.20410234	0.9760022845600398
8.20543569	0.9780889532454273
8.20676904	0.9802279253890166
8.20810239	0.9812192981261764
8.20943574	0.9815320933173837
8.21076909	0.9825234660545437
8.21210244	0.9837233689191751
8.21343579	0.9857057725408268
8.21476914	0.9873750391186032
8.216102489999999	0.9872184705966656
8.21743584	0.9858623410627645
8.21876919	0.9836191038554393
8.22010254	0.9817409652975233
8.22143589	0.9808541994767673
8.22276924	0.9813235631899122
8.22410259	0.9833059668115639
8.22543594	0.9862274397121736
8.22676929	0.98888807902711
8.22810264	0.9911832778399688
8.22943599	0.9929051897286152
8.23076934	0.9934268568999621
8.23210269	0.9933745534417602
8.233436039999999	0.9928528862704133
8.23476939	0.9913921498201085
8.23610274	0.9876881761624784
8.23743609	0.981897533819461
8.23876944	0.9742807145240614
8.24010279	0.9667685021450657
8.24143614	0.9616037920371309
8.24276949	0.9605081542362353
8.24410284	0.9638470292444561
8.24543619	0.9699508086313489
8.246769539999999	0.9765762551895885
8.24810289	0.9820541023413987
8.24943624	0.9860708711902361
8.250769589999999	0.9882621467920273
8.25210294	0.9892008742183173
8.25343629	0.9889403824853117
8.25476964	0.9881055782700896
8.25610299	0.9863840082341113
8.25743634	0.9841927326323201
8.25876969	0.9821583674051344
8.26010304	0.9810627296042389
8.26143639	0.9808018960185654
8.26276974	0.9816886618393214
8.264103089999999	0.9838276339829108
8.26543644	0.9858623410627645
8.26676979	0.986957637010992
8.26810314	0.9863317047759094
8.26943649	0.9849752333893403
8.27076984	0.9833582702697659
8.27210319	0.9824711625963418
8.27343654	0.9822626324688702
8.27476989	0.9825234660545437
8.27610324	0.9824192009908079
8.27743659	0.981845230361259
8.27876994	0.9807495925603635
8.28010329	0.9801236603252808
8.281436639999999	0.9800713568670789
8.28276999	0.9803321904527523
8.28410334	0.9813235631899122
8.28543669	0.9816367002337876
8.28677004	0.9816886618393214
8.28810339	0.9815320933173837
8.28943674	0.9825234660545437
8.29077009	0.9846624381981329
8.29210344	0.9868014103417224
8.29343679	0.9882098433338253
8.29477014	0.9877924412262142
8.29610349	0.9849752333893403
8.29743684	0.9809584645405031
8.298770189999999	0.9772021874246711
8.30010354	0.9748023816954083
8.30143689	0.9747504200898744
8.30277024	0.9762631181457132
8.30410359	0.9789760609188514
8.30543694	0.9815320933173837
8.30677029	0.9827842996402172
8.30810364	0.9828885647039529
8.30943699	0.9817409652975233
8.31077034	0.98048875897469
8.31210369	0.9797585616758715
8.31343704	0.9798628267396073
8.31477039	0.9804367973691561
8.316103739999999	0.9812712597317104
8.31743709	0.981897533819461
8.31877044	0.9823145940744041
8.32010379	0.9822103290106683
8.32143714	0.9820541023413987
8.32277049	0.9821583674051344
8.32410384	0.9827319961820152
8.32543719	0.9835144969390355
8.32677054	0.9846101347399311
8.32810389	0.9863840082341113
8.329437239999999	0.9881055782700896
8.33077059	0.9894097461984567
8.33210394	0.989722883242332
8.333437289999999	0.989253177676519
8.33477064	0.9875839110987427
8.33610399	0.9849232717838065
8.33743734	0.9819494954249949
8.33877069	0.9794977280901982
8.34010404	0.9780369916398934
8.34143739	0.9780369916398934
8.34277074	0.9789237574606494
8.34410409	0.9800713568670789
8.34543744	0.9803321904527523
8.346770789999999	0.979601993153934
8.34810414	0.9788714540024475
8.34943749	0.978662923874976
8.35077084	0.9795496896957321
8.35210419	0.9808018960185654
8.35343754	0.9817409652975233
8.35477089	0.9822626324688702
8.35610424	0.9819494954249949
8.35743759	0.9811146912097727
8.35877094	0.9803321904527523
8.36010429	0.9802279253890166
8.36143764	0.9809584645405031
8.36277099	0.9830974366840923
8.364104339999999	0.9858100376045627
8.36543769	0.9883141083975612
8.36677104	0.9893054811347209
8.36810439	0.98789670628995
8.36943774	0.9855492040188891
8.37077109	0.9824711625963418
8.37210444	0.9802279253890166
8.37343779	0.9789760609188514
8.37477114	0.9785586588112402
8.37610449	0.9779327265761576
8.37743784	0.9770979223609353
8.37877119	0.9763673832094489
8.38010454	0.9759503229545059
8.381437889999999	0.9770456189027334
8.38277124	0.9791845910463228
8.38410459	0.9829408681621546
8.38543794	0.9867491068835205
8.38677129	0.990713914126824
8.38810464	0.9936876904856355
8.38943799	0.9959828892984945
8.39077134	0.9968699969719187
8.39210469	0.9962960263423699
8.39343804	0.9945744563063916
8.39477139	0.9912878847563728
8.39610474	0.9874796460350068
8.39743809	0.9831493982896262
8.398771439999999	0.9792888561100587
8.40010479	0.9764196866676509
8.40143814	0.9752720872612213
8.40277149	0.9763154216039152
8.40410484	0.9796542966121358
8.40543819	0.9846101347399311
8.40677154	0.9907662175850258
8.40810489	0.9960351927566964
8.40943824	0.9992698027011815
8.41077159	1.
8.412104939999999	0.9981741649002859
8.41343829	0.9947310248283293
8.41477164	0.9908704826487615
8.41610499	0.987009940469194
8.41743834	0.9837753305247089
8.41877169	0.9807495925603635
8.42010504	0.9780369916398934
8.42143839	0.9764716482731848
8.42277174	0.9759503229545059
8.42410509	0.9767328237115261
8.42543844	0.979132287588121
8.42677179	0.982366897532606
8.42810514	0.9858100376045627
8.429438489999999	0.9891489126127833
8.43077184	0.9911832778399688
8.43210519	0.9921746505771288
8.43343854	0.9917052868639838
8.43477189	0.9898271483060679
8.43610524	0.9871142055329297
8.43743859	0.9844535662179935
8.43877194	0.9816367002337876
8.44010529	0.979601993153934
8.44143864	0.978245521767365
8.44277199	0.9779327265761576
8.44410534	0.978662923874976
8.44543869	0.9795496896957321
8.446772039999999	0.9810627296042389
8.44810539	0.9826800345764813
8.44943874	0.9844535662179935
8.45077209	0.9854449389551534
8.45210544	0.9860708711902361
8.45343879	0.9857057725408268
8.45477214	0.9847667032618688
8.45610549	0.9833582702697659
8.45743884	0.9816886618393214
8.45877219	0.9799670918033431
8.46010554	0.9788714540024475
8.46143889	0.9788714540024475
8.46277224	0.9802802288472184
8.464105589999999	0.9832017017478282
8.46543894	0.9863317047759094
8.46677229	0.9896182763259282
8.46810564	0.9912355812981708
8.46943899	0.9911313162344351
8.47077234	0.9901402853499432
8.47210569	0.9887838139633742
8.47343904	0.9872184705966656
8.47477239	0.9864359698396451
8.47610574	0.9856015074770911
8.477439089999999	0.9842450360905219
8.47877244	0.9824192009908079
8.48010579	0.980019395261545
8.481439139999999	0.9783497868311007
8.48277249	0.9775672860740804
8.48410584	0.9779846881816915
8.48543919	0.9801759637834827
8.48677254	0.9830974366840923
8.48810589	0.9856015074770911
8.48943924	0.9874273425768051
8.49077259	0.98789670628995
8.49210594	0.9870622439273958
8.49343929	0.9859666061265003
8.494772639999999	0.9847667032618688
8.49610599	0.9840884675685843
8.49743934	0.9834102318752997
8.49877269	0.9823145940744041
8.50010604	0.9811146912097727
8.50143939	0.9799151301978092
8.50277273	0.9791845910463228
8.50410608	0.9796542966121358
8.50543943	0.9806976309548296
8.50677278	0.9821060639469326
8.50810613	0.9835668003972374
8.50943948	0.9848709683256045
8.51077283	0.9856015074770911
8.51210618	0.9858623410627645
8.51343953	0.9859666061265003
8.51477288	0.9857057725408268
8.51610623	0.9844535662179935
8.51743958	0.9821583674051344
8.518772929999999	0.9792368945045248
8.52010628	0.9760022845600398
8.52143963	0.9738633124164503
8.52277298	0.9733416452451036
8.52410633	0.9752720872612213
8.52543968	0.9785063553530383
8.52677303	0.9828366030984189
8.52810638	0.9872184705966656
8.52943973	0.9911313162344351
8.53077308	0.9938962206131071
8.53210643	0.995356957063412
8.53343978	0.9945221528481897
8.53477313	0.9916529834057819
8.536106479999999	0.9873750391186032
8.53743983	0.981897533819461
8.53877318	0.9774110594048107
8.54010653	0.9740721843965899
8.54143988	0.9725068410298813
8.54277323	0.9727157130100208
8.54410658	0.9741241460021237
8.54543993	0.9767847853170599
8.54677328	0.980019395261545
8.54810663	0.9829408681621546
8.54943998	0.9859143026682984
8.55077333	0.9880013132063538
8.55210668	0.988835775568908
8.553440029999999	0.9890966091545815
8.55477338	0.9884183734612969
8.55610673	0.9863317047759094
8.55744008	0.9834625353335016
8.55877343	0.9801236603252808
8.56010678	0.9773587559466088
8.56144013	0.9755848824524286
8.56277348	0.9749066467591442
8.56410683	0.9760545880182416
8.56544018	0.9780889532454273
8.566773529999999	0.9802279253890166
8.56810688	0.9821060639469326
8.56944023	0.9827842996402172
8.57077358	0.9819494954249949
8.57210693	0.9798105232814056
8.57344028	0.9774110594048107
8.57477363	0.9760022845600398
8.57610698	0.9751155187392836
8.57744033	0.9747504200898744
8.57877368	0.9745415481097349
8.58010703	0.974489244651533
8.58144038	0.974958950217346
8.58277373	0.9765239517313866
8.584107079999999	0.9788714540024475
8.58544043	0.9821583674051344
8.58677378	0.9854449389551534
8.58810713	0.9882621467920273
8.58944048	0.9905053839993525
8.59077383	0.9919138169914554
8.59210718	0.9923831807046004
8.59344053	0.9915487183420462
8.59477388	0.9901922469554771
8.59610723	0.9881055782700896
8.59744058	0.9857057725408268
8.59877393	0.9829928297676888
8.60010728	0.9805933658910938
8.601440629999999	0.979601993153934
8.60277398	0.9798628267396073
8.60410733	0.981375866648114
8.60544068	0.9843493011542578
8.60677403	0.9874796460350068
8.60810738	0.9900879818917413
8.60944073	0.9919138169914554
8.61077408	0.992539749226538
8.61210743	0.9925920526847398
8.61344078	0.9918095519277196
8.61477413	0.9905053839993525
8.61610748	0.9883141083975612
8.61744083	0.9857057725408268
8.618774179999999	0.9826800345764813
8.62010753	0.9801236603252808
8.62144088	0.9787152273331778
8.62277423	0.9790803259825871
8.62410758	0.9806976309548296
8.62544093	0.9830974366840923
8.62677428	0.9853406738914176
8.62810763	0.9871665089911317
8.62944098	0.988835775568908
8.63077433	0.9901402853499432
8.632107679999999	0.9912355812981708
8.63344103	0.9919138169914554
8.63477438	0.9916529834057819
8.636107729999999	0.9898791099116018
8.63744108	0.9868533719472563
8.63877443	0.98325400520603
8.64010778	0.9806453274966277
8.64144113	0.9790280225243851
8.64277448	0.9792368945045248
8.64410783	0.9806453274966277
8.64544118	0.9823145940744041
8.64677453	0.9828366030984189
8.64810788	0.9829408681621546
8.649441229999999	0.9826800345764813
8.65077458	0.9821583674051344
8.65210793	0.981897533819461
8.65344128	0.9814278282536479
8.65477463	0.9807495925603635
8.65610798	0.9793934630264625
8.65744133	0.9775153244685465
8.65877468	0.9755329208468947
8.66010803	0.9736024788307769
8.66144138	0.9725068410298813
8.66277473	0.9730285082012282
8.66410808	0.9755848824524286
8.66544143	0.9787671889387117
8.666774779999999	0.9820541023413987
8.66810813	0.9836191038554393
8.66944148	0.98325400520603
8.67077483	0.981010426146037
8.67210818	0.9778281196597538
8.67344153	0.9754806173886928
8.67477488	0.9738633124164503
8.67610823	0.9725591444880831
8.67744158	0.9706810059301672
8.67877493	0.9691683078743285
8.68010828	0.9673944343801483
8.68144163	0.96666423708133
8.68277498	0.9672901693164125
8.684108329999999	0.9697419366512092
8.68544168	0.972663409551819
8.68677503	0.9746458131734707
8.68810838	0.9759503229545059
8.68944173	0.9767328237115261
8.69077508	0.9776715511378161
8.69210843	0.9789237574606494
8.69344178	0.9809584645405031
8.69477513	0.9821583674051344
8.69610848	0.9828885647039529
8.69744183	0.981897533819461
8.69877518	0.9809061610823012
8.70010853	0.9798628267396073
8.701441879999999	0.9794454246319964
8.70277523	0.9798628267396073
8.70410858	0.9804367973691561
8.70544193	0.9816886618393214
8.70677528	0.9827319961820152
8.70810863	0.9830451332258905
8.70944198	0.9826800345764813
8.71077533	0.9821583674051344
8.71210868	0.9807495925603635
8.71344203	0.9798105232814056
8.714775379999999	0.979132287588121
8.71610873	0.9788194923969137
8.71744208	0.9776715511378161
8.718775429999999	0.9754806173886928
8.72010878	0.9736024788307769
8.72144213	0.9722983109024097
8.72277548	0.9728722815319585
8.72410883	0.9753240488667552
8.72544218	0.9788714540024475
8.72677553	0.9817929269030572
8.72810888	0.9824711625963418
8.72944223	0.9813235631899122
8.73077558	0.979132287588121
8.732108929999999	0.9769936572971996
8.73344228	0.9763154216039152
8.73477563	0.977254490882873
8.73610898	0.9785586588112402
8.73744233	0.9798105232814056
8.73877568	0.9790280225243851
8.74010903	0.9769413538389976
8.74144238	0.9745938515679368
8.74277573	0.9727680164682228
8.74410908	0.9729765465956943
8.74544243	0.9754283139304909
8.74677578	0.9791845910463228
8.74810913	0.9830974366840923
8.749442479999999	0.9861231746484378
8.75077583	0.9878447446844161
8.75210918	0.988366411855763
8.75344253	0.9878447446844161
8.75477588	0.9874273425768051
8.75610923	0.9868014103417224
8.75744258	0.9849752333893403
8.75877593	0.9822626324688702
8.76010928	0.9789237574606494
8.76144263	0.9762111565401793
8.76277598	0.9747504200898744
8.76410933	0.9751674803448176
8.76544268	0.9779846881816915
8.766776029999999	0.981010426146037
8.76810938	0.9831493982896262
8.76944273	0.9845578312817294
8.77077608	0.9846624381981329
8.77210943	0.9839318990466466
8.77344278	0.9834625353335016
8.77477613	0.9836710654609732
8.77610948	0.9838276339829108
8.77744283	0.9832017017478282
8.77877618	0.9814278282536479
8.78010953	0.9792368945045248
8.78144288	0.9770979223609353
8.78277623	0.9762631181457132
8.784109579999999	0.9774110594048107
8.78544293	0.9797585616758715
8.78677628	0.9820541023413987
8.78810963	0.9836710654609732
8.78944298	0.9848709683256045
8.79077633	0.9848709683256045
8.79210968	0.9845578312817294
8.79344303	0.9840365059630505
8.79477638	0.9841407710267862
8.79610973	0.9844535662179935
8.797443079999999	0.9845058696761952
8.79877643	0.9840365059630505
8.80010978	0.9833582702697659
8.80144313	0.9816367002337876
8.80277648	0.980019395261545
8.80410983	0.9792368945045248
8.80544318	0.9797062582176698
8.80677653	0.9814278282536479
8.80810988	0.9838276339829108
8.80944323	0.987009940469194
8.81077658	0.9898271483060679
8.81210993	0.9914964148838442
8.81344328	0.9911832778399688
8.814776629999999	0.9893574427402548
8.81610998	0.9861751362539718
8.81744333	0.9827319961820152
8.81877668	0.9794454246319964
8.82011003	0.977254490882873
8.82144338	0.9764716482731848
8.82277673	0.9763673832094489
8.82411008	0.9772021874246711
8.82544343	0.9783497868311007
8.82677678	0.9793934630264625
8.82811013	0.9798628267396073
8.82944348	0.9795496896957321
8.83077683	0.9796542966121358
8.832110179999999	0.9799151301978092
8.83344353	0.9811146912097727
8.83477688	0.9829928297676888
8.83611023	0.9844535662179935
8.83744358	0.9848190067200706
8.83877693	0.9841407710267862
8.84011028	0.9826277311182795
8.84144363	0.9809584645405031
8.84277698	0.9805933658910938
8.84411033	0.9814278282536479
8.84544368	0.9837233689191751
8.84677703	0.9864359698396451
8.84811038	0.9890966091545815
8.849443729999999	0.990713914126824
8.85077708	0.9906096490630882
8.85211043	0.9895663147203944
8.85344378	0.9882621467920273
8.85477713	0.9872184705966656
8.85611048	0.9858623410627645
8.85744383	0.9847143998036668
8.85877718	0.9830974366840923
8.86011053	0.9810627296042389
8.86144388	0.9801236603252808
8.862777229999999	0.9808018960185654
8.86411058	0.9826800345764813
8.86544393	0.9853406738914176
8.866777279999999	0.98789670628995
8.86811063	0.9896182763259282
8.86944398	0.9899837168280056
8.87077733	0.9895140112621925
8.87211068	0.9889923440908457
8.87344403	0.9883141083975612
8.87477738	0.9870622439273958
8.87611073	0.9850798403057441
8.87744408	0.9821060639469326
8.87877743	0.9783497868311007
8.880110779999999	0.9750632152810819
8.88144413	0.973498213767041
8.88277748	0.9743330179822633
8.88411083	0.9773064524884069
8.88544418	0.9811669946679746
8.88677753	0.9849232717838065
8.88811088	0.9873230775130694
8.88944423	0.98888807902711
8.89077758	0.9893054811347209
8.89211093	0.989253177676519
8.89344428	0.9887315105051723
8.89477763	0.9871142055329297
8.89611098	0.9837753305247089
8.897444329999999	0.9784543937475044
8.89877768	0.9717766437310629
8.90011102	0.9659336979298434
8.90144437	0.9624382543996851
8.90277772	0.9628556565072961
8.904111069999999	0.967133600794475
8.90544442	0.9732373801813677
8.90677777	0.9792368945045248
8.90811112	0.9835144969390355
8.90944447	0.985653469082625
8.91077782	0.9866971452779867
8.91211117	0.9876881761624784
8.91344452	0.9889403824853117
8.91477787	0.9894620496566586
8.91611122	0.9881055782700896
8.91744457	0.9849232717838065
8.91877792	0.9806453274966277
8.92011127	0.9764196866676509
8.921444619999999	0.9744372830459991
8.92277797	0.9755848824524286
8.92411132	0.9789760609188514
8.92544467	0.9830451332258905
8.92677802	0.9859143026682984
8.92811137	0.9869056754054581
8.92944472	0.9852364088276818
8.93077807	0.9822103290106683
8.93211142	0.9793411595682605
8.93344477	0.9779846881816915
8.93477812	0.9777761580542199
8.93611147	0.9787671889387117
8.93744482	0.9793934630264625
8.938778169999999	0.979601993153934
8.94011152	0.9789237574606494
8.94144487	0.9769413538389976
8.94277822	0.9751155187392836
8.94411157	0.9734459103088393
8.94544492	0.9729242431374924
8.94677827	0.9739679193328541
8.94811162	0.9761588530819775
8.94944497	0.978662923874976
8.95077832	0.9809584645405031
8.952111669999999	0.9816367002337876
8.95344502	0.9815320933173837
8.95477837	0.9803844939109543
8.956111719999999	0.9783497868311007
8.95744507	0.9753240488667552
8.95877842	0.9715158101453895
8.96011177	0.9682812002009045
8.96144512	0.9664030616429884
8.96277847	0.9667161986868638
8.96411182	0.9691683078743285
8.96544517	0.9729242431374924
8.96677852	0.9758457160381021
8.96811187	0.9776195895322822
8.969445219999999	0.9776195895322822
8.97077857	0.9769936572971996
8.97211192	0.9765762551895885
8.97344527	0.977254490882873
8.97477862	0.9786109622694421
8.97611197	0.9802279253890166
8.97744532	0.9801236603252808
8.97877867	0.9783497868311007
8.98011202	0.9752720872612213
8.98144537	0.9727157130100208
8.98277872	0.972141742380472
8.98411207	0.9739156158746523
8.98544542	0.9773064524884069
8.986778769999999	0.9810627296042389
8.98811212	0.9834102318752997
8.98944547	0.9839842025048485
8.99077882	0.9835668003972374
8.99211217	0.9822626324688702
8.99344552	0.9814801317118499
8.99477887	0.9801759637834827
8.99611222	0.9781935601618309
8.99744557	0.9748546851536103
8.99877892	0.9714115450816537
9.00011227	0.9685420337865779
9.00144562	0.967968405009697
9.00277897	0.9705244374082295
9.004112319999999	0.974958950217346
9.00544567	0.9799670918033431
9.00677902	0.9841927326323201
9.00811237	0.9869056754054581
9.00944572	0.9882098433338253
9.01077907	0.9889403824853117
9.01211242	0.9890966091545815
9.01344577	0.9887315105051723
9.01477912	0.9873230775130694
9.01611247	0.9850275368475422
9.01744582	0.9822626324688702
9.01877917	0.9799151301978092
9.02011252	0.978662923874976
9.021445869999999	0.9787671889387117
9.02277922	0.9793934630264625
9.02411257	0.9803844939109543
9.02544592	0.9810627296042389
9.02677927	0.9817409652975233
9.02811262	0.9816367002337876
9.02944597	0.9814278282536479
9.03077932	0.9801759637834827
9.03211267	0.9784020902893025
9.03344602	0.9768890503807958
9.034779369999999	0.9754283139304909
9.03611272	0.9745938515679368
9.03744607	0.9739156158746523
9.03877942	0.9729242431374924
9.04011277	0.9725591444880831
9.04144612	0.973498213767041
9.04277947	0.975376352324957
9.04411282	0.9783497868311007
9.04544617	0.981010426146037
9.04677952	0.9833582702697659
9.04811287	0.9842973395487238
9.04944622	0.9844016046124595
9.05077957	0.9847143998036668
9.052112919999999	0.9848709683256045
9.05344627	0.9840884675685843
9.05477962	0.9822626324688702
9.05611297	0.9789237574606494
9.05744632	0.9754283139304909
9.05877967	0.9727680164682228
9.06011302	0.9719332122530004
9.06144637	0.973498213767041
9.06277972	0.9756891475161644
9.06411307	0.9775153244685465
9.06544642	0.9788194923969137
9.06677977	0.9798628267396073
9.06811312	0.9815320933173837
9.069446469999999	0.9841927326323201
9.07077982	0.9869056754054581
9.07211317	0.9885229803777007
9.07344652	0.9873750391186032
9.07477987	0.9836191038554393
9.07611322	0.9782978252255667
9.07744657	0.9732896836395695
9.07877992	0.9696376715874735
9.08011327	0.9689594358941889
9.08144662	0.9702116422170222
9.08277997	0.9723506143606115
9.08411332	0.9746458131734707
9.08544667	0.9768370887752619
9.086780019999999	0.9782978252255667
9.08811337	0.9800713568670789
9.08944672	0.9825757695127456
9.09078007	0.9852364088276818
9.09211342	0.9877404796206803
9.09344677	0.9889403824853117
9.09478012	0.988366411855763
9.09611347	0.985653469082625
9.09744682	0.9816367002337876
9.09878017	0.9776715511378161
9.100113519999999	0.974958950217346
9.10144687	0.974019880938388
9.10278022	0.9744372830459991
9.104113569999999	0.9756891475161644
9.10544692	0.9767328237115261
9.10678027	0.9777238545960181
9.10811362	0.9793411595682605
9.10944697	0.9821583674051344
9.11078032	0.9863317047759094
9.11211367	0.990244550413679
9.11344702	0.9926443561429418
9.11478037	0.9921746505771288
9.11611372	0.9889403824853117
9.117447069999999	0.9840884675685843
9.11878042	0.9800713568670789
9.12011377	0.9787152273331778
9.12144712	0.9806453274966277
9.12278047	0.9845578312817294
9.12411382	0.9893574427402548
9.12544717	0.993478818505496
9.12678052	0.9956177906490853
9.12811387	0.9959828892984945
9.12944722	0.9956700941072872
9.13078057	0.994835289892065
9.13211392	0.9945221528481897
9.13344727	0.9940527891350447
9.134780619999999	0.9927486212066775
9.13611397	0.990244550413679
9.13744732	0.9862797431703755
9.13878067	0.9824711625963418
9.14011402	0.9791845910463228
9.14144737	0.9779327265761576
9.14278072	0.9784020902893025
9.14411407	0.9803321904527523
9.14544742	0.9825234660545437
9.14678077	0.9847143998036668
9.14811412	0.9866971452779867
9.14944747	0.9886272454414365
9.15078082	0.9904530805411506
9.152114169999999	0.9919138169914554
9.15344752	0.9933225918362264
9.15478087	0.9932179849198225
9.15611422	0.9919138169914554
9.15744757	0.98888807902711
9.15878092	0.9847143998036668
9.16011427	0.9804367973691561
9.16144762	0.977254490882873
9.16278097	0.9752197838030193
9.16411432	0.9743330179822633
9.16544767	0.974489244651533
9.16678102	0.975898019496304
9.16811437	0.9784020902893025
9.169447719999999	0.9811146912097727
9.17078107	0.9835668003972374
9.17211442	0.9850798403057441
9.17344777	0.9841927326323201
9.17478112	0.9815320933173837
9.17611447	0.9783497868311007
9.17744782	0.975376352324957
9.17878117	0.9733939487033053
9.18011452	0.9728722815319585
9.18144787	0.9741764494603257
9.182781219999999	0.975898019496304
9.18411457	0.9765762551895885
9.18544792	0.9763673832094489
9.186781269999999	0.9751674803448176
9.18811462	0.974019880938388
9.18944797	0.9742284110658596
9.19078132	0.9761065496237755
9.19211467	0.9787671889387117
9.19344802	0.9808018960185654
9.19478137	0.9808018960185654
9.19611472	0.9792888561100587
9.19744807	0.9765239517313866
9.19878142	0.9732373801813677
9.200114769999999	0.9706810059301672
9.20144812	0.9685943372447798
9.20278147	0.967081297336273
9.20411482	0.9659860013880454
9.20544817	0.9655162958222324
9.20678152	0.9658817363243095
9.20811487	0.967133600794475
9.20944822	0.9692202694798623
9.21078157	0.972663409551819
9.21211492	0.9766282167951225
9.21344827	0.9794977280901982
9.21478162	0.981010426146037
9.21611497	0.9801759637834827
9.217448319999999	0.9769936572971996
9.21878167	0.9730285082012282
9.22011502	0.9697419366512092
9.22144837	0.9683854652646402
9.22278172	0.9692202694798623
9.22411507	0.970785270993903
9.22544842	0.9729765465956943
9.22678177	0.9753240488667552
9.22811512	0.9777238545960181
9.22944847	0.9802279253890166
9.23078182	0.981897533819461
9.23211517	0.9821583674051344
9.23344852	0.9806976309548296
9.234781869999999	0.9777238545960181
9.23611522	0.9748023816954083
9.23744857	0.9725591444880831
9.23878192	0.9714635066871875
9.24011527	0.9711507114959802
9.24144862	0.9716723786673271
9.24278197	0.9724548794243474
9.24411532	0.9739156158746523
9.24544867	0.9758457160381021
9.24678202	0.978662923874976
9.24811537	0.9820017988831967
9.24944872	0.9852364088276818
9.25078207	0.9876881761624784
9.252115419999999	0.9883141083975612
9.25344877	0.9870622439273958
9.25478212	0.9844535662179935
9.25611547	0.981375866648114
9.25744882	0.9787152273331778
9.25878217	0.9776715511378161
9.26011552	0.9775672860740804
9.26144887	0.9782978252255667
9.26278222	0.9793934630264625
9.26411557	0.9805933658910938
9.265448919999999	0.9820541023413987
9.26678227	0.9841407710267862
9.26811562	0.986488273297847
9.26944897	0.9896705797841302
9.27078232	0.9921746505771288
9.27211567	0.9936876904856355
9.27344902	0.9935830835692318
9.27478237	0.9921226889715948
9.27611572	0.9896182763259282
9.27744907	0.9866971452779867
9.27878242	0.9838799374411128
9.28011577	0.9820541023413987
9.28144912	0.9807495925603635
9.282782469999999	0.98048875897469
9.28411582	0.9816367002337876
9.28544917	0.9841407710267862
9.28678252	0.9871665089911317
9.28811587	0.9906096490630882
9.28944922	0.9942613192625163
9.29078257	0.9964525948643076
9.29211592	0.9964525948643076
9.29344927	0.9937919555493714
9.29478262	0.9886795488996384
9.29611597	0.9816886618393214
9.29744931	0.9748023816954083
9.29878266	0.9700027702368827
9.30011601	0.9679161015514952
9.30144936	0.9681769351371686
9.30278271	0.9703159072807579
9.30411606	0.9736547822889787
9.30544941	0.9766282167951225
9.306782759999999	0.9794977280901982
9.30811611	0.9822103290106683
9.30944946	0.985653469082625
9.31078281	0.989253177676519
9.31211616	0.9924354841628021
9.31344951	0.9949918584140027
9.31478286	0.9952003885414743
9.31611621	0.9922269540353306
9.31744956	0.9865925383615828
9.31878291	0.9798628267396073
9.32011626	0.9736547822889787
9.32144961	0.9692202694798623
9.32278296	0.9676552679658217
9.324116309999999	0.9691160044161266
9.32544966	0.9722983109024097
9.32678301	0.9758457160381021
9.32811636	0.9793411595682605
9.32944971	0.9815843967755856
9.33078306	0.9820541023413987
9.33211641	0.9813235631899122
9.33344976	0.9791845910463228
9.33478311	0.9771498839664692
9.33611646	0.9750112536755478
9.337449809999999	0.9741764494603257
9.33878316	0.974958950217346
9.34011651	0.9769413538389976
9.341449859999999	0.9797062582176698
9.34278321	0.9829408681621546
9.34411656	0.9853926354969514
9.34544991	0.9870622439273958
9.34678326	0.98789670628995
9.34811661	0.98789670628995
9.34944996	0.9877404796206803
9.35078331	0.9863840082341113
9.35211666	0.9845058696761952
9.35345001	0.9819494954249949
9.354783359999999	0.979132287588121
9.35611671	0.9762111565401793
9.35745006	0.9736024788307769
9.35878341	0.9713072800179179
9.36011676	0.9700027702368827
9.36145011	0.9696899750456753
9.36278346	0.9708898779103068
9.36411681	0.9738113508109164
9.36545016	0.9768890503807958
9.36678351	0.9797062582176698
9.36811686	0.9809061610823012
9.36945021	0.981375866648114
9.37078356	0.9813235631899122
9.372116909999999	0.9813235631899122
9.37345026	0.9817929269030572
9.37478361	0.9816886618393214
9.37611696	0.9799670918033431
9.37745031	0.9775672860740804
9.37878366	0.9757937544325682
9.38011701	0.9754283139304909
9.38145036	0.9778281196597538
9.38278371	0.9817929269030572
9.38411706	0.9862797431703755
9.38545041	0.9893574427402548
9.38678376	0.9899837168280056
9.38811711	0.989253177676519
9.389450459999999	0.9881055782700896
9.39078381	0.9873750391186032
9.39211716	0.9881575398756235
9.39345051	0.9891489126127833
9.39478386	0.9889403824853117
9.39611721	0.9872707740548674
9.39745056	0.9834625353335016
9.39878391	0.9792888561100587
9.40011726	0.9764196866676509
9.40145061	0.975898019496304
9.40278396	0.9776715511378161
9.40411731	0.9801759637834827
9.40545066	0.9823145940744041
9.406784009999999	0.9829928297676888
9.40811736	0.9822103290106683
9.40945071	0.981010426146037
9.41078406	0.9799151301978092
9.41211741	0.9789237574606494
9.41345076	0.9783497868311007
9.41478411	0.977254490882873
9.41611746	0.975898019496304
9.41745081	0.9745938515679368
9.41878416	0.9738633124164503
9.420117509999999	0.9739156158746523
9.42145086	0.974958950217346
9.42278421	0.9766805202533242
9.42411756	0.9787152273331778
9.42545091	0.9806453274966277
9.42678426	0.982366897532606
9.42811761	0.9834625353335016
9.42945096	0.9837233689191751
9.43078431	0.9836710654609732
9.43211766	0.98325400520603
9.43345101	0.9830451332258905
9.43478436	0.9826277311182795
9.43611771	0.981845230361259
9.437451059999999	0.9800713568670789
9.43878441	0.9776195895322822
9.44011776	0.9757414509743663
9.44145111	0.974958950217346
9.44278446	0.9753240488667552
9.44411781	0.9764196866676509
9.44545116	0.9778281196597538
9.44678451	0.9782978252255667
9.44811786	0.9788714540024475
9.44945121	0.9795496896957321
9.45078456	0.9805933658910938
9.45211791	0.980541062432892
9.45345126	0.9785063553530383
9.454784609999999	0.974489244651533
9.45611796	0.9695853681292715
9.45745131	0.9659336979298434
9.45878466	0.9644729614795386
9.46011801	0.9669770322725373
9.46145136	0.9715158101453895
9.46278471	0.9780369916398934
9.46411806	0.9840365059630505
9.46545141	0.9896705797841302
9.46678476	0.9934268568999621
9.46811811	0.9959828892984945
9.46945146	0.9972350956213278
9.47078481	0.9970785270993903
9.472118159999999	0.995774359171023
9.47345151	0.9933745534417602
9.47478486	0.990713914126824
9.47611821	0.9872184705966656
9.47745156	0.9838276339829108
9.47878491	0.9807495925603635
9.48011826	0.9788194923969137
9.48145161	0.9779846881816915
9.48278496	0.9787671889387117
9.48411831	0.9809584645405031
9.485451659999999	0.9844016046124595
9.48678501	0.9880013132063538
9.48811836	0.9912355812981708
9.489451709999999	0.9934268568999621
9.49078506	0.993478818505496
9.49211841	0.9915487183420462
9.49345176	0.9878447446844161
9.49478511	0.9827319961820152
9.49611846	0.9774110594048107
9.49745181	0.9727157130100208
9.49878516	0.9697419366512092
9.50011851	0.9689594358941889
9.50145186	0.9699508086313489
9.502785209999999	0.9723506143606115
9.50411856	0.9750112536755478
9.50545191	0.9771498839664692
9.50678526	0.978662923874976
9.50811861	0.9795496896957321
9.50945196	0.9793934630264625
9.51078531	0.9777238545960181
9.51211866	0.9751155187392836
9.51345201	0.9726114479462851
9.51478536	0.9713592416234518
9.51611871	0.9721940458386739
9.51745206	0.9749066467591442
9.51878541	0.9775672860740804
9.520118759999999	0.979601993153934
9.52145211	0.980019395261545
9.52278546	0.9802802288472184
9.52411881	0.9801759637834827
9.52545216	0.9813235631899122
9.52678551	0.9825757695127456
9.52811886	0.9840365059630505
9.52945221	0.9847667032618688
9.53078556	0.9848709683256045
9.53211891	0.9842450360905219
9.53345226	0.9829408681621546
9.53478561	0.9809584645405031
9.53611896	0.9785586588112402
9.537452309999999	0.9763154216039152
9.53878566	0.9743330179822633
9.54011901	0.9733416452451036
9.54145236	0.972663409551819
9.54278571	0.972663409551819
9.54411906	0.9730285082012282
9.54545241	0.974489244651533
9.54678576	0.9762631181457132
9.54811911	0.9785063553530383
9.54945246	0.9801759637834827
9.55078581	0.9799151301978092
9.55211916	0.9774630210103445
9.55345251	0.9737067438945126
9.554785859999999	0.9691160044161266
9.55611921	0.9653077656947608
9.55745256	0.9626990879853584
9.55878591	0.9622297242722135
9.56011926	0.9635338922005807
9.56145261	0.9662987965792527
9.56278596	0.9698462017149451
9.56411931	0.973498213767041
9.56545266	0.9764196866676509
9.56678601	0.9779327265761576
9.568119359999999	0.9794977280901982
9.56945271	0.9808018960185654
9.57078606	0.9822103290106683
9.572119409999999	0.9832017017478282
9.57345276	0.9834102318752997
9.57478611	0.981845230361259
9.57611946	0.9790280225243851
9.57745281	0.9757414509743663
9.57878616	0.9733939487033053
9.58011951	0.9728199780737566
9.58145286	0.973498213767041
9.58278621	0.9754806173886928
9.58411956	0.9774110594048107
9.585452909999999	0.9787152273331778
9.58678626	0.9796542966121358
9.58811961	0.9807495925603635
9.58945296	0.9821060639469326
9.59078631	0.9830451332258905
9.59211966	0.9823145940744041
9.59345301	0.9794977280901982
9.59478636	0.9755848824524286
9.59611971	0.9713072800179179
9.59745306	0.9684377687228422
9.59878641	0.9676029645076198
9.60011976	0.9680726700734329
9.60145311	0.9700027702368827
9.602786459999999	0.9724025759661454
9.60411981	0.9758457160381021
9.60545316	0.9797062582176698
9.60678651	0.9838276339829108
9.60811986	0.9875316076405409
9.60945321	0.9909747477124974
9.61078656	0.993478818505496
9.61211991	0.994417887784454
9.61345326	0.993009454792351
9.61478661	0.9889403824853117
9.61611996	0.9835144969390355
9.61745331	0.9773064524884069
9.61878666	0.9725591444880831
9.620120009999999	0.9695334065237377
9.62145336	0.9688028673722513
9.62278671	0.9691683078743285
9.62412006	0.9696376715874735
9.62545341	0.970785270993903
9.62678676	0.9725068410298813
9.62812011	0.9750632152810819
9.62945346	0.9779846881816915
9.63078681	0.9806976309548296
9.63212016	0.9812712597317104
9.63345351	0.9793934630264625
9.63478686	0.974958950217346
9.63612021	0.9697942401094112
9.637453559999999	0.9653597273002947
9.63878691	0.9626471263798245
9.64012026	0.9626471263798245
9.64145361	0.9646295300014763
9.64278696	0.9680726700734329
9.64412031	0.9720897807749381
9.64545366	0.9763154216039152
9.64678701	0.98048875897469
9.64812036	0.9840365059630505
9.64945371	0.9869056754054581
9.650787059999999	0.9881055782700896
9.65212041	0.9877404796206803
9.65345376	0.9850798403057441
9.65478711	0.9808541994767673
9.65612046	0.9748546851536103
9.65745381	0.9692202694798623
9.65878716	0.9644206580213367
9.66012051	0.962021194144742
9.66145386	0.9626471263798245
9.66278721	0.9652035006310251
9.66412056	0.9690117393523908
9.66545391	0.9716723786673271
9.66678726	0.973133115117632
9.668120609999999	0.9736024788307769
9.66945396	0.9738633124164503
9.67078731	0.9741764494603257
9.67212066	0.9756371859106305
9.67345401	0.9769413538389976
9.67478736	0.9776195895322822
9.67612071	0.9773064524884069
9.67745406	0.9762111565401793
9.67878741	0.9754806173886928
9.68012076	0.9754806173886928
9.68145411	0.9770456189027334
9.68278746	0.9791845910463228
9.68412081	0.9812712597317104
9.685454159999999	0.9825234660545437
9.68678751	0.9825757695127456
9.68812086	0.9822626324688702
9.68945421	0.9821583674051344
9.69078756	0.9827319961820152
9.69212091	0.9838799374411128
9.69345426	0.9842450360905219
9.6947876	0.9834102318752997
9.69612095	0.9807495925603635
9.6974543	0.9756891475161644
9.69878765	0.971254976559716
9.700121	0.9682812002009045
9.70145435	0.9681249735316347
9.7027877	0.9708898779103068
9.70412105	0.9751155187392836
9.7054544	0.9798105232814056
9.70678775	0.9838799374411128
9.7081211	0.987009940469194
9.709454449999999	0.9887315105051723
9.7107878	0.989253177676519
9.71212115	0.9874273425768051
9.7134545	0.9842450360905219
9.71478785	0.9795496896957321
9.7161212	0.975376352324957
9.71745455	0.9724025759661454
9.7187879	0.9710984080377784
9.72012125	0.9716723786673271
9.7214546	0.9733939487033053
9.722787949999999	0.9759503229545059
9.7241213	0.9783497868311007
9.72545465	0.9806976309548296
9.726787999999999	0.9825757695127456
9.72812135	0.9839842025048485
9.7294547	0.9849232717838065
9.73078805	0.985653469082625
9.7321214	0.9856015074770911
9.73345475	0.9857577341463607
9.7347881	0.9858623410627645
9.73612145	0.9852883704332157
9.7374548	0.9835668003972374
9.73878815	0.9800713568670789
9.740121499999999	0.9756891475161644
9.74145485	0.9716200752091252
9.7427882	0.9693768380018
9.74412155	0.9706810059301672
9.7454549	0.9750112536755478
9.74678825	0.9808018960185654
9.7481216	0.9867491068835205
9.74945495	0.99066195252129
9.7507883	0.9922269540353306
9.75212165	0.9916529834057819
9.753455	0.9892008742183173
9.75478835	0.9861751362539718
9.7561217	0.9822626324688702
9.757455049999999	0.9784020902893025
9.7587884	0.9745938515679368
9.76012175	0.9718286053365968
9.7614551	0.9701593387588204
9.76278845	0.9698462017149451
9.7641218	0.9711507114959802
9.76545515	0.9737590473527146
9.7667885	0.9779327265761576
9.76812185	0.9830451332258905
9.7694552	0.98888807902711
9.77078855	0.993948524071309
9.7721219	0.9974959292070013
9.77345525	0.9979133313146125
9.774788599999999	0.9960874962148983
9.77612195	0.9915487183420462
9.7774553	0.9858623410627645
9.77878865	0.9797062582176698
9.780122	0.9742284110658596
9.78145535	0.9705767408664314
9.7827887	0.9689594358941889
9.78412205	0.9691160044161266
9.7854554	0.9703159072807579
9.78678875	0.9715681136035914
9.7881221	0.9721940458386739
9.78945545	0.9720374773167362
9.7907888	0.9714635066871875
9.792122149999999	0.9713072800179179
9.7934555	0.9716200752091252
9.79478885	0.9726114479462851
9.7961222	0.9739679193328541
9.79745555	0.9752720872612213
9.7987889	0.9763673832094489
9.80012225	0.9777761580542199
9.8014556	0.979132287588121
9.80278895	0.9802279253890166
9.8041223	0.980541062432892
9.805455649999999	0.9804367973691561
9.806789	0.9798628267396073
9.80812235	0.9794977280901982
9.8094557	0.9797062582176698
9.81078905	0.9808541994767673
9.8121224	0.9817929269030572
9.81345575	0.9821583674051344
9.8147891	0.9814278282536479
9.81612245	0.9796542966121358
9.8174558	0.9768370887752619
9.81878915	0.9742284110658596
9.8201225	0.9724025759661454
9.82145585	0.9716200752091252
9.822789199999999	0.9723506143606115
9.82412255	0.9736547822889787
9.8254559	0.975376352324957
9.82678925	0.9770456189027334
9.8281226	0.9783497868311007
9.82945595	0.9793934630264625
9.8307893	0.9803321904527523
9.83212265	0.9805933658910938
9.833456	0.9808018960185654
9.83478935	0.9799151301978092
9.8361227	0.978662923874976
9.83745605	0.9774110594048107
9.8387894	0.9757937544325682
9.840122749999999	0.9748023816954083
9.8414561	0.9743330179822633
9.84278945	0.9745938515679368
9.8441228	0.9749066467591442
9.84545615	0.9747504200898744
9.8467895	0.9740721843965899
9.84812285	0.9732373801813677
9.8494562	0.9716200752091252
9.85078955	0.9705767408664314
9.8521229	0.9700027702368827
9.85345625	0.9697942401094112
9.8547896	0.9697419366512092
9.85612295	0.9683335036591063
9.857456299999999	0.9663511000374546
9.85878965	0.9635861956587826
9.860123	0.9614472235151932
9.86145635	0.9608732528856445
9.8627897	0.9628036949017622
9.86412305	0.9660379629935792
9.8654564	0.9703682107389598
9.86678975	0.9738633124164503
9.8681231	0.9760545880182416
9.86945645	0.9774630210103445
9.8707898	0.9773064524884069
9.87212315	0.9768370887752619
9.8734565	0.9760545880182416
9.874789849999999	0.975898019496304
9.8761232	0.975898019496304
9.87745655	0.9757937544325682
9.8787899	0.9745415481097349
9.88012325	0.9728199780737566
9.8814566	0.9707333093883691
9.88278995	0.9690117393523908
9.8841233	0.9688028673722513
9.88545665	0.9700550736950846
9.88679	0.9727157130100208
9.888123349999999	0.9751674803448176
9.8894567	0.9770456189027334
9.89079005	0.9780369916398934
9.8921234	0.9777238545960181
9.89345675	0.9762631181457132
9.8947901	0.9743849795877972
9.89612345	0.973133115117632
9.8974568	0.9725068410298813
9.89879015	0.9723506143606115
9.9001235	0.9727157130100208
9.90145685	0.9738113508109164
9.9027902	0.9752197838030193
9.90412355	0.9764716482731848
9.905456899999999	0.9784543937475044
9.90679025	0.980541062432892
9.9081236	0.9826277311182795
9.90945695	0.9842450360905219
9.9107903	0.9850275368475422
9.91212365	0.9846101347399311
9.913457	0.9830451332258905
9.91479035	0.9807495925603635
9.9161237	0.9780889532454273
9.91745705	0.9751155187392836
9.9187904	0.9723506143606115
9.92012375	0.9706290443246333
9.9214571	0.9703159072807579
9.922790449999999	0.9718286053365968
9.9241238	0.9752197838030193
9.92545715	0.979132287588121
9.9267905	0.9825234660545437
9.92812385	0.9842450360905219
9.9294572	0.9847667032618688
9.93079055	0.9840884675685843
9.9321239	0.9828366030984189
9.93345725	0.981897533819461
9.9347906	0.9810627296042389
9.93612395	0.9805933658910938
9.9374573	0.9797062582176698
9.93879065	0.9789237574606494
9.940123999999999	0.9785063553530383
9.94145735	0.9787152273331778
9.9427907	0.9793934630264625
9.94412405	0.9805933658910938
9.9454574	0.9822626324688702
9.94679075	0.9838799374411128
9.9481241	0.9857057725408268
9.94945745	0.9870622439273958
9.9507908	0.9880532748118876
9.95212415	0.9875839110987427
9.953457499999999	0.9863317047759094
9.95479085	0.9838276339829108
9.9561242	0.9805933658910938
9.957457549999999	0.9777761580542199
9.9587909	0.9755329208468947
9.96012425	0.9744372830459991
9.9614576	0.9742284110658596
9.96279095	0.9748023816954083
9.9641243	0.9755848824524286
9.96545765	0.9765239517313866
9.966791	0.9771498839664692
9.96812435	0.978245521767365
9.9694577	0.9795496896957321
9.970791049999999	0.981010426146037
9.9721244	0.9824192009908079
9.97345775	0.9830451332258905
9.9747911	0.9821060639469326
9.97612445	0.9793934630264625
9.9774578	0.9754283139304909
9.97879115	0.9713072800179179
9.9801245	0.9685420337865779
9.98145785	0.9678118364877594
9.9827912	0.9681769351371686
9.98412455	0.968490072181044
9.9854579	0.9683335036591063
9.98679125	0.9672901693164125
9.988124599999999	0.966611933623128
9.98945795	0.9665076685593923
9.9907913	0.9679161015514952
9.99212465	0.9703682107389598
9.993458	0.9727680164682228
9.99479135	0.974958950217346
9.9961247	0.9760022845600398
9.99745805	0.9754283139304909
9.9987914	0.974019880938388
10.00012475	0.9727157130100208
10.0014581	0.9719851738585344
10.00279145	0.9729242431374924
10.0041248	0.9748546851536103
10.005458149999999	0.9778804231179558
10.0067915	0.9806976309548296
10.00812485	0.98325400520603
10.0094582	0.9847667032618688
10.01079155	0.9841927326323201
10.0121249	0.9817409652975233
10.01345825	0.9775153244685465
10.0147916	0.9721940458386739
10.01612495	0.9669770322725373
10.0174583	0.9623339893359493
10.01879165	0.9594125164353396
10.020125	0.9584734471563816
10.02145835	0.9595167814990754
10.022791699999999	0.9626990879853584
10.02412505	0.9673944343801483
10.0254584	0.9725068410298813
10.02679175	0.9769413538389976
10.0281251	0.9800713568670789
10.02945845	0.9813235631899122
10.0307918	0.9815320933173837
10.03212515	0.9805933658910938
10.0334585	0.9791845910463228
10.03479185	0.9777761580542199
10.036125199999999	0.9762631181457132
10.03745855	0.9747504200898744
10.0387919	0.9737590473527146
10.04012525	0.9727680164682228
10.0414586	0.9724548794243474
10.04279195	0.972663409551819
10.0441253	0.9728199780737566
10.04545865	0.9738633124164503
10.046792	0.9755329208468947
10.04812535	0.9773587559466088
10.0494587	0.9789760609188514
10.05079205	0.9802802288472184
10.0521254	0.9804367973691561
10.053458749999999	0.9796542966121358
10.0547921	0.9770979223609353
10.05612545	0.9733416452451036
10.0574588	0.9690117393523908
10.05879215	0.9650988937146213
10.0601255	0.9626990879853584
10.06145885	0.9629599215710318
10.0627922	0.9653597273002947
10.06412555	0.9690637009579246
10.0654589	0.9737067438945126
10.06679225	0.978245521767365
10.0681256	0.9825234660545437
10.06945895	0.9858623410627645
10.070792299999999	0.9875839110987427
10.07212565	0.9877404796206803
10.073459	0.986957637010992
10.07479235	0.9853406738914176
10.0761257	0.9834625353335016
10.07745905	0.9816367002337876
10.0787924	0.9800713568670789
10.08012575	0.9787152273331778
10.0814591	0.9777761580542199
10.08279245	0.9776195895322822
10.0841258	0.9774630210103445
10.08545915	0.9773587559466088
10.0867925	0.9767328237115261
10.088125849999999	0.9763673832094489
10.0894592	0.9760022845600398
10.09079255	0.9757937544325682
10.09212589	0.9752720872612213
10.09345924	0.9741764494603257
10.094792589999999	0.9719332122530004
10.09612594	0.9690117393523908
10.09745929	0.9664030616429884
10.09879264	0.9634819305950468
10.10012599	0.9622820277304153
10.10145934	0.9619688906865401
10.10279269	0.9635338922005807
10.10412604	0.9659336979298434
10.10545939	0.9695334065237377
10.10679274	0.9729765465956943
10.108126089999999	0.9761065496237755
10.10945944	0.9777761580542199
10.11079279	0.9776195895322822
10.112126139999999	0.975898019496304
10.11345949	0.9733939487033053
10.11479284	0.9713072800179179
10.11612619	0.9694811030655358
10.11745954	0.9690637009579246
10.11879289	0.9695334065237377
10.12012624	0.9709418395158407
10.12145959	0.9719851738585344
10.12279294	0.9730808116594301
10.12412629	0.9736024788307769
10.125459639999999	0.9732373801813677
10.12679299	0.9720897807749381
10.12812634	0.9715158101453895
10.12945969	0.971724340272861
10.13079304	0.9728722815319585
10.13212639	0.9744372830459991
10.13345974	0.9757414509743663
10.13479309	0.975898019496304
10.13612644	0.974489244651533
10.13745979	0.9722460074442077
10.13879314	0.9699508086313489
10.14012649	0.9693768380018
10.14145984	0.9706810059301672
10.142793189999999	0.973550517225243
10.14412654	0.9768890503807958
10.14545989	0.9797585616758715
10.14679324	0.9815320933173837
10.14812659	0.9827842996402172
10.14945994	0.9836710654609732
10.15079329	0.985131801911278
10.15212664	0.9859666061265003
10.15345999	0.985653469082625
10.15479334	0.9842973395487238
10.15612669	0.9815320933173837
10.15746004	0.9784020902893025
10.15879339	0.9755848824524286
10.160126739999999	0.9745938515679368
10.16146009	0.9756891475161644
10.16279344	0.9784020902893025
10.16412679	0.9807495925603635
10.16546014	0.9826800345764813
10.16679349	0.9830974366840923
10.16812684	0.9824711625963418
10.16946019	0.981375866648114
10.17079354	0.9807495925603635
10.17212689	0.9808018960185654
10.17346024	0.9802802288472184
10.17479359	0.9794454246319964
10.17612694	0.9779846881816915
10.177460289999999	0.9764716482731848
10.17879364	0.9749066467591442
10.18012699	0.9744372830459991
10.18146034	0.9755329208468947
10.18279369	0.9779327265761576
10.18412704	0.9809061610823012
10.18546039	0.9834625353335016
10.18679374	0.9851841053694799
10.18812709	0.9858100376045627
10.18946044	0.9859143026682984
10.190793789999999	0.9854972424133552
10.19212714	0.9846101347399311
10.19346049	0.9833059668115639
10.194793839999999	0.9816367002337876
10.19612719	0.9797585616758715
10.19746054	0.9783497868311007
10.19879389	0.9779846881816915
10.20012724	0.9782978252255667
10.20146059	0.9798105232814056
10.20279394	0.9817929269030572
10.20412729	0.9845058696761952
10.20546064	0.9866448418197847
10.20679399	0.9879490097481519
10.208127339999999	0.988835775568908
10.20946069	0.988835775568908
10.21079404	0.9879490097481519
10.21212739	0.9870622439273958
10.21346074	0.9861231746484378
10.21479409	0.9840365059630505
10.21612744	0.9808541994767673
10.21746079	0.9774110594048107
10.21879414	0.9751155187392836
10.22012749	0.9744372830459991
10.22146084	0.9760545880182416
10.22279419	0.9797062582176698
10.22412754	0.9834102318752997
10.225460889999999	0.9857057725408268
10.22679424	0.9863840082341113
10.22812759	0.9858623410627645
10.22946094	0.9845058696761952
10.23079429	0.9833582702697659
10.23212764	0.9822103290106683
10.23346099	0.9808541994767673
10.23479434	0.9785063553530383
10.23612769	0.9756371859106305
10.23746104	0.9725068410298813
10.23879439	0.9700550736950846
10.24012774	0.9689594358941889
10.24146109	0.9697419366512092
10.242794439999999	0.971724340272861
10.24412779	0.9749066467591442
10.24546114	0.9787152273331778
10.24679449	0.9821583674051344
10.24812784	0.9851841053694799
10.24946119	0.9863317047759094
10.25079454	0.9861751362539718
10.25212789	0.9839318990466466
10.25346124	0.9808541994767673
10.25479459	0.9767847853170599
10.25612794	0.9727680164682228
10.25746129	0.9690637009579246
10.25879464	0.9667685021450657
10.260127989999999	0.9661945315155169
10.26146134	0.967551002902086
10.26279469	0.9700550736950846
10.26412804	0.9721940458386739
10.26546139	0.9736024788307769
10.26679474	0.9740721843965899
10.26812809	0.9743330179822633
10.26946144	0.9751155187392836
10.27079479	0.9764196866676509
10.27212814	0.9768370887752619
10.273461489999999	0.975898019496304
10.27479484	0.9730808116594301
10.27612819	0.9695334065237377
10.27746154	0.966611933623128
10.27879489	0.9654643342166984
10.28012824	0.9664030616429884
10.28146159	0.9697419366512092
10.28279494	0.9736024788307769
10.28412829	0.978662923874976
10.28546164	0.9838799374411128
10.28679499	0.9882098433338253
10.28812834	0.9908704826487615
10.28946169	0.9912878847563728
10.290795039999999	0.9894097461984567
10.29212839	0.9858100376045627
10.29346174	0.9814801317118499
10.29479509	0.9774630210103445
10.29612844	0.9745938515679368
10.29746179	0.9716723786673271
10.29879514	0.9693768380018
10.30012849	0.967551002902086
10.30146184	0.9660379629935792
10.30279519	0.9646295300014763
10.30412854	0.9644729614795386
10.30546189	0.965255462236559
10.30679524	0.9668204637505996
10.308128589999999	0.9693248763962662
10.30946194	0.9716200752091252
10.31079529	0.9738633124164503
10.31212864	0.9757414509743663
10.31346199	0.9782978252255667
10.31479534	0.9812192981261764
10.31612869	0.9848709683256045
10.31746204	0.9877924412262142
10.31879539	0.9897748448478659
10.32012874	0.9898271483060679
10.32146209	0.9882621467920273
10.32279544	0.9863840082341113
10.32412879	0.9848709683256045
10.325462139999999	0.9850275368475422
10.32679549	0.9866448418197847
10.32812884	0.9892008742183173
10.32946219	0.9910790127762331
10.33079554	0.9924877876210041
10.33212889	0.9918095519277196
10.33346224	0.9900879818917413
10.33479559	0.9872707740548674
10.33612894	0.9836191038554393
10.33746229	0.979601993153934
10.338795639999999	0.9757937544325682
10.34012899	0.973550517225243
10.34146234	0.9729765465956943
10.342795689999999	0.9732373801813677
10.34412904	0.9736024788307769
10.34546239	0.9729765465956943
10.34679574	0.9716723786673271
10.34812909	0.9707333093883691
10.34946244	0.9703682107389598
10.35079579	0.9708375744521048
10.35212914	0.9716200752091252
10.35346249	0.9716723786673271
10.35479584	0.9713072800179179
10.356129189999999	0.9701593387588204
10.35746254	0.9690637009579246
10.35879589	0.9692202694798623
10.36012924	0.9699508086313489
10.36146259	0.9724025759661454
10.36279594	0.9751155187392836
10.36412929	0.9773064524884069
10.36546264	0.9780889532454273
10.36679599	0.9768890503807958
10.36812934	0.9744372830459991
10.36946269	0.9718809087947987
10.37079604	0.9702636038225562
10.37212939	0.9693768380018
10.373462739999999	0.9689594358941889
10.37479609	0.9678118364877594
10.37612944	0.9652035006310251
10.37746279	0.9615514885789289
10.37879614	0.9580563869014385
10.38012949	0.9563867784709941
10.38146284	0.9571169757698125
10.38279619	0.9595167814990754
10.38412954	0.9625948229216226
10.38546289	0.9656205608859683
10.38679624	0.9673944343801483
10.38812959	0.9692202694798623
10.38946294	0.971724340272861
10.390796289999999	0.9749066467591442
10.39212964	0.9784543937475044
10.39346299	0.9806453274966277
10.39479634	0.9806976309548296
10.39612969	0.9783497868311007
10.39746304	0.9741241460021237
10.39879639	0.9696899750456753
10.40012974	0.96666423708133
10.40146309	0.96567286434417
10.40279644	0.96666423708133
10.40412979	0.9690637009579246
10.40546314	0.9719851738585344
10.40679649	0.9750632152810819
10.408129839999999	0.9781935601618309
10.40946319	0.9809061610823012
10.41079654	0.9833582702697659
10.41212989	0.9852883704332157
10.41346324	0.9860189095847021
10.41479659	0.9854972424133552
10.41612994	0.9834625353335016
10.41746329	0.9796542966121358
10.41879664	0.9754283139304909
10.42012999	0.972141742380472
10.421463339999999	0.9706290443246333
10.42279669	0.9712026731015141
10.42413004	0.9730285082012282
10.425463389999999	0.9756371859106305
10.42679674	0.9774630210103445
10.42813009	0.9786109622694421
10.42946344	0.9789760609188514
10.43079679	0.9785586588112402
10.43213014	0.9768890503807958
10.43346349	0.9742284110658596
10.43479684	0.9712026731015141
10.43613019	0.9683335036591063
10.43746354	0.9656205608859683
10.438796889999999	0.9637424223280522
10.44013024	0.9632210970093733
10.44146359	0.9633253620731091
10.44279694	0.964316392957601
10.44413029	0.9661945315155169
10.44546364	0.9681249735316347
10.44679699	0.9694291414600019
10.44813034	0.9707333093883691
10.44946369	0.9722983109024097
10.45079704	0.9736024788307769
10.45213039	0.9739679193328541
10.45346374	0.973550517225243
10.45479709	0.9715158101453895
10.456130439999999	0.9686466407029816
10.45746379	0.9655685992804341
10.45879714	0.9640555593719276
10.46013049	0.9636904607225184
10.46146384	0.9640035977663935
10.46279719	0.9651511971728232
10.46413054	0.9670293357307391
10.46546389	0.9692725729380642
10.46679724	0.972141742380472
10.46813059	0.9750112536755478
10.46946394	0.9768370887752619
10.47079729	0.977254490882873
10.47213064	0.9753240488667552
10.473463989999999	0.9720374773167362
10.47479734	0.9681769351371686
10.47613069	0.9648380601289478
10.47746404	0.9634296271368449
10.47879739	0.9644729614795386
10.48013074	0.9671855624000089
10.48146409	0.9706290443246333
10.48279744	0.973133115117632
10.48413079	0.9736024788307769
10.48546414	0.9732373801813677
10.48679749	0.9719851738585344
10.48813084	0.9712026731015141
10.48946418	0.9715681136035914
10.49079753	0.9725068410298813
10.49213088	0.9737067438945126
10.49346423	0.9743330179822633
10.49479758	0.9739679193328541
10.49613093	0.9728722815319585
10.497464279999999	0.9711507114959802
10.49879763	0.9695853681292715
10.50013098	0.9697942401094112
10.50146433	0.9710984080377784
10.50279768	0.9733416452451036
10.50413103	0.9752720872612213
10.50546438	0.9771498839664692
10.50679773	0.9778804231179558
10.50813108	0.9789760609188514
10.50946443	0.981010426146037
10.510797779999999	0.9833582702697659
10.51213113	0.9854449389551534
10.51346448	0.985653469082625
10.51479783	0.9835668003972374
10.51613118	0.9796542966121358
10.51746453	0.9750112536755478
10.51879788	0.971254976559716
10.52013123	0.9699508086313489
10.52146458	0.9702636038225562
10.52279793	0.972141742380472
10.52413128	0.9741764494603257
10.52546463	0.9759503229545059
10.52679798	0.9774630210103445
10.528131329999999	0.9788194923969137
10.52946468	0.9810627296042389
10.53079803	0.9833582702697659
10.53213138	0.9850275368475422
10.53346473	0.985131801911278
10.53479808	0.9833582702697659
10.53613143	0.9797585616758715
10.53746478	0.9752720872612213
10.53879813	0.971254976559716
10.54013148	0.9693768380018
10.54146483	0.9698985051731469
10.54279818	0.9732373801813677
10.54413153	0.978245521767365
10.545464879999999	0.9836710654609732
10.54679823	0.9882621467920273
10.54813158	0.9909747477124974
10.54946493	0.9918615135332535
10.55079828	0.9913398463619065
10.55213163	0.99066195252129
10.55346498	0.9900879818917413
10.55479833	0.9896182763259282
10.55613168	0.9885749419832346
10.55746503	0.9873750391186032
10.55879838	0.9845578312817294
10.56013173	0.981845230361259
10.56146508	0.9792888561100587
10.562798429999999	0.9779846881816915
10.56413178	0.9780369916398934
10.56546513	0.9791845910463228
10.56679848	0.9804367973691561
10.56813183	0.9816367002337876
10.56946518	0.9816886618393214
10.57079853	0.981010426146037
10.57213188	0.9804367973691561
10.57346523	0.9798105232814056
10.57479858	0.980019395261545
10.576131929999999	0.980019395261545
10.57746528	0.9794454246319964
10.57879863	0.9781412567036292
10.580131979999999	0.9768370887752619
10.58146533	0.9762111565401793
10.58279868	0.9764196866676509
10.58413203	0.9774110594048107
10.58546538	0.9798628267396073
10.58679873	0.9826800345764813
10.58813208	0.9853406738914176
10.58946543	0.9874273425768051
10.59079878	0.9875839110987427
10.59213213	0.9853926354969514
10.593465479999999	0.9817929269030572
10.59479883	0.978245521767365
10.59613218	0.9763673832094489
10.59746553	0.9752197838030193
10.59879888	0.9748023816954083
10.60013223	0.9745415481097349
10.60146558	0.9729242431374924
10.60279893	0.970785270993903
10.60413228	0.968907474288655
10.60546563	0.967551002902086
10.60679898	0.9662987965792527
10.60813233	0.965255462236559
10.60946568	0.9650988937146213
10.610799029999999	0.9654120307584967
10.61213238	0.9665596301649261
10.61346573	0.9683854652646402
10.61479908	0.970785270993903
10.61613243	0.973133115117632
10.61746578	0.9755848824524286
10.61879913	0.9775672860740804
10.62013248	0.9796542966121358
10.62146583	0.9809061610823012
10.62279918	0.9820017988831967
10.62413253	0.9826277311182795
10.62546588	0.9832017017478282
10.62679923	0.9839318990466466
10.628132579999999	0.9848709683256045
10.62946593	0.9862797431703755
10.63079928	0.9868533719472563
10.63213263	0.9862797431703755
10.63346598	0.9839318990466466
10.63479933	0.9792368945045248
10.63613268	0.973133115117632
10.63746603	0.967081297336273
10.63879938	0.9629079599654979
10.64013273	0.9623862927941511
10.64146608	0.9646295300014763
10.64279943	0.968907474288655
10.64413278	0.9736024788307769
10.645466129999999	0.9768890503807958
10.64679948	0.9789760609188514
10.64813283	0.9802279253890166
10.64946618	0.9811146912097727
10.65079953	0.9821583674051344
10.65213288	0.9821583674051344
10.65346623	0.9809584645405031
10.65479958	0.9778281196597538
10.65613293	0.9736024788307769
10.65746628	0.9696376715874735
10.658799629999999	0.9668727672088014
10.66013298	0.9664030616429884
10.66146633	0.9682812002009045
10.66279968	0.9710984080377784
10.66413303	0.9746458131734707
10.66546638	0.9780369916398934
10.66679973	0.9808018960185654
10.66813308	0.9832017017478282
10.66946643	0.9848190067200706
10.67079978	0.985131801911278
10.67213313	0.9842450360905219
10.67346648	0.9820017988831967
10.67479983	0.9794454246319964
10.676133179999999	0.9770456189027334
10.67746653	0.975376352324957
10.67879988	0.9752720872612213
10.68013323	0.9760022845600398
10.68146658	0.977254490882873
10.68279993	0.9780889532454273
10.68413328	0.9781935601618309
10.68546663	0.9769413538389976
10.68679998	0.9750112536755478
10.68813333	0.9733939487033053
10.68946668	0.9731850767231659
10.69080003	0.9748023816954083
10.69213338	0.9773587559466088
10.693466729999999	0.9800713568670789
10.69480008	0.9806976309548296
10.69613343	0.9787152273331778
10.69746678	0.9745415481097349
10.69880013	0.9696376715874735
10.70013348	0.9658817363243095
10.70146683	0.9642121278938651
10.70280018	0.9646818334596782
10.70413353	0.9670293357307391
10.70546688	0.9697942401094112
10.70680023	0.9719332122530004
10.70813358	0.973498213767041
10.70946693	0.9740721843965899
10.710800279999999	0.9737067438945126
10.71213363	0.973133115117632
10.71346698	0.9722460074442077
10.71480033	0.9709418395158407
10.71613368	0.9690637009579246
10.71746703	0.9665076685593923
10.71880038	0.9639512943081918
10.72013373	0.9617600187064005
10.72146708	0.961029821407582
10.72280043	0.9619688906865401
10.72413378	0.9642644313520671
10.72546713	0.9676552679658217
10.72680048	0.9709418395158407
10.728133829999999	0.973498213767041
10.72946718	0.9744372830459991
10.73080053	0.9744372830459991
10.73213388	0.9737590473527146
10.73346723	0.9729765465956943
10.73480058	0.9725068410298813
10.73613393	0.9719851738585344
10.73746728	0.9705767408664314
10.73880063	0.9676029645076198
10.74013398	0.9648380601289478
10.741467329999999	0.9631164900929695
10.74280068	0.9637947257862541
10.74413403	0.9667685021450657
10.74546738	0.9719332122530004
10.74680073	0.9773064524884069
10.74813408	0.981010426146037
10.74946743	0.9820541023413987
10.75080078	0.9809061610823012
10.75213413	0.9786109622694421
10.75346748	0.9762631181457132
10.75480083	0.9745415481097349
10.75613418	0.9732896836395695
10.75746753	0.9716200752091252
10.758800879999999	0.9686466407029816
10.76013423	0.9655685992804341
10.76146758	0.9630122250292338
10.76280093	0.9623862927941511
10.76413428	0.9637424223280522
10.76546763	0.967133600794475
10.76680098	0.9714115450816537
10.76813433	0.9752197838030193
10.76946768	0.9785063553530383
10.77080103	0.9797585616758715
10.77213438	0.9786109622694421
10.77346773	0.9754283139304909
10.77480108	0.9709418395158407
10.776134429999999	0.9668204637505996
10.77746778	0.9640035977663935
10.77880113	0.9635338922005807
10.78013448	0.9660902664517811
10.78146783	0.9701073771532864
10.78280118	0.9742284110658596
10.78413453	0.9778281196597538
10.78546788	0.9794977280901982
10.78680123	0.9797062582176698
10.78813458	0.9792368945045248
10.78946793	0.9779846881816915
10.79080128	0.9768370887752619
10.79213463	0.9746981166316726
10.793467979999999	0.9719851738585344
10.79480133	0.9691683078743285
10.79613468	0.9661945315155169
10.79746803	0.9644729614795386
10.79880138	0.9645772265432744
10.80013473	0.9667685021450657
10.80146808	0.9702636038225562
10.80280143	0.9742284110658596
10.80413478	0.977254490882873
10.80546813	0.9788714540024475
10.806801479999999	0.9787671889387117
10.80813483	0.9779846881816915
10.80946818	0.9777761580542199
10.810801529999999	0.9779846881816915
10.81213488	0.9785586588112402
10.81346823	0.9787152273331778
10.81480158	0.9776715511378161
10.81613493	0.9755329208468947
10.81746828	0.9724548794243474
10.81880163	0.9691683078743285
10.82013498	0.9667161986868638
10.82146833	0.9654120307584967
10.82280168	0.9655685992804341
10.824135029999999	0.96666423708133
10.82546838	0.9682292385953706
10.82680173	0.9691683078743285
10.82813508	0.9696376715874735
10.82946843	0.9689594358941889
10.83080178	0.9682812002009045
10.83213513	0.9676029645076198
10.83346848	0.967498699443884
10.83480183	0.9674467378383502
10.83613518	0.9663511000374546
10.83746853	0.9643686964158028
10.83880188	0.9612906549932555
10.84013523	0.9584734471563816
10.841468579999999	0.9571692792280144
10.84280193	0.9583168786344439
10.84413528	0.9618123221646024
10.84546863	0.9672378658582107
10.84680198	0.9725591444880831
10.84813533	0.9771498839664692
10.84946868	0.9802802288472184
10.85080203	0.9814278282536479
10.85213538	0.9811146912097727
10.85346873	0.9790280225243851
10.85480208	0.9762111565401793
10.85613543	0.9731850767231659
10.85746878	0.9700550736950846
10.858802129999999	0.9674467378383502
10.86013548	0.96567286434417
10.86146883	0.964316392957601
10.86280218	0.9638989908499899
10.86413553	0.9642121278938651
10.86546888	0.9657251678023718
10.86680223	0.9676029645076198
10.86813558	0.9686466407029816
10.86946893	0.9694291414600019
10.87080228	0.9693248763962662
10.87213563	0.9689594358941889
10.87346898	0.9680203666152309
10.87480233	0.9671855624000089
10.876135679999999	0.9658817363243095
10.87746903	0.9648380601289478
10.87880238	0.9642644313520671
10.88013573	0.9653597273002947
10.88146908	0.9682292385953706
10.88280243	0.9715158101453895
10.88413578	0.9752197838030193
10.88546913	0.9781412567036292
10.88680247	0.9794977280901982
10.88813582	0.9791845910463228
10.88946917	0.978245521767365
10.89080252	0.9764716482731848
10.89213587	0.9741764494603257
10.89346922	0.9709941429740425
10.89480257	0.9672378658582107
10.896135919999999	0.9642121278938651
10.89746927	0.9614991851207271
10.89880262	0.9614472235151932
10.90013597	0.9637424223280522
10.90146932	0.9677075714240236
10.90280267	0.9718809087947987
10.90413602	0.9755329208468947
10.90546937	0.9776715511378161
10.90680272	0.9788194923969137
10.90813607	0.9792368945045248
10.90946942	0.979601993153934
10.91080277	0.9798105232814056
10.91213612	0.9792368945045248
10.913469469999999	0.9783497868311007
10.91480282	0.9762111565401793
10.91613617	0.9730808116594301
10.91746952	0.9693768380018
10.91880287	0.9664030616429884
10.92013622	0.965255462236559
10.92146957	0.9665596301649261
10.92280292	0.9698462017149451
10.92413627	0.9742807145240614
10.92546962	0.9775153244685465
10.92680297	0.9785586588112402
10.92813632	0.9777238545960181
10.92946967	0.9757937544325682
10.930803019999999	0.9743330179822633
10.93213637	0.9736547822889787
10.93346972	0.9736024788307769
10.93480307	0.9741764494603257
10.93613642	0.9743849795877972
10.93746977	0.9742807145240614
10.93880312	0.9737590473527146
10.94013647	0.9729765465956943
10.94146982	0.9728722815319585
10.94280317	0.9736024788307769
10.94413652	0.9754283139304909
10.94546987	0.978245521767365
10.94680322	0.9806453274966277
10.948136569999999	0.981897533819461
10.94946992	0.9816886618393214
10.95080327	0.980019395261545
10.95213662	0.9778281196597538
10.95346997	0.975376352324957
10.95480332	0.9732896836395695
10.95613667	0.971724340272861
10.95747002	0.9709418395158407
10.95880337	0.9713072800179179
10.96013672	0.9726114479462851
10.961470069999999	0.9740721843965899
10.96280342	0.9750632152810819
10.96413677	0.9748546851536103
10.965470119999999	0.9738113508109164
10.96680347	0.9725068410298813
10.96813682	0.9717766437310629
10.96947017	0.9719332122530004
10.97080352	0.9727157130100208
10.97213687	0.9738113508109164
10.97347022	0.9750632152810819
10.97480357	0.975376352324957
10.97613692	0.9749066467591442
10.97747027	0.9734459103088393
10.978803619999999	0.9704201723444937
10.98013697	0.9672901693164125
10.98147032	0.9645252649377405
10.98280367	0.9630122250292338
10.98413702	0.9629599215710318
10.98547037	0.9648380601289478
10.98680372	0.9680726700734329
10.98813707	0.9724025759661454
10.98947042	0.9761588530819775
10.99080377	0.9790280225243851
10.99213712	0.9794454246319964
10.99347047	0.9774110594048107
10.99480382	0.9733939487033053
10.996137169999999	0.9688028673722513
10.99747052	0.9642121278938651
10.99880387	0.9606647227581729
11.00013722	0.9585780540727854
11.00147057	0.9581083485069724
11.00280392	0.9590997212441323
11.00413727	0.9615514885789289
11.00547062	0.9658817363243095
11.00680397	0.9714115450816537
11.00813732	0.9780889532454273
11.00947067	0.9847143998036668
11.01080402	0.9898791099116018
11.01213737	0.9916529834057819
11.013470719999999	0.9900356784335395
11.01480407	0.9846101347399311
11.01613742	0.9773064524884069
11.01747077	0.9699508086313489
11.01880412	0.964316392957601
11.02013747	0.9618646256228043
11.02147082	0.9618123221646024
11.02280417	0.9641598244356634
11.02413752	0.9678118364877594
11.02547087	0.9715681136035914
11.02680422	0.9748023816954083
11.02813757	0.9770456189027334
11.02947092	0.9783497868311007
11.030804269999999	0.9792888561100587
11.03213762	0.9793934630264625
11.03347097	0.9787152273331778
11.03480432	0.9770979223609353
11.03613767	0.9746458131734707
11.03747102	0.971724340272861
11.03880437	0.9695853681292715
11.04013772	0.9694291414600019
11.04147107	0.9714635066871875
11.04280442	0.9745415481097349
11.044137769999999	0.9779327265761576
11.04547112	0.9809584645405031
11.04680447	0.9822626324688702
11.048137819999999	0.9824711625963418
11.04947117	0.9814278282536479
11.05080452	0.9798105232814056
11.05213787	0.9777761580542199
11.05347122	0.9764716482731848
11.05480457	0.9752720872612213
11.05613792	0.9740721843965899
11.05747127	0.9728199780737566
11.05880462	0.971724340272861
11.06013797	0.9709941429740425
11.061471319999999	0.970785270993903
11.06280467	0.9718286053365968
11.06413802	0.9732373801813677
11.06547137	0.974958950217346
11.06680472	0.9761588530819775
11.06813807	0.9768890503807958
11.06947142	0.9766805202533242
11.07080477	0.9760022845600398
11.07213812	0.9751155187392836
11.07347147	0.9743849795877972
11.07480482	0.973498213767041
11.07613817	0.9728199780737566
11.07747152	0.9718809087947987
11.078804869999999	0.9706810059301672
11.08013822	0.9693248763962662
11.08147157	0.9683854652646402
11.08280492	0.9677075714240236
11.08413827	0.9680726700734329
11.08547162	0.9690117393523908
11.08680497	0.9704201723444937
11.08813832	0.9725591444880831
11.08947167	0.9747504200898744
11.09080502	0.9768370887752619
11.09213837	0.9781412567036292
11.09347172	0.9784020902893025
11.09480507	0.9773587559466088
11.096138419999999	0.9753240488667552
11.09747177	0.9727157130100208
11.09880512	0.9703159072807579
11.10013847	0.9683854652646402
11.10147182	0.967551002902086
11.10280517	0.9678637980932933
11.10413852	0.9692202694798623
11.10547187	0.9714635066871875
11.10680522	0.9739679193328541
11.10813857	0.9764196866676509
11.10947192	0.9778281196597538
11.11080527	0.9779327265761576
11.11213862	0.9763673832094489
11.113471969999999	0.9727157130100208
11.11480532	0.9673944343801483
11.11613867	0.9622820277304153
11.11747202	0.9585780540727854
11.11880537	0.9580563869014385
11.12013872	0.9603515857142976
11.12147207	0.9646295300014763
11.12280542	0.9697419366512092
11.12413877	0.9733939487033053
11.12547212	0.975376352324957
11.126805469999999	0.9763154216039152
11.12813882	0.977254490882873
11.12947217	0.9781412567036292
11.13080552	0.9789237574606494
11.13213887	0.9783497868311007
11.13347222	0.9763154216039152
11.13480557	0.9718809087947987
11.13613892	0.9667161986868638
11.13747227	0.9630122250292338
11.13880562	0.9615514885789289
11.14013897	0.9632210970093733
11.14147232	0.9671855624000089
11.14280567	0.9718809087947987
11.144139019999999	0.9760022845600398
11.14547237	0.9785586588112402
11.14680572	0.9794454246319964
11.14813907	0.9794454246319964
11.14947242	0.9787152273331778
11.15080577	0.9770979223609353
11.15213912	0.975376352324957
11.15347247	0.9729242431374924
11.15480582	0.9705767408664314
11.15613917	0.9684377687228422
11.15747252	0.967081297336273
11.15880587	0.9670293357307391
11.16013922	0.9681249735316347
11.161472569999999	0.9706290443246333
11.16280592	0.974489244651533
11.16413927	0.9791845910463228
11.16547262	0.9831493982896262
11.16680597	0.9866448418197847
11.16813932	0.9885229803777007
11.16947267	0.9892008742183173
11.17080602	0.9882098433338253
11.17213937	0.9859143026682984
11.17347272	0.9825234660545437
11.17480607	0.9779327265761576
11.17613942	0.9732373801813677
11.17747277	0.9695334065237377
11.178806119999999	0.967551002902086
11.18013947	0.967133600794475
11.18147282	0.9681249735316347
11.18280617	0.9697942401094112
11.18413952	0.9717766437310629
11.18547287	0.973550517225243
11.18680622	0.9752720872612213
11.18813957	0.9761588530819775
11.18947292	0.9755329208468947
11.19080627	0.9741764494603257
11.192139619999999	0.9724548794243474
11.19347297	0.9710461045795764
11.19480632	0.9706290443246333
11.196139669999999	0.9708375744521048
11.19747302	0.9710461045795764
11.19880637	0.9713072800179179
11.20013972	0.971724340272861
11.20147307	0.9727157130100208
11.20280642	0.9733416452451036
11.20413977	0.9731850767231659
11.20547312	0.9731850767231659
11.20680647	0.9730285082012282
11.20813982	0.9736024788307769
11.209473169999999	0.9750632152810819
11.21080652	0.9762111565401793
11.21213987	0.9756891475161644
11.21347322	0.973498213767041
11.21480657	0.9700550736950846
11.21613992	0.9662987965792527
11.21747327	0.9635338922005807
11.21880662	0.9613949200569912
11.22013997	0.960090752128624
11.22147332	0.9594648198935414
11.22280667	0.9597256534792149
11.22414002	0.9605081542362353
11.22547337	0.9630645284874356
11.226806719999999	0.96666423708133
11.22814007	0.9717766437310629
11.22947342	0.9772021874246711
11.23080677	0.9815843967755856
11.23214012	0.9844535662179935
11.23347347	0.9846101347399311
11.23480682	0.9821583674051344
11.23614017	0.9786109622694421
11.23747352	0.9747504200898744
11.23880687	0.9715681136035914
11.24014022	0.9703159072807579
11.24147357	0.9704724758026956
11.24280692	0.9719332122530004
11.244140269999999	0.9734459103088393
11.24547362	0.9750632152810819
11.24680697	0.9764196866676509
11.24814032	0.9780369916398934
11.24947367	0.9799670918033431
11.25080702	0.9820017988831967
11.25214037	0.9834102318752997
11.25347372	0.9831493982896262
11.25480707	0.9817929269030572
11.25614042	0.9799151301978092
11.25747377	0.9778804231179558
11.25880712	0.9767328237115261
11.26014047	0.9766805202533242
11.261473819999999	0.9773587559466088
11.26280717	0.978245521767365
11.26414052	0.9794454246319964
11.26547387	0.9806976309548296
11.26680722	0.9813235631899122
11.26814057	0.9814278282536479
11.26947392	0.9815843967755856
11.27080727	0.9823145940744041
11.27214062	0.9834102318752997
11.27347397	0.9852364088276818
11.274807319999999	0.9868533719472563
11.27614067	0.9872184705966656
11.27747402	0.9856015074770911
11.278807369999999	0.9832017017478282
11.28014072	0.9807495925603635
11.28147407	0.9794977280901982
11.28280742	0.9803321904527523
11.28414076	0.9824192009908079
11.28547411	0.9851841053694799
11.28680746	0.9872184705966656
11.28814081	0.9876881761624784
11.28947416	0.9867491068835205
11.29080751	0.9845578312817294
11.29214086	0.9817409652975233
11.29347421	0.9792368945045248
11.29480756	0.9770979223609353
11.29614091	0.9757937544325682
11.29747426	0.9753240488667552
11.298807609999999	0.975898019496304
11.30014096	0.9775672860740804
11.30147431	0.9792888561100587
11.30280766	0.9801759637834827
11.30414101	0.9798105232814056
11.30547436	0.9783497868311007
11.30680771	0.9766282167951225
11.30814106	0.9760545880182416
11.30947441	0.9769413538389976
11.31080776	0.9780369916398934
11.31214111	0.9780369916398934
11.31347446	0.9763154216039152
11.31480781	0.9721940458386739
11.316141159999999	0.9668204637505996
11.31747451	0.9617080571008666
11.31880786	0.9583691820926458
11.32014121	0.9581606519651742
11.32147456	0.9605081542362353
11.32280791	0.9652035006310251
11.32414126	0.9707333093883691
11.32547461	0.9753240488667552
11.32680796	0.9780889532454273
11.32814131	0.9787152273331778
11.32947466	0.9776195895322822
11.33080801	0.9757937544325682
11.33214136	0.9730285082012282
11.333474709999999	0.9697419366512092
11.33480806	0.9672378658582107
11.33614141	0.9650988937146213
11.33747476	0.9636904607225184
11.33880811	0.9634296271368449
11.34014146	0.9642644313520671
11.34147481	0.9657251678023718
11.34280816	0.9668727672088014
11.34414151	0.9676552679658217
11.34547486	0.9693768380018
11.346808209999999	0.9710461045795764
11.34814156	0.9725591444880831
11.34947491	0.9743849795877972
11.350808259999999	0.9755848824524286
11.35214161	0.9761065496237755
11.35347496	0.9762631181457132
11.35480831	0.9759503229545059
11.35614166	0.9755848824524286
11.35747501	0.9743330179822633
11.35880836	0.9723506143606115
11.36014171	0.9706290443246333
11.36147506	0.9692725729380642
11.36280841	0.9692202694798623
11.364141759999999	0.9704724758026956
11.36547511	0.9720897807749381
11.36680846	0.9734459103088393
11.36814181	0.9736024788307769
11.36947516	0.9728199780737566
11.37080851	0.9715681136035914
11.37214186	0.9700027702368827
11.37347521	0.968907474288655
11.37480856	0.9682292385953706
11.37614191	0.9674467378383502
11.37747526	0.9667161986868638
11.37880861	0.9659860013880454
11.38014196	0.9658817363243095
11.381475309999999	0.9665076685593923
11.38280866	0.9681769351371686
11.38414201	0.9706290443246333
11.38547536	0.9744372830459991
11.38680871	0.9787671889387117
11.38814206	0.98325400520603
11.38947541	0.987009940469194
11.39080876	0.9886795488996384
11.39214211	0.9881575398756235
11.39347546	0.9849752333893403
11.39480881	0.9799151301978092
11.39614216	0.9743849795877972
11.39747551	0.9687509057667173
11.398808859999999	0.9641598244356634
11.40014221	0.9613429584514573
11.40147556	0.9598822220011526
11.40280891	0.9599864870648883
11.40414226	0.9615514885789289
11.40547561	0.9638470292444561
11.40680896	0.9661945315155169
11.40814231	0.9682812002009045
11.40947566	0.9693248763962662
11.41080901	0.9691683078743285
11.41214236	0.967498699443884
11.41347571	0.9660902664517811
11.41480906	0.9649423251926836
11.416142409999999	0.9642644313520671
11.41747576	0.9641078628301294
11.41880911	0.9646295300014763
11.42014246	0.9650469321090874
11.42147581	0.9649946286508855
11.42280916	0.9648903635871497
11.42414251	0.9646818334596782
11.42547586	0.965255462236559
11.42680921	0.966142228057315
11.42814256	0.968907474288655
11.429475909999999	0.9719332122530004
11.43080926	0.974019880938388
11.43214261	0.9736024788307769
11.433475959999999	0.9708898779103068
11.43480931	0.9658817363243095
11.43614266	0.9603515857142976
11.43747601	0.9557608462359115
11.43880936	0.9532044719847109
11.44014271	0.9529959418572393
11.44147606	0.9543001097856066
11.44280941	0.9574824162718898
11.44414276	0.9610821248657839
11.44547611	0.9654643342166984
11.446809459999999	0.9691683078743285
11.44814281	0.9722460074442077
11.44947616	0.9743849795877972
11.45080951	0.9753240488667552
11.45214286	0.974958950217346
11.45347621	0.9732373801813677
11.45480956	0.9700550736950846
11.45614291	0.9667685021450657
11.45747626	0.9642644313520671
11.45880961	0.9639512943081918
11.46014296	0.9668727672088014
11.46147631	0.9719332122530004
11.46280966	0.9773064524884069
11.464143009999999	0.9817929269030572
11.46547636	0.9838799374411128
11.46680971	0.9845058696761952
11.46814306	0.9838799374411128
11.46947641	0.9828885647039529
11.47080976	0.9821583674051344
11.47214311	0.9811669946679746
11.47347646	0.9792888561100587
11.47480981	0.9765762551895885
11.47614316	0.9730808116594301
11.47747651	0.9693248763962662
11.47880986	0.9664553651011903
11.48014321	0.9645772265432744
11.481476559999999	0.9648380601289478
11.48280991	0.9660902664517811
11.48414326	0.9678637980932933
11.48547661	0.9691683078743285
11.48680996	0.9696376715874735
11.48814331	0.9690117393523908
11.48947666	0.9683335036591063
11.49081001	0.967968405009697
11.49214336	0.9686466407029816
11.49347671	0.9700027702368827
11.49481006	0.9708898779103068
11.49614341	0.9709418395158407
11.49747676	0.9693248763962662
11.498810109999999	0.9664030616429884
11.50014346	0.9630122250292338
11.50147681	0.9612386933877216
11.50281016	0.9622297242722135
11.50414351	0.9661945315155169
11.50547686	0.9728199780737566
11.50681021	0.9805933658910938
11.50814356	0.9876358727042767
11.50947691	0.9920703855133931
11.51081026	0.9933225918362264
11.512143609999999	0.9917052868639838
11.51347696	0.9880013132063538
11.51481031	0.9829928297676888
11.51614366	0.9785586588112402
11.51747701	0.9752720872612213
11.51881036	0.973133115117632
11.52014371	0.9723506143606115
11.52147706	0.9719851738585344
11.52281041	0.9720374773167362
11.52414376	0.9724548794243474
11.52547711	0.973133115117632
11.52681046	0.9744372830459991
11.52814381	0.9759503229545059
11.529477159999999	0.9772021874246711
11.53081051	0.9772021874246711
11.53214386	0.9758457160381021
11.53347721	0.9730808116594301
11.53481056	0.9700550736950846
11.53614391	0.9673421309219465
11.53747726	0.9660902664517811
11.53881061	0.9660379629935792
11.54014396	0.9671855624000089
11.54147731	0.9688551708304531
11.54281066	0.9710984080377784
11.54414401	0.9741764494603257
11.54547736	0.978245521767365
11.546810709999999	0.9839318990466466
11.54814406	0.9895663147203944
11.54947741	0.9942093576569824
11.55081076	0.996765731908183
11.55214411	0.9964002914061056
11.55347746	0.9935311219636979
11.55481081	0.9884706769194989
11.55614416	0.9819494954249949
11.55747751	0.9750632152810819
11.55881086	0.9690637009579246
11.56014421	0.9649946286508855
11.56147756	0.9636904607225184
11.56281091	0.9640035977663935
11.564144259999999	0.9654120307584967
11.56547761	0.96666423708133
11.56681096	0.967133600794475
11.56814431	0.9683335036591063
11.56947766	0.9696376715874735
11.57081101	0.9712026731015141
11.57214436	0.9717766437310629
11.57347771	0.9710461045795764
11.57481106	0.9688551708304531
11.57614441	0.9661945315155169
11.577477759999999	0.9637424223280522
11.57881111	0.9626990879853584
11.58014446	0.9624905578578868
11.581477809999999	0.9628036949017622
11.58281116	0.9635861956587826
11.58414451	0.9649423251926836
11.58547786	0.9665076685593923
11.58681121	0.9680726700734329
11.58814456	0.9698985051731469
11.58947791	0.9716200752091252
11.59081126	0.9732896836395695
11.59214461	0.9747504200898744
11.59347796	0.9756371859106305
11.594811309999999	0.9752720872612213
11.59614466	0.9729765465956943
11.59747801	0.9696376715874735
11.59881136	0.9655685992804341
11.60014471	0.9624905578578868
11.60147806	0.9609255563438462
11.60281141	0.9614991851207271
11.60414476	0.9642121278938651
11.60547811	0.9678637980932933
11.60681146	0.971254976559716
11.60814481	0.9739156158746523
11.60947816	0.9749066467591442
11.61081151	0.9741241460021237
11.612144859999999	0.9716723786673271
11.61347821	0.9682292385953706
11.61481156	0.9650988937146213
11.61614491	0.9619165872283382
11.61747826	0.9601950171923599
11.61881161	0.960090752128624
11.62014496	0.9612906549932555
11.62147831	0.9632730586149072
11.62281166	0.9652035006310251
11.62414501	0.9667161986868638
11.62547836	0.9686466407029816
11.62681171	0.9706810059301672
11.62814506	0.9736024788307769
11.629478409999999	0.9769936572971996
11.63081176	0.9789760609188514
11.63214511	0.9788714540024475
11.63347846	0.9752720872612213
11.63481181	0.9690637009579246
11.63614516	0.9618646256228043
11.63747851	0.9561782483435225
11.63881186	0.9538304042197936
11.64014521	0.9555519742557719
11.64147856	0.960143055586826
11.64281191	0.9659336979298434
11.64414526	0.9716200752091252
11.64547861	0.9757414509743663
11.646811959999999	0.9786109622694421
11.64814531	0.9804367973691561
11.64947866	0.9809584645405031
11.65081201	0.9798105232814056
11.65214536	0.9769413538389976
11.65347871	0.9722983109024097
11.65481206	0.967133600794475
11.65614541	0.9629599215710318
11.65747876	0.9599341836066864
11.65881211	0.9593082513716039
11.660145459999999	0.960143055586826
11.66147881	0.9623862927941511
11.66281216	0.9650988937146213
11.664145509999999	0.9681249735316347
11.66547886	0.9709418395158407
11.66681221	0.9732896836395695
11.66814556	0.9752197838030193
11.66947891	0.9758457160381021
11.67081226	0.9757414509743663
11.67214561	0.9738113508109164
11.67347896	0.9709418395158407
11.67481231	0.967133600794475
11.67614566	0.963377323678643
11.677479009999999	0.960143055586826
11.67881236	0.9588388876584588
11.68014571	0.9593605548298056
11.68147905	0.9620731557502759
11.6828124	0.966611933623128
11.684145749999999	0.9718286053365968
11.6854791	0.9769413538389976
11.68681245	0.98048875897469
11.6881458	0.9825234660545437
11.68947915	0.9834625353335016
11.6908125	0.9829928297676888
11.69214585	0.9811669946679746
11.6934792	0.9778281196597538
11.69481255	0.9725068410298813
11.6961459	0.9663511000374546
11.69747925	0.9602992822560956
11.6988126	0.9565956504511336
11.70014595	0.9553957475865023
11.701479299999999	0.956908445642341
11.70281265	0.9602992822560956
11.704146	0.964316392957601
11.70547935	0.9680726700734329
11.7068127	0.9710984080377784
11.70814605	0.9730808116594301
11.7094794	0.9741241460021237
11.71081275	0.9743849795877972
11.7121461	0.973498213767041
11.71347945	0.9725591444880831
11.7148128	0.9710984080377784
11.71614615	0.9698985051731469
11.7174795	0.9691160044161266
11.718812849999999	0.9690117393523908
11.7201462	0.9693248763962662
11.72147955	0.9702116422170222
11.7228129	0.971254976559716
11.72414625	0.9723506143606115
11.7254796	0.9730285082012282
11.72681295	0.973498213767041
11.7281463	0.9736024788307769
11.72947965	0.9732896836395695
11.730813	0.9725591444880831
11.73214635	0.9715158101453895
11.7334797	0.9705767408664314
11.73481305	0.9684377687228422
11.736146399999999	0.9660379629935792
11.73747975	0.9636904607225184
11.7388131	0.9616557536426648
11.74014645	0.961029821407582
11.7414798	0.9619688906865401
11.74281315	0.9646818334596782
11.7441465	0.9685420337865779
11.74547985	0.9719332122530004
11.7468132	0.974958950217346
11.74814655	0.9765762551895885
11.749479899999999	0.9765239517313866
11.75081325	0.9751155187392836
11.7521466	0.9724025759661454
11.75347995	0.9695334065237377
11.7548133	0.96666423708133
11.75614665	0.9642121278938651
11.75748	0.9628036949017622
11.75881335	0.9629599215710318
11.7601467	0.9638470292444561
11.76148005	0.9658294328661077
11.7628134	0.967551002902086
11.76414675	0.9692202694798623
11.7654801	0.9695853681292715
11.766813449999999	0.968907474288655
11.7681468	0.9682812002009045
11.76948015	0.9681769351371686
11.7708135	0.9692202694798623
11.77214685	0.9711507114959802
11.7734802	0.9737067438945126
11.77481355	0.9751674803448176
11.7761469	0.9743849795877972
11.77748025	0.9710461045795764
11.7788136	0.9663511000374546
11.78014695	0.9618646256228043
11.7814803	0.9597256534792149
11.78281365	0.9604558507780333
11.784146999999999	0.9641078628301294
11.78548035	0.9694811030655358
11.7868137	0.9748546851536103
11.78814705	0.9788194923969137
11.7894804	0.9807495925603635
11.79081375	0.9801759637834827
11.7921471	0.9778281196597538
11.79348045	0.9738113508109164
11.7948138	0.9694291414600019
11.79614715	0.9654120307584967
11.7974805	0.9623862927941511
11.79881385	0.9608732528856445
11.8001472	0.9613429584514573
11.801480549999999	0.9634819305950468
11.8028139	0.96666423708133
11.80414725	0.9697942401094112
11.8054806	0.9718809087947987
11.80681395	0.9732896836395695
11.8081473	0.9738113508109164
11.80948065	0.9741241460021237
11.810814	0.9736024788307769
11.81214735	0.9726114479462851
11.8134807	0.9705767408664314
11.814814049999999	0.9674467378383502
11.8161474	0.9638989908499899
11.81748075	0.9605081542362353
11.818814099999999	0.9588908492639927
11.82014745	0.958786584200257
11.8214808	0.9602992822560956
11.82281415	0.9625948229216226
11.8241475	0.9655685992804341
11.82548085	0.9673944343801483
11.8268142	0.9690637009579246
11.82814755	0.9706290443246333
11.8294809	0.9718286053365968
11.83081425	0.9722460074442077
11.832147599999999	0.9709418395158407
11.83348095	0.9680726700734329
11.8348143	0.9637424223280522
11.83614765	0.9590997212441323
11.837481	0.9549783454788912
11.83881435	0.9531002069209751
11.8401477	0.9528913349408357
11.84148105	0.9540912378054671
11.8428144	0.9561259448853208
11.84414775	0.9580040834432365
11.8454811	0.9592562897660698
11.84681445	0.9603515857142976
11.8481478	0.9614991851207271
11.849481149999999	0.9630122250292338
11.8508145	0.9649946286508855
11.85214785	0.9663511000374546
11.8534812	0.9673944343801483
11.85481455	0.967498699443884
11.8561479	0.9665596301649261
11.85748125	0.9659860013880454
11.8588146	0.9656205608859683
11.86014795	0.9665596301649261
11.8614813	0.9682292385953706
11.86281465	0.9704724758026956
11.864148	0.9717766437310629
11.86548135	0.9724025759661454
11.866814699999999	0.9718809087947987
11.86814805	0.9716200752091252
11.8694814	0.9711507114959802
11.87081475	0.9704201723444937
11.8721481	0.9693768380018
11.87348145	0.9669250706670034
11.8748148	0.9635861956587826
11.87614815	0.9594648198935414
11.8774815	0.9562825134072582
11.87881485	0.9546652084350158
11.8801482	0.9555519742557719
11.88148155	0.9583691820926458
11.8828149	0.9629599215710318
11.884148249999999	0.9678637980932933
11.8854816	0.972141742380472
11.88681495	0.9749066467591442
11.8881483	0.9761065496237755
11.88948165	0.9762631181457132
11.890815	0.9745415481097349
11.89214835	0.9720374773167362
11.8934817	0.9696899750456753
11.89481505	0.9681769351371686
11.8961484	0.9678118364877594
11.897481749999999	0.9686466407029816
11.8988151	0.9706290443246333
11.90014845	0.9728722815319585
11.901481799999999	0.9751155187392836
11.90281515	0.9767847853170599
11.9041485	0.9779846881816915
11.90548185	0.977254490882873
11.9068152	0.9751674803448176
11.90814855	0.9722460074442077
11.9094819	0.9695853681292715
11.91081525	0.9678118364877594
11.9121486	0.9672378658582107
11.91348195	0.9677595330295575
11.914815299999999	0.9681249735316347
11.91614865	0.9684377687228422
11.917482	0.968490072181044
11.91881535	0.9690637009579246
11.9201487	0.9699508086313489
11.92148205	0.9706810059301672
11.9228154	0.9704724758026956
11.92414875	0.9698462017149451
11.9254821	0.9685420337865779
11.92681545	0.9680203666152309
11.9281488	0.9691160044161266
11.92948215	0.9712026731015141
11.9308155	0.9732896836395695
11.932148849999999	0.9734459103088393
11.9334822	0.9712026731015141
11.93481555	0.9669770322725373
11.9361489	0.9625428613160888
11.93748225	0.9594648198935414
11.9388156	0.9593605548298056
11.94014895	0.9614991851207271
11.9414823	0.9652035006310251
11.94281565	0.9688551708304531
11.944149	0.9714635066871875
11.94548235	0.9725591444880831
11.9468157	0.9725591444880831
11.94814905	0.9727680164682228
11.949482399999999	0.9734459103088393
11.95081575	0.974489244651533
11.9521491	0.9746458131734707
11.95348245	0.9738113508109164
11.9548158	0.9711507114959802
11.95614915	0.9676552679658217
11.9574825	0.9643686964158028
11.95881585	0.9627513914435603
11.9601492	0.9630645284874356
11.96148255	0.965255462236559
11.9628159	0.9693248763962662
11.96414925	0.973498213767041
11.9654826	0.9770979223609353
11.966815949999999	0.978662923874976
11.9681493	0.9788194923969137
11.96948265	0.9778281196597538
11.970816	0.9766282167951225
11.97214935	0.9758457160381021
11.9734827	0.9752197838030193
11.97481605	0.9741764494603257
11.9761494	0.9720374773167362
11.97748275	0.9693768380018
11.9788161	0.96666423708133
11.980149449999999	0.9654643342166984
11.9814828	0.9657251678023718
11.98281615	0.9672901693164125
11.9841495	0.9694291414600019
11.98548285	0.9704201723444937
11.9868162	0.9708898779103068
11.98814955	0.9702116422170222
11.9894829	0.9694811030655358
11.99081625	0.9687509057667173
11.9921496	0.9676029645076198
11.99348295	0.966142228057315
11.9948163	0.9637424223280522
11.99614965	0.9607689878219087
11.997482999999999	0.9582126135707081
11.99881635	0.9571692792280144
12.0001497	0.9578475149212988
12.00148305	0.961029821407582
12.0028164	0.9653597273002947
12.00414975	0.9697942401094112
12.0054831	0.9733939487033053
12.00681645	0.9750112536755478
12.0081498	0.975898019496304
12.00948315	0.9757937544325682
12.0108165	0.9757414509743663
12.01214985	0.9751155187392836
12.0134832	0.9740721843965899
12.014816549999999	0.9727157130100208
12.0161499	0.9713072800179179
12.01748325	0.9708898779103068
12.0188166	0.9717766437310629
12.02014995	0.9741764494603257
12.0214833	0.9763154216039152
12.02281665	0.9779846881816915
12.02415	0.9784020902893025
12.02548335	0.9779846881816915
12.0268167	0.9765239517313866
12.02815005	0.9744372830459991
12.0294834	0.9725591444880831
12.03081675	0.9705767408664314
12.032150099999999	0.9683335036591063
12.03348345	0.9658817363243095
12.0348168	0.9632210970093733
12.03615015	0.9604038891724994
12.0374835	0.9586823191365211
12.03881685	0.9588908492639927
12.0401502	0.9615514885789289
12.04148355	0.9657251678023718
12.0428169	0.9698985051731469
12.04415025	0.9732896836395695
12.045483599999999	0.9745415481097349
12.04681695	0.9748023816954083
12.0481503	0.974958950217346
12.049483649999999	0.9753240488667552
12.050817	0.9760545880182416
12.05215035	0.9764716482731848
12.0534837	0.9762631181457132
12.05481705	0.9752720872612213
12.0561504	0.9731850767231659
12.05748375	0.9708898779103068
12.0588171	0.9689594358941889
12.06015045	0.9669250706670034
12.0614838	0.9662468349737188
12.062817149999999	0.9664030616429884
12.0641505	0.9678118364877594
12.06548385	0.9696376715874735
12.0668172	0.971254976559716
12.06815055	0.9725068410298813
12.0694839	0.9732896836395695
12.07081725	0.9731850767231659
12.0721506	0.9723506143606115
12.07348395	0.9705244374082295
12.0748173	0.9676552679658217
12.07615065	0.9648380601289478
12.077484	0.9625428613160888
12.07881734	0.9615514885789289
12.08015069	0.9619165872283382
12.08148404	0.9632210970093733
12.08281739	0.9647337950652121
12.08415074	0.966142228057315
12.08548409	0.9669250706670034
12.086817439999999	0.967133600794475
12.08815079	0.9665596301649261
12.08948414	0.9655162958222324
12.09081749	0.964316392957601
12.09215084	0.9632730586149072
12.09348419	0.9621774208140116
12.09481754	0.960612419299971
12.09615089	0.9582126135707081
12.09748424	0.9558651112996472
12.09881759	0.9547694734987515
12.10015094	0.9558651112996472
12.10148429	0.9595690849572772
12.10281764	0.9652035006310251
12.104150989999999	0.9713072800179179
12.10548434	0.975898019496304
12.10681769	0.9780369916398934
12.10815104	0.9778281196597538
12.10948439	0.9761065496237755
12.11081774	0.973133115117632
12.11215109	0.9701073771532864
12.11348444	0.967133600794475
12.11481779	0.9642644313520671
12.11615114	0.9614991851207271
12.11748449	0.9588908492639927
12.11881784	0.9574824162718898
12.12015119	0.9569607491005429
12.121484539999999	0.9575343778774237
12.12281789	0.9589951143277285
12.12415124	0.9611340864713178
12.12548459	0.9634819305950468
12.12681794	0.9657771294079057
12.12815129	0.9681249735316347
12.12948464	0.9692725729380642
12.13081799	0.968490072181044
12.13215134	0.965255462236559
12.13348469	0.9611340864713178
12.134818039999999	0.9565956504511336
12.13615139	0.9543520713911405
12.13748474	0.9552911406700985
12.13881809	0.9591516828496662
12.14015144	0.9640555593719276
12.14148479	0.9680203666152309
12.14281814	0.9702636038225562
12.14415149	0.9702116422170222
12.14548484	0.9687509057667173
12.14681819	0.9669250706670034
12.14815154	0.9660902664517811
12.14948489	0.965255462236559
12.15081824	0.9638470292444561
12.152151589999999	0.9613949200569912
12.15348494	0.9575343778774237
12.15481829	0.9526305013551623
12.15615164	0.9481963303987139
12.15748499	0.9456922596057151
12.15881834	0.9461096617133263
12.16015169	0.9484048605261854
12.16148504	0.9513786368849968
12.16281839	0.9542478063274048
12.16415174	0.9559174147578492
12.16548509	0.9564910435347298
12.16681844	0.9574301128136878
12.16815179	0.9585257506145834
12.169485139999999	0.9598299185429506
12.17081849	0.9603515857142976
12.17215184	0.9598822220011526
12.17348519	0.9585780540727854
12.17481854	0.9570127107060767
12.17615189	0.9562825134072582
12.17748524	0.9560736414271188
12.17881859	0.956908445642341
12.18015194	0.9582126135707081
12.18148529	0.9604038891724994
12.18281864	0.9630645284874356
12.18415199	0.9657771294079057
12.18548534	0.9676552679658217
12.186818689999999	0.9684377687228422
12.18815204	0.9674467378383502
12.18948539	0.9651511971728232
12.19081874	0.9625428613160888
12.19215209	0.960143055586826
12.19348544	0.9589951143277285
12.19481879	0.9584214855508477
12.19615214	0.9578998183795008
12.19748549	0.9569607491005429
12.19881884	0.9557085427777096
12.200152189999999	0.9547694734987515
12.20148554	0.9549783454788912
12.20281889	0.9573258477499521
12.204152239999999	0.9612906549932555
12.20548559	0.9658817363243095
12.20681894	0.9702636038225562
12.20815229	0.9732373801813677
12.20948564	0.9746981166316726
12.21081899	0.9737067438945126
12.21215234	0.9708898779103068
12.21348569	0.9674467378383502
12.21481904	0.9642121278938651
12.21615239	0.9617600187064005
12.217485739999999	0.961029821407582
12.21881909	0.9613949200569912
12.22015244	0.9618646256228043
12.22148579	0.9621774208140116
12.22281914	0.9619688906865401
12.22415249	0.9619688906865401
12.22548584	0.9624382543996851
12.22681919	0.9636904607225184
12.22815254	0.9655685992804341
12.22948589	0.967968405009697
12.23081924	0.9692202694798623
12.23215259	0.9693248763962662
12.23348594	0.967968405009697
12.234819289999999	0.965255462236559
12.23615264	0.9620731557502759
12.23748599	0.9592562897660698
12.23881934	0.9573258477499521
12.24015269	0.9572735442917502
12.24148604	0.9576909463993614
12.24281939	0.9585780540727854
12.24415274	0.9591516828496662
12.24548609	0.9586823191365211
12.24681944	0.9586300156783193
12.24815279	0.958786584200257
12.24948614	0.9592562897660698
12.25081949	0.9599341836066864
12.252152839999999	0.9593605548298056
12.25348619	0.9575866813356255
12.25481954	0.9545086399130782
12.25615289	0.9504915292115728
12.25748624	0.9480397618767762
12.25881959	0.9468921624703466
12.26015294	0.947622359769165
12.26148629	0.9498136353709562
12.26281964	0.952317706163955
12.26415299	0.9539869727417313
12.26548634	0.9554477091920361
12.26681969	0.9561259448853208
12.26815304	0.9579517799850347
12.269486389999999	0.9602473206505617
12.27081974	0.9623339893359493
12.27215309	0.9633253620731091
12.27348644	0.9625428613160888
12.27481979	0.9603515857142976
12.27615314	0.9575343778774237
12.27748649	0.9558651112996472
12.27881984	0.9558128078414454
12.28015319	0.9581083485069724
12.28148654	0.9612906549932555
12.282819889999999	0.9654643342166984
12.28415324	0.9697419366512092
12.28548659	0.9737590473527146
12.286819939999999	0.9766805202533242
12.28815329	0.979132287588121
12.28948664	0.9798105232814056
12.29081999	0.9788194923969137
12.29215334	0.9762111565401793
12.29348669	0.9722983109024097
12.29482004	0.9684377687228422
12.29615339	0.9649946286508855
12.29748674	0.9629079599654979
12.29882009	0.962021194144742
12.300153439999999	0.9617600187064005
12.30148679	0.9611863899295197
12.30282014	0.9608732528856445
12.30415349	0.9598822220011526
12.30548684	0.9592039863078681
12.30682019	0.9593082513716039
12.30815354	0.9602473206505617
12.30948689	0.962021194144742
12.31082024	0.9631164900929695
12.31215359	0.9629599215710318
12.31348694	0.9609775179493802
12.31482029	0.9573258477499521
12.31615364	0.952735108271566
12.317486989999999	0.9489265276975322
12.31882034	0.9464747603627356
12.32015369	0.945744221211249
12.32148704	0.9463181918407979
12.32282039	0.9478308898966366
12.32415374	0.949917900434692
12.32548709	0.9515352054069345
12.32682044	0.9538304042197936
12.32815379	0.9561259448853208
12.32948714	0.9588388876584588
12.33082049	0.9611340864713178
12.33215384	0.9625428613160888
12.33348719	0.9631164900929695
12.334820539999999	0.9631164900929695
12.33615389	0.9629079599654979
12.33748724	0.9631164900929695
12.33882059	0.9638989908499899
12.34015394	0.9646818334596782
12.34148729	0.9654643342166984
12.34282064	0.9654120307584967
12.34415399	0.9657771294079057
12.34548734	0.9659860013880454
12.34682069	0.9660902664517811
12.34815404	0.9658294328661077
12.34948739	0.9649423251926836
12.35082074	0.9637424223280522
12.352154089999999	0.9623862927941511
12.35348744	0.9614472235151932
12.35482079	0.9607166843637068
12.35615414	0.960143055586826
12.35748749	0.9589431527221947
12.35882084	0.9577952114630971
12.36015419	0.9570127107060767
12.36148754	0.9570127107060767
12.36282089	0.9574824162718898
12.36415424	0.958734280742055
12.365487589999999	0.960612419299971
12.36682094	0.9624905578578868
12.36815429	0.9641078628301294
12.36948764	0.9650469321090874
12.37082099	0.9650469321090874
12.37215434	0.9641078628301294
12.37348769	0.9627513914435603
12.37482104	0.9612906549932555
12.37615439	0.960090752128624
12.37748774	0.9590997212441323
12.37882109	0.9584734471563816
12.38015444	0.9585257506145834
12.38148779	0.9588908492639927
12.382821139999999	0.9594125164353396
12.38415449	0.959673350021013
12.38548784	0.9596213884154791
12.38682119	0.960090752128624
12.38815454	0.9612906549932555
12.38948789	0.963377323678643
12.39082124	0.9653597273002947
12.39215459	0.966142228057315
12.39348794	0.9651511971728232
12.39482129	0.9628036949017622
12.39615464	0.9604558507780333
12.39748799	0.9593082513716039
12.39882134	0.9599864870648883
12.400154689999999	0.9620731557502759
12.40148804	0.9644729614795386
12.40282139	0.96666423708133
12.40415474	0.9686986023085156
12.40548809	0.9701593387588204
12.40682144	0.9716200752091252
12.40815479	0.9727157130100208
12.40948814	0.9732373801813677
12.41082149	0.973550517225243
12.41215484	0.973133115117632
12.41348819	0.9715158101453895
12.41482154	0.968907474288655
12.41615489	0.965255462236559
12.417488239999999	0.9613429584514573
12.41882159	0.9578998183795008
12.42015494	0.9561259448853208
12.42148829	0.9563344750127923
12.42282164	0.9574301128136878
12.42415499	0.9585257506145834
12.42548834	0.9592562897660698
12.42682169	0.9597256534792149
12.42815504	0.9591516828496662
12.42948839	0.958734280742055
12.430821739999999	0.95826491702891
12.43215509	0.958734280742055
12.43348844	0.9597776150847487
12.434821789999999	0.9607689878219087
12.43615514	0.9617080571008666
12.43748849	0.9622297242722135
12.43882184	0.9623339893359493
12.44015519	0.9628036949017622
12.44148854	0.9637947257862541
12.44282189	0.9662468349737188
12.44415524	0.9688551708304531
12.44548859	0.9710461045795764
12.44682194	0.9728199780737566
12.448155289999999	0.974019880938388
12.44948864	0.974019880938388
12.45082199	0.9727680164682228
12.45215534	0.9708898779103068
12.45348869	0.9686466407029816
12.45482204	0.9659860013880454
12.45615539	0.9630122250292338
12.45748874	0.9598299185429506
12.45882209	0.9565433469929318
12.46015544	0.9540392761999332
12.46148879	0.9525262362914264
12.46282214	0.9527870698770999
12.46415549	0.9540392761999332
12.465488839999999	0.9554477091920361
12.46682219	0.9570127107060767
12.46815554	0.9582126135707081
12.46948889	0.9593605548298056
12.47082224	0.9607689878219087
12.47215559	0.9607166843637068
12.47348894	0.9595690849572772
12.47482229	0.9573781512081541
12.47615563	0.95456094337128
12.47748898	0.9523696677694887
12.47882233	0.9513786368849968
12.48015568	0.9511697649048574
12.48148903	0.9521088341838153
12.48282238	0.9529436383990376
12.48415573	0.9533610405066486
12.48548908	0.9539350111361974
12.48682243	0.9543520713911405
12.48815578	0.9553957475865023
12.489489129999999	0.9570650141642787
12.49082248	0.9591516828496662
12.49215583	0.9618646256228043
12.49348918	0.9641078628301294
12.49482253	0.9648380601289478
12.49615588	0.9647337950652121
12.49748923	0.9634296271368449
12.49882258	0.9616557536426648
12.50015593	0.9607166843637068
12.50148928	0.9606647227581729
12.50282263	0.9614991851207271
12.50415598	0.9624905578578868
12.50548933	0.9622820277304153
12.506822679999999	0.9614472235151932
12.50815603	0.9596213884154791
12.50948938	0.9572735442917502
12.51082273	0.9550303070844249
12.51215608	0.9531521685265092
12.51348943	0.9513786368849968
12.51482278	0.9497090284545525
12.51615613	0.9475180947054292
12.51748948	0.945327160956306
12.51882283	0.943918386111535
12.520156179999999	0.943918386111535
12.52148953	0.9458488281276528
12.52282288	0.9497090284545525
12.52415623	0.9544566783075442
12.52548958	0.9588388876584588
12.52682293	0.9619165872283382
12.52815628	0.9636904607225184
12.52948963	0.9645772265432744
12.53082298	0.964316392957601
12.53215633	0.9633253620731091
12.53348968	0.9622820277304153
12.53482303	0.9613429584514573
12.53615638	0.9597256534792149
12.537489729999999	0.9578998183795008
12.53882308	0.9561259448853208
12.54015643	0.9546652084350158
12.54148978	0.9536738356978559
12.54282313	0.9544043748493425
12.54415648	0.9561259448853208
12.54548983	0.9582126135707081
12.54682318	0.9599341836066864
12.54815653	0.9608212912801104
12.54948988	0.9611340864713178
12.55082323	0.9605604576944371
12.55215658	0.9599864870648883
12.55348993	0.958786584200257
12.554823279999999	0.9573258477499521
12.55615663	0.9552391790645646
12.55748998	0.9538827076779955
12.55882333	0.9534653055703843
12.56015668	0.9541958447218709
12.56149003	0.9566999155148694
12.56282338	0.9594648198935414
12.56415673	0.9616037920371309
12.56549008	0.9623862927941511
12.56682343	0.9625428613160888
12.56815678	0.9624905578578868
12.56949013	0.9624905578578868
12.57082348	0.9628556565072961
12.572156829999999	0.9633253620731091
12.57349018	0.9631687935511715
12.57482353	0.9614991851207271
12.57615688	0.9591516828496662
12.57749023	0.9564390819291959
12.57882358	0.9540912378054671
12.58015693	0.9526828048133641
12.58149028	0.952735108271566
12.58282363	0.9545086399130782
12.58415698	0.9572215826862164
12.58549033	0.960612419299971
12.58682368	0.9634819305950468
12.58815703	0.9650988937146213
12.589490379999999	0.964786098523414
12.59082373	0.9624382543996851
12.59215708	0.9589951143277285
12.59349043	0.9552911406700985
12.59482378	0.9519526075145457
12.59615713	0.949030792761268
12.59749048	0.9464747603627356
12.59882383	0.9446489252630215
12.60015718	0.9433444154819863
12.60149053	0.9431358853545148
12.602823879999999	0.9439706895697368
12.60415723	0.9463181918407979
12.60549058	0.9492396647414075
12.60682393	0.9523696677694887
12.60815728	0.9552911406700985
12.60949063	0.9571692792280144
12.61082398	0.9578475149212988
12.61215733	0.9574824162718898
12.61349068	0.9564910435347298
12.61482403	0.9552391790645646
12.61615738	0.9543001097856066
12.61749073	0.9533610405066486
12.61882408	0.9528393733353018
12.620157429999999	0.9526828048133641
12.62149078	0.9526305013551623
12.62282413	0.9532567754429128
12.62415748	0.9542478063274048
12.62549083	0.9551345721481608
12.62682418	0.9557085427777096
12.62815753	0.9559174147578492
12.62949088	0.9557608462359115
12.63082423	0.955500012650238
12.63215758	0.9551345721481608
12.63349093	0.9546652084350158
12.63482428	0.9535695706341202
12.63615763	0.9511697649048574
12.637490979999999	0.9484048605261854
12.63882433	0.946265888382596
12.64015768	0.9459530931913886
12.64149103	0.9474138296416935
12.64282438	0.9504915292115728
12.64415773	0.9545086399130782
12.64549108	0.9581606519651742
12.64682443	0.9616557536426648
12.64815778	0.9641598244356634
12.64949113	0.965255462236559
12.65082448	0.9648380601289478
12.65215783	0.9634296271368449
12.65349118	0.9612386933877216
12.654824529999999	0.959673350021013
12.65615788	0.9586300156783193
12.65749123	0.9584734471563816
12.65882458	0.9580563869014385
12.66015793	0.9570127107060767
12.66149128	0.9561782483435225
12.66282463	0.9554477091920361
12.66415798	0.9554477091920361
12.66549133	0.9561782483435225
12.66682468	0.9581083485069724
12.668158029999999	0.9601950171923599
12.66949138	0.9617600187064005
12.67082473	0.9614991851207271
12.672158079999999	0.9597256534792149
12.67349143	0.9563344750127923
12.67482478	0.9516394704706703
12.67615813	0.9472049576615539
12.67749148	0.9438664245060011
12.67882483	0.9425099531194321
12.68015818	0.943500984003924
12.68149153	0.9463181918407979
12.68282488	0.9499702038928939
12.68415823	0.9533087370484467
12.685491579999999	0.9547175118932176
12.68682493	0.9546132468294819
12.68815828	0.9540392761999332
12.68949163	0.9532567754429128
12.69082498	0.9537784426142597
12.69215833	0.9550826105426269
12.69349168	0.9561782483435225
12.69482503	0.9565433469929318
12.69615838	0.955500012650238
12.69749173	0.9538827076779955
12.69882508	0.9527870698770999
12.70015843	0.9525785397496284
12.70149178	0.9540912378054671
12.702825129999999	0.9568564840368071
12.70415848	0.960143055586826
12.70549183	0.9632730586149072
12.70682518	0.9655685992804341
12.70815853	0.9664030616429884
12.70949188	0.9656205608859683
12.71082523	0.9637947257862541
12.71215858	0.9614991851207271
12.71349193	0.9600387905230903
12.71482528	0.9596213884154791
12.71615863	0.9599864870648883
12.71749198	0.9600387905230903
12.71882533	0.9597776150847487
12.720158679999999	0.9594648198935414
12.72149203	0.9592562897660698
12.72282538	0.9601950171923599
12.72415873	0.9626990879853584
12.72549208	0.9662468349737188
12.72682543	0.9699508086313489
12.72815878	0.9731850767231659
12.72949213	0.9747504200898744
12.73082548	0.9739679193328541
12.73215883	0.9708375744521048
12.73349218	0.9659336979298434
12.73482553	0.9603515857142976
12.73615888	0.9544566783075442
12.737492229999999	0.9498136353709562
12.73882558	0.9473615261834916
12.74015893	0.946631328884673
12.74149228	0.9484571639843872
12.74282563	0.952265402705753
12.74415898	0.9572215826862164
12.74549233	0.9614472235151932
12.74682568	0.9644206580213367
12.74815903	0.9658294328661077
12.74949238	0.9657771294079057
12.750825729999999	0.9639512943081918
12.75215908	0.9617600187064005
12.75349243	0.9592039863078681
12.75482578	0.9566476120566675
12.75615913	0.9541958447218709
12.75749248	0.9519526075145457
12.75882583	0.9505961361279766
12.76015918	0.9500221654984278
12.76149253	0.9504395676060389
12.76282588	0.9518480005981419
12.76415923	0.9540912378054671
12.76549258	0.9563867784709941
12.76682593	0.9586300156783193
12.768159279999999	0.9598822220011526
12.76949263	0.9606647227581729
12.77082598	0.9605081542362353
12.77215933	0.9598822220011526
12.77349268	0.9583168786344439
12.77482603	0.9566999155148694
12.77615938	0.9550303070844249
12.77749273	0.953621874092322
12.77882608	0.9531521685265092
12.78015943	0.9532044719847109
12.78149278	0.9533610405066486
12.78282613	0.9533087370484467
12.78415948	0.9532567754429128
12.785492829999999	0.9530479034627733
12.78682618	0.9535176090285863
12.78815953	0.9546132468294819
12.78949288	0.9567518771204033
12.79082623	0.9584734471563816
12.79215958	0.9591516828496662
12.79349293	0.9586300156783193
12.79482628	0.9563867784709941
12.79615963	0.9532567754429128
12.79749298	0.9509612347773858
12.79882633	0.9505961361279766
12.80015968	0.9524219712276907
12.80149303	0.9549783454788912
12.802826379999999	0.9569607491005429
12.80415973	0.9576909463993614
12.80549308	0.956908445642341
12.80682643	0.9562302099490565
12.80815978	0.9571692792280144
12.80949313	0.9595690849572772
12.81082648	0.9634296271368449
12.81215983	0.9670293357307391
12.81349318	0.9692202694798623
12.81482653	0.9693768380018
12.81615988	0.9673944343801483
12.81749323	0.9645252649377405
12.81882658	0.9616557536426648
12.820159929999999	0.9604038891724994
12.82149328	0.9610821248657839
12.82282663	0.963377323678643
12.82415998	0.9656205608859683
12.82549333	0.9678118364877594
12.82682668	0.9688551708304531
12.82816003	0.9690117393523908
12.82949338	0.9683854652646402
12.83082673	0.967133600794475
12.83216008	0.9648380601289478
12.833493429999999	0.9611863899295197
12.83482678	0.9570127107060767
12.83616013	0.9526828048133641
12.83749348	0.9492919681996095
12.83882683	0.9473095645779577
12.84016018	0.9470483891396162
12.84149353	0.9475180947054292
12.84282688	0.9479874584185742
12.84416023	0.9484048605261854
12.84549358	0.9491353996776718
12.84682693	0.9505438326697747
12.84816028	0.9529436383990376
12.84949363	0.9563867784709941
12.850826979999999	0.9594125164353396
12.85216033	0.9614472235151932
12.85349368	0.9613949200569912
12.85482703	0.9595690849572772
12.85616038	0.9566476120566675
12.85749373	0.953621874092322
12.85882708	0.9515871670124684
12.86016043	0.950908931319184
12.86149378	0.9512743718212611
12.86282713	0.9515352054069345
12.86416048	0.9516394704706703
12.86549383	0.9512743718212611
12.86682718	0.9511697649048574
12.868160529999999	0.9510135382355878
12.86949388	0.950908931319184
12.87082723	0.9505438326697747
12.87216058	0.9497613319127545
12.87349392	0.9484048605261854
12.874827269999999	0.94715299605602
12.87616062	0.9466832904902072
12.87749397	0.9472572611197558
12.87882732	0.9485614290481229
12.88016067	0.9508569697136501
12.88149402	0.9535695706341202
12.88282737	0.9567518771204033
12.88416072	0.9599864870648883
12.88549407	0.9632730586149072
12.88682742	0.966611933623128
12.88816077	0.9689594358941889
12.88949412	0.9701593387588204
12.89082747	0.9691683078743285
12.892160819999999	0.9664553651011903
12.89349417	0.9621774208140116
12.89482752	0.9572215826862164
12.89616087	0.9528913349408357
12.89749422	0.9498655969764902
12.89882757	0.9484048605261854
12.90016092	0.9488222626337964
12.90149427	0.9502306956258993
12.90282762	0.952265402705753
12.90416097	0.9542478063274048
12.905494319999999	0.9558128078414454
12.90682767	0.9577952114630971
12.90816102	0.9602473206505617
12.909494369999999	0.9629079599654979
12.91082772	0.9660902664517811
12.91216107	0.9683335036591063
12.91349442	0.9685420337865779
12.91482777	0.9665596301649261
12.91616112	0.9629079599654979
12.91749447	0.9588908492639927
12.91882782	0.9568564840368071
12.92016117	0.9574824162718898
12.92149452	0.9607166843637068
12.922827869999999	0.9652035006310251
12.92416122	0.9690117393523908
12.92549457	0.9706290443246333
12.92682792	0.9696899750456753
12.92816127	0.9670293357307391
12.92949462	0.9643686964158028
12.93082797	0.9616037920371309
12.93216132	0.9591516828496662
12.93349467	0.9575866813356255
12.93482802	0.9559174147578492
12.93616137	0.9543520713911405
12.93749472	0.9529436383990376
12.93882807	0.9522134411002191
12.940161419999999	0.9515352054069345
12.94149477	0.9513263334267951
12.94282812	0.9516394704706703
12.94416147	0.9526305013551623
12.94549482	0.9538827076779955
12.94682817	0.9558128078414454
12.94816152	0.9580563869014385
12.94949487	0.9600387905230903
12.95082822	0.9615514885789289
12.95216157	0.9624905578578868
12.95349492	0.9628036949017622
12.95482827	0.9629079599654979
12.95616162	0.9631164900929695
12.957494969999999	0.9631164900929695
12.95882832	0.9629599215710318
12.96016167	0.9622297242722135
12.96149502	0.9612906549932555
12.96282837	0.959673350021013
12.96416172	0.9586300156783193
12.96549507	0.9586300156783193
12.96682842	0.9597256534792149
12.96816177	0.9618646256228043
12.96949512	0.9659336979298434
12.97082847	0.9703159072807579
12.97216182	0.9739679193328541
12.97349517	0.9755329208468947
12.974828519999999	0.9739679193328541
12.97616187	0.9700550736950846
12.97749522	0.9641078628301294
12.97882857	0.9593605548298056
12.98016192	0.9576909463993614
12.98149527	0.9591516828496662
12.98282862	0.9630122250292338
12.98416197	0.9676029645076198
12.98549532	0.9707333093883691
12.98682867	0.9721940458386739
12.988162019999999	0.9724548794243474
12.98949537	0.9720897807749381
12.99082872	0.9718286053365968
12.99216207	0.9710984080377784
12.99349542	0.9700027702368827
12.99482877	0.9682292385953706
12.99616212	0.9654643342166984
12.99749547	0.9630122250292338
12.99882882	0.9611340864713178
13.00016217	0.960612419299971
13.00149552	0.9617600187064005
13.00282887	0.9648380601289478
13.00416222	0.9685420337865779
13.005495569999999	0.9724025759661454
13.00682892	0.974489244651533
13.00816227	0.974958950217346
13.00949562	0.9734459103088393
13.01082897	0.9696376715874735
13.01216232	0.9647337950652121
13.01349567	0.958786584200257
13.01482902	0.9529959418572393
13.01616237	0.9486656941118587
13.01749572	0.9463704952989997
13.01882907	0.946265888382596
13.02016242	0.9488745660919983
13.02149577	0.9526305013551623
13.022829119999999	0.9571692792280144
13.02416247	0.9614472235151932
13.02549582	0.9647337950652121
13.02682917	0.9667161986868638
13.02816252	0.9667685021450657
13.02949587	0.9657251678023718
13.03082922	0.9644206580213367
13.03216257	0.9632730586149072
13.03349592	0.9622820277304153
13.03482927	0.9609775179493802
13.03616262	0.9593082513716039
13.03749597	0.9571692792280144
13.03882932	0.9556042777139738
13.040162669999999	0.9560736414271188
13.04149602	0.9586823191365211
13.04282937	0.9624382543996851
13.04416272	0.96567286434417
13.04549607	0.9671855624000089
13.04682942	0.9670293357307391
13.04816277	0.966142228057315
13.04949612	0.9655162958222324
13.05082947	0.9657771294079057
13.05216282	0.9663511000374546
13.053496169999999	0.966611933623128
13.05482952	0.9657771294079057
13.05616287	0.9642644313520671
13.057496219999999	0.9626990879853584
13.05882957	0.9613949200569912
13.06016292	0.9613429584514573
13.06149627	0.9622820277304153
13.06282962	0.9638989908499899
13.06416297	0.9657771294079057
13.06549632	0.9672901693164125
13.06682967	0.9684377687228422
13.06816302	0.9682812002009045
13.06949637	0.9667685021450657
13.070829719999999	0.964316392957601
13.07216307	0.9611863899295197
13.07349642	0.9585780540727854
13.07482977	0.9573781512081541
13.07616312	0.9584734471563816
13.07749647	0.9605081542362353
13.07882982	0.9629599215710318
13.08016317	0.9642644313520671
13.08149652	0.9647337950652121
13.08282987	0.9642121278938651
13.08416322	0.9638470292444561
13.08549657	0.9645252649377405
13.08682992	0.9654643342166984
13.088163269999999	0.9670293357307391
13.08949662	0.9678118364877594
13.09082997	0.967551002902086
13.09216332	0.966142228057315
13.09349667	0.9640035977663935
13.09483002	0.961029821407582
13.09616337	0.9578475149212988
13.09749672	0.9554477091920361
13.09883007	0.954143541263669
13.10016342	0.9550826105426269
13.10149677	0.9575866813356255
13.10283012	0.9615514885789289
13.10416347	0.9657771294079057
13.105496819999999	0.9689594358941889
13.10683017	0.9706290443246333
13.10816352	0.9702636038225562
13.10949687	0.9680203666152309
13.11083022	0.9644729614795386
13.11216357	0.9608212912801104
13.11349692	0.9580563869014385
13.11483027	0.9565956504511336
13.11616362	0.9565956504511336
13.11749697	0.9575866813356255
13.11883032	0.9592562897660698
13.12016367	0.9608732528856445
13.12149702	0.9618646256228043
13.122830369999999	0.962021194144742
13.12416372	0.9614472235151932
13.12549707	0.9601950171923599
13.12683042	0.9593082513716039
13.12816377	0.9592039863078681
13.12949712	0.9599341836066864
13.13083047	0.9609255563438462
13.13216382	0.9609775179493802
13.13349717	0.9598299185429506
13.13483052	0.9578475149212988
13.136163869999999	0.9554477091920361
13.13749722	0.9544566783075442
13.13883057	0.9553957475865023
13.140163919999999	0.9577952114630971
13.14149727	0.9610821248657839
13.14283062	0.9635861956587826
13.14416397	0.9652035006310251
13.14549732	0.9648380601289478
13.14683067	0.9628036949017622
13.14816402	0.9600387905230903
13.14949737	0.9571169757698125
13.15083072	0.954143541263669
13.15216407	0.9521611376420173
13.153497419999999	0.9513263334267951
13.15483077	0.9512220683630593
13.15616412	0.9511697649048574
13.15749747	0.951796038992608
13.15883082	0.953621874092322
13.16016417	0.9568041805786052
13.16149752	0.9604558507780333
13.16283087	0.9637947257862541
13.16416422	0.9660902664517811
13.16549757	0.9664553651011903
13.16683092	0.9645772265432744
13.16816427	0.9616037920371309
13.16949762	0.9586823191365211
13.170830969999999	0.9557085427777096
13.17216432	0.9533610405066486
13.17349767	0.9516394704706703
13.17483102	0.9511178032993235
13.17616437	0.9510654998411217
13.17749772	0.951796038992608
13.17883107	0.9540912378054671
13.18016442	0.9571169757698125
13.18149777	0.9604038891724994
13.18283112	0.9632730586149072
13.18416447	0.9656205608859683
13.18549782	0.9669250706670034
13.18683117	0.9668204637505996
13.188164519999999	0.966142228057315
13.18949787	0.9636904607225184
13.19083122	0.9603515857142976
13.19216457	0.9563867784709941
13.19349792	0.952317706163955
13.19483127	0.9485091255899212
13.19616462	0.945274857498104
13.19749797	0.9430316202907789
13.19883132	0.9424576496612301
13.20016467	0.943918386111535
13.20149802	0.9470483891396162
13.20283137	0.9514829019487326
13.20416472	0.9556042777139738
13.205498069999999	0.9589951143277285
13.20683142	0.961029821407582
13.20816477	0.9617600187064005
13.20949812	0.9613949200569912
13.21083147	0.9597776150847487
13.21216482	0.9576909463993614
13.21349817	0.9552391790645646
13.21483152	0.9536738356978559
13.21616487	0.952735108271566
13.21749822	0.9528393733353018
13.218831569999999	0.9540392761999332
13.22016492	0.9551345721481608
13.22149827	0.9558128078414454
13.22283162	0.9558651112996472
13.22416497	0.9550303070844249
13.22549832	0.954143541263669
13.22683167	0.9538304042197936
13.22816502	0.95456094337128
13.22949837	0.9564390819291959
13.23083172	0.9577952114630971
13.23216507	0.9576909463993614
13.23349842	0.9551345721481608
13.23483177	0.950387264147837
13.236165119999999	0.9454314260200417
13.23749847	0.9420925510118209
13.23883182	0.9415708838404742
13.24016517	0.94344902239839
13.24149852	0.94715299605602
13.24283187	0.9502306956258993
13.24416522	0.9524739328332246
13.24549857	0.9534653055703843
13.24683192	0.9541958447218709
13.24816527	0.9550826105426269
13.24949862	0.9559174147578492
13.25083197	0.9567518771204033
13.25216532	0.9574824162718898
13.253498669999999	0.9573258477499521
13.25483202	0.9559174147578492
13.25616537	0.9538827076779955
13.25749872	0.9512743718212611
13.25883207	0.9497090284545525
13.26016542	0.9492396647414075
13.26149877	0.950908931319184
13.26283212	0.9535695706341202
13.26416547	0.9563344750127923
13.26549882	0.9580040834432365
13.26683217	0.958786584200257
13.26816552	0.9586823191365211
13.26949887	0.9578475149212988
13.27083221	0.9566999155148694
13.27216556	0.9553957475865023
13.27349891	0.9539869727417313
13.27483226	0.9533087370484467
13.27616561	0.9536738356978559
13.277498959999999	0.9544566783075442
13.27883231	0.9561782483435225
13.28016566	0.9572735442917502
13.28149901	0.9584734471563816
13.28283236	0.9597256534792149
13.28416571	0.9618123221646024
13.28549906	0.9649946286508855
13.28683241	0.9693768380018
13.28816576	0.9741241460021237
13.28949911	0.9780369916398934
13.290832459999999	0.9802279253890166
13.29216581	0.9798628267396073
13.29349916	0.9776195895322822
13.294832509999999	0.9737067438945126
13.29616586	0.9695853681292715
13.29749921	0.9662468349737188
13.29883256	0.9648903635871497
13.30016591	0.9646295300014763
13.30149926	0.9660379629935792
13.30283261	0.9678637980932933
13.30416596	0.9692725729380642
13.30549931	0.9703159072807579
13.30683266	0.9706810059301672
13.308166009999999	0.9704724758026956
13.30949936	0.9696376715874735
13.31083271	0.9683335036591063
13.31216606	0.96666423708133
13.31349941	0.9638470292444561
13.31483276	0.9601950171923599
13.31616611	0.9559693763633831
13.31749946	0.9520568725782814
13.31883281	0.9491353996776718
13.32016616	0.9486656941118587
13.32149951	0.9511697649048574
13.32283286	0.9552391790645646
13.32416621	0.9598299185429506
13.325499559999999	0.9627513914435603
13.32683291	0.9644729614795386
13.32816626	0.9644729614795386
13.32949961	0.9639512943081918
13.33083296	0.9632730586149072
13.33216631	0.9620731557502759
13.33349966	0.9601950171923599
13.33483301	0.9577952114630971
13.33616636	0.9554477091920361
13.33749971	0.954143541263669
13.33883306	0.9548737385624873
13.34016641	0.9571169757698125
13.34149976	0.9607166843637068
13.342833109999999	0.9645252649377405
13.34416646	0.967551002902086
13.34549981	0.9701593387588204
13.34683316	0.9710461045795764
13.34816651	0.9713072800179179
13.34949986	0.9704201723444937
13.35083321	0.968490072181044
13.35216656	0.9657771294079057
13.35349991	0.9624382543996851
13.35483326	0.9583168786344439
13.35616661	0.9538827076779955
13.35749996	0.950387264147837
13.35883331	0.9485091255899212
13.360166659999999	0.949030792761268
13.36150001	0.9511178032993235
13.36283336	0.95456094337128
13.36416671	0.9583168786344439
13.36550006	0.9610821248657839
13.36683341	0.9624382543996851
13.36816676	0.9629079599654979
13.36950011	0.9626471263798245
13.37083346	0.9612906549932555
13.37216681	0.9586823191365211
13.373500159999999	0.9557608462359115
13.37483351	0.9527870698770999
13.37616686	0.9492396647414075
13.37750021	0.945796524669451
13.37883356	0.9436575525258615
13.38016691	0.9428227483106394
13.38150026	0.9432401504182505
13.38283361	0.9454833876255756
13.38416696	0.9497090284545525
13.38550031	0.9546132468294819
13.38683366	0.959673350021013
13.38816701	0.9639512943081918
13.38950036	0.9674467378383502
13.390833709999999	0.968490072181044
13.39216706	0.9671855624000089
13.39350041	0.9637947257862541
13.39483376	0.9589431527221947
13.39616711	0.9544566783075442
13.39750046	0.9519526075145457
13.39883381	0.9522134411002191
13.40016716	0.9552911406700985
13.40150051	0.9600387905230903
13.40283386	0.9649946286508855
13.40416721	0.9695853681292715
13.40550056	0.9728199780737566
13.40683391	0.974958950217346
13.408167259999999	0.9759503229545059
13.40950061	0.9756891475161644
13.41083396	0.9747504200898744
13.41216731	0.9729765465956943
13.41350066	0.9697942401094112
13.41483401	0.9664030616429884
13.41616736	0.9623339893359493
13.41750071	0.9585257506145834
13.41883406	0.9561259448853208
13.42016741	0.9557085427777096
13.42150076	0.9578475149212988
13.42283411	0.9622297242722135
13.42416746	0.9677595330295575
13.425500809999999	0.9728199780737566
13.42683416	0.9754806173886928
13.42816751	0.9753240488667552
13.42950086	0.9729765465956943
13.43083421	0.9689594358941889
13.43216756	0.9649946286508855
13.43350091	0.9617600187064005
13.43483426	0.9595167814990754
13.43616761	0.95826491702891
13.43750096	0.9580040834432365
13.438834309999999	0.9586300156783193
13.44016766	0.959673350021013
13.44150101	0.9600387905230903
13.442834359999999	0.9600387905230903
13.44416771	0.9597776150847487
13.44550106	0.9597256534792149
13.44683441	0.9605604576944371
13.44816776	0.9611863899295197
13.44950111	0.9611340864713178
13.45083446	0.9599864870648883
13.45216781	0.9579517799850347
13.45350116	0.9552911406700985
13.45483451	0.9533610405066486
13.456167859999999	0.952317706163955
13.45750121	0.9523696677694887
13.45883456	0.9532044719847109
13.46016791	0.9542478063274048
13.46150126	0.9559693763633831
13.46283461	0.9574301128136878
13.46416796	0.9582126135707081
13.46550131	0.9577952114630971
13.46683466	0.9566999155148694
13.46816801	0.9550826105426269
13.46950136	0.9538304042197936
13.47083471	0.952735108271566
13.47216806	0.9515352054069345
13.473501409999999	0.9496570668490187
13.47483476	0.9463704952989997
13.47616811	0.9424576496612301
13.47750146	0.9399012754100297
13.47883481	0.9396404418243562
13.48016816	0.941622845446008
13.48150151	0.945744221211249
13.48283486	0.9501787340203655
13.48416821	0.95456094337128
13.48550156	0.9580040834432365
13.48683491	0.9609255563438462
13.48816826	0.9639512943081918
13.48950161	0.9657251678023718
13.490834959999999	0.9664030616429884
13.49216831	0.9655162958222324
13.49350166	0.9634819305950468
13.49483501	0.9608212912801104
13.49616836	0.9591516828496662
13.49750171	0.9589951143277285
13.49883506	0.9608732528856445
13.50016841	0.9635338922005807
13.50150176	0.9660902664517811
13.50283511	0.9680726700734329
13.50416846	0.9682812002009045
13.50550181	0.9680203666152309
13.50683516	0.9672901693164125
13.508168509999999	0.9670293357307391
13.50950186	0.96666423708133
13.51083521	0.9668204637505996
13.51216856	0.9668204637505996
13.51350191	0.9662987965792527
13.51483526	0.9644206580213367
13.51616861	0.9610821248657839
13.51750196	0.9566999155148694
13.51883531	0.9521088341838153
13.52016866	0.9485091255899212
13.521502009999999	0.9470483891396162
13.52283536	0.9474138296416935
13.52416871	0.949500498327081
13.525502059999999	0.951796038992608
13.52683541	0.9547175118932176
13.52816876	0.9572215826862164
13.52950211	0.958786584200257
13.53083546	0.9586823191365211
13.53216881	0.9567518771204033
13.53350216	0.9537261391560579
13.53483551	0.9502306956258993
13.53616886	0.9477266248329008
13.53750221	0.9473615261834916
13.538835559999999	0.9497090284545525
13.54016891	0.9533087370484467
13.54150226	0.9575866813356255
13.54283561	0.9606647227581729
13.54416896	0.962021194144742
13.54550231	0.9618123221646024
13.54683566	0.9612906549932555
13.54816901	0.9608732528856445
13.54950236	0.9608212912801104
13.55083571	0.9605604576944371
13.55216906	0.9595167814990754
13.55350241	0.9570127107060767
13.55483576	0.9537261391560579
13.556169109999999	0.9504915292115728
13.55750246	0.9484048605261854
13.55883581	0.9483528989206513
13.56016916	0.9497090284545525
13.56150251	0.9523696677694887
13.56283586	0.9550303070844249
13.56416921	0.9570127107060767
13.56550256	0.9577952114630971
13.56683591	0.9578998183795008
13.56816926	0.9577952114630971
13.56950261	0.95826491702891
13.57083596	0.9594648198935414
13.57216931	0.9611863899295197
13.573502659999999	0.9626990879853584
13.57483601	0.9625948229216226
13.57616936	0.9613429584514573
13.57750271	0.9593082513716039
13.57883606	0.9572215826862164
13.58016941	0.9563344750127923
13.58150276	0.9571692792280144
13.58283611	0.9584734471563816
13.58416946	0.9599341836066864
13.58550281	0.9604558507780333
13.58683616	0.9592562897660698
13.58816951	0.9562302099490565
13.58950286	0.9513263334267951
13.590836209999999	0.9461616233188602
13.59216956	0.9417274523624118
13.59350291	0.9393796082386828
13.59483626	0.9396927452825582
13.59616961	0.9426665216413698
13.59750296	0.9463704952989997
13.59883631	0.9505961361279766
13.60016966	0.9537261391560579
13.60150301	0.9555519742557719
13.60283636	0.9562302099490565
13.604169709999999	0.9558651112996472
13.60550306	0.9556565811721757
13.60683641	0.9556565811721757
13.60816976	0.9568564840368071
13.60950311	0.9575866813356255
13.61083646	0.95826491702891
13.61216981	0.9576909463993614
13.61350316	0.9562825134072582
13.61483651	0.9540912378054671
13.61616986	0.9515871670124684
13.61750321	0.9495528017852829
13.61883656	0.9477789282911027
13.62016991	0.9477789282911027
13.621503259999999	0.9486137325063249
13.62283661	0.9507004011917124
13.62416996	0.9530479034627733
13.62550331	0.9549783454788912
13.62683666	0.9561259448853208
13.62817001	0.9560736414271188
13.62950336	0.9553434441283003
13.63083671	0.9540392761999332
13.63217006	0.9529436383990376
13.63350341	0.9516914320762042
13.63483676	0.950908931319184
13.63617011	0.9501264305621635
13.63750346	0.9496570668490187
13.638836809999999	0.9490830962194698
13.64017016	0.9484048605261854
13.64150351	0.9487179975700606
13.64283686	0.9496047633908168
13.64417021	0.9508569697136501
13.64550356	0.952735108271566
13.64683691	0.9548737385624873
13.64817026	0.9566476120566675
13.64950361	0.9574824162718898
13.65083696	0.9578998183795008
13.65217031	0.9580040834432365
13.65350366	0.9574301128136878
13.65483701	0.9570650141642787
13.656170359999999	0.9571169757698125
13.65750371	0.9573258477499521
13.65883706	0.9574824162718898
13.66017041	0.9576389847938274
13.66150376	0.9574824162718898
13.66283711	0.956908445642341
13.66417046	0.9563344750127923
13.66550381	0.9560736414271188
13.66683716	0.9560736414271188
13.6681705	0.9558651112996472
13.66950385	0.9560736414271188
13.6708372	0.9556042777139738
13.67217055	0.9540912378054671
13.6735039	0.9510135382355878
13.67483725	0.946631328884673
13.676170599999999	0.9416751489042099
13.67750395	0.937501469680767
13.6788373	0.9360930366886638
13.680170649999999	0.938388577354191
13.681504	0.9433444154819863
13.68283735	0.9490830962194698
13.6841707	0.954143541263669
13.68550405	0.9566999155148694
13.6868374	0.9574824162718898
13.68817075	0.9569607491005429
13.6895041	0.9567518771204033
13.69083745	0.9564910435347298
13.6921708	0.9557085427777096
13.693504149999999	0.9540392761999332
13.6948375	0.9511178032993235
13.69617085	0.948092065334978
13.6975042	0.945796524669451
13.69883755	0.9451182889761665
13.7001709	0.9455876526893113
13.70150425	0.9468921624703466
13.7028376	0.9481963303987139
13.70417095	0.9499702038928939
13.7055043	0.9515871670124684
13.70683765	0.9531521685265092
13.708171	0.9545086399130782
13.70950435	0.9546132468294819
13.710837699999999	0.9537784426142597
13.71217105	0.9519526075145457
13.7135044	0.9497613319127545
13.71483775	0.9479874584185742
13.7161711	0.9465790254264713
13.71750445	0.9456399561475133
13.7188378	0.9459007897331867
13.72017115	0.9467355939484089
13.7215045	0.9480397618767762
13.72283785	0.9491873612832057
13.7241712	0.9500221654984278
13.72550455	0.9500221654984278
13.7268379	0.9502829990841012
13.728171249999999	0.9511697649048574
13.7295046	0.9530479034627733
13.73083795	0.9553434441283003
13.7321713	0.9572735442917502
13.73350465	0.9576909463993614
13.734838	0.9561259448853208
13.73617135	0.9537784426142597
13.7375047	0.9515352054069345
13.73883805	0.9505961361279766
13.7401714	0.9512743718212611
13.74150475	0.9538304042197936
13.7428381	0.9573781512081541
13.74417145	0.9608732528856445
13.745504799999999	0.9641078628301294
13.74683815	0.9662987965792527
13.7481715	0.9669250706670034
13.74950485	0.9657771294079057
13.7508382	0.9633253620731091
13.75217155	0.9601950171923599
13.7535049	0.9573781512081541
13.75483825	0.9551868756063626
13.7561716	0.9537261391560579
13.75750495	0.9535695706341202
13.758838299999999	0.9543001097856066
13.76017165	0.955500012650238
13.761505	0.9571169757698125
13.762838349999999	0.9585780540727854
13.7641717	0.9598299185429506
13.76550505	0.9605081542362353
13.7668384	0.9604558507780333
13.76817175	0.9604558507780333
13.7695051	0.959673350021013
13.77083845	0.9584734471563816
13.7721718	0.9575866813356255
13.77350515	0.956908445642341
13.7748385	0.9565956504511336
13.776171849999999	0.9566999155148694
13.7775052	0.9562302099490565
13.77883855	0.9556042777139738
13.7801719	0.9546652084350158
13.78150525	0.9537261391560579
13.7828386	0.9534653055703843
13.78417195	0.9536738356978559
13.7855053	0.9546132468294819
13.78683865	0.9558651112996472
13.788172	0.9572215826862164
13.78950535	0.9583691820926458
13.7908387	0.9595690849572772
13.79217205	0.9598299185429506
13.793505399999999	0.9586823191365211
13.79483875	0.9561259448853208
13.7961721	0.9526305013551623
13.79750545	0.9497090284545525
13.7988388	0.9479354968130403
13.80017215	0.9484571639843872
13.8015055	0.9504395676060389
13.80283885	0.9528393733353018
13.8041722	0.95456094337128
13.80550555	0.9553957475865023
13.8068389	0.9554477091920361
13.80817225	0.9548737385624873
13.8095056	0.9541958447218709
13.810838949999999	0.9528913349408357
13.8121723	0.950908931319184
13.81350565	0.9481440269405119
13.814839	0.9461096617133263
13.81617235	0.9450140239124307
13.8175057	0.9465270638209373
13.81883905	0.9499702038928939
13.8201724	0.9545086399130782
13.82150575	0.958734280742055
13.8228391	0.9614991851207271
13.82417245	0.9632210970093733
13.8255058	0.9635338922005807
13.82683915	0.9628036949017622
13.828172499999999	0.9614991851207271
13.82950585	0.9603515857142976
13.8308392	0.9593605548298056
13.83217255	0.9588388876584588
13.8335059	0.9582126135707081
13.83483925	0.9575866813356255
13.8361726	0.9560216798215849
13.83750595	0.9536738356978559
13.8388393	0.9520568725782814
13.84017265	0.9505438326697747
13.841505999999999	0.9505438326697747
13.84283935	0.9515352054069345
13.8441727	0.9534653055703843
13.84550605	0.9559174147578492
13.8468394	0.95826491702891
13.84817275	0.9604558507780333
13.8495061	0.9619165872283382
13.85083945	0.9624382543996851
13.8521728	0.9619688906865401
13.85350615	0.9609255563438462
13.8548395	0.958786584200257
13.85617285	0.9562302099490565
13.8575062	0.9528913349408357
13.858839549999999	0.9502829990841012
13.8601729	0.9485091255899212
13.86150625	0.9480397618767762
13.8628396	0.9492396647414075
13.86417295	0.9513263334267951
13.8655063	0.9537784426142597
13.86683965	0.9556565811721757
13.868173	0.9568041805786052
13.86950635	0.9569607491005429
13.8708397	0.9560216798215849
13.87217305	0.9536738356978559
13.8735064	0.9502829990841012
13.87483975	0.9464224569045336
13.876173099999999	0.9427184832469035
13.87750645	0.9401621089957032
13.8788398	0.9396404418243562
13.88017315	0.9417274523624118
13.8815065	0.9455356910837774
13.88283985	0.9505438326697747
13.8841732	0.9551345721481608
13.88550655	0.9590997212441323
13.8868399	0.9610821248657839
13.88817325	0.9616037920371309
13.8895066	0.9617600187064005
13.89083995	0.9614472235151932
13.8921733	0.9607689878219087
13.893506649999999	0.9594125164353396
13.89484	0.9566476120566675
13.89617335	0.9519526075145457
13.8975067	0.9462139267770621
13.89884005	0.940214412453905
13.9001734	0.9358845065611924
13.90150675	0.932806465138645
13.9028401	0.9317108273377493
13.90417345	0.932389063031034
13.9055068	0.9340583296088104
13.906840149999999	0.9365627422544769
13.9081735	0.9396927452825582
13.90950685	0.9421445126173549
13.910840199999999	0.943500984003924
13.91217355	0.9430835818963128
13.9135069	0.9419882859480851
13.91484025	0.9407360796252519
13.9161736	0.9405795111033143
13.91750695	0.9413100502548006
13.9188403	0.9431881888127166
13.92017365	0.9454833876255756
13.921507	0.948092065334978
13.92284035	0.9507004011917124
13.924173699999999	0.953621874092322
13.92550705	0.9572735442917502
13.9268404	0.9609255563438462
13.92817375	0.9648903635871497
13.9295071	0.9670293357307391
13.93084045	0.9681249735316347
13.9321738	0.96666423708133
13.93350715	0.9634819305950468
13.9348405	0.9590997212441323
13.93617385	0.9547175118932176
13.9375072	0.950908931319184
13.93884055	0.9486137325063249
13.9401739	0.9476746632273669
13.941507249999999	0.9477266248329008
13.9428406	0.9487179975700606
13.94417395	0.9493439298051434
13.9455073	0.9498136353709562
13.94684065	0.9501264305621635
13.948174	0.9505438326697747
13.94950735	0.9513263334267951
13.9508407	0.9526828048133641
13.95217405	0.953621874092322
13.9535074	0.9537261391560579
13.95484075	0.9532567754429128
13.9561741	0.9515352054069345
13.95750745	0.9487703010282625
13.958840799999999	0.945744221211249
13.96017415	0.9428750517688412
13.9615075	0.9413100502548006
13.96284085	0.941153481732863
13.9641742	0.9435532874621257
13.96550755	0.9484048605261854
13.9668409	0.9540912378054671
13.96817425	0.9589951143277285
13.9695076	0.9619165872283382
13.97084095	0.9616557536426648
13.9721743	0.9582126135707081
13.97350765	0.9528393733353018
13.974841	0.9479874584185742
13.976174349999999	0.944857455390493
13.9775077	0.9450140239124307
13.97884105	0.9476746632273669
13.9801744	0.951796038992608
13.98150775	0.9555519742557719
13.9828411	0.9576389847938274
13.98417445	0.9573781512081541
13.9855078	0.9557608462359115
13.98684115	0.9539350111361974
13.9881745	0.9520045691200796
13.989507849999999	0.9510654998411217
13.9908412	0.9504395676060389
13.99217455	0.9508046662554481
13.993507899999999	0.950908931319184
13.99484125	0.9511178032993235
13.9961746	0.9510135382355878
13.99750795	0.9504915292115728
13.9988413	0.9491353996776718
14.00017465	0.9478308898966366
14.001508	0.9472049576615539
14.00284135	0.9477789282911027
14.0041747	0.9498655969764902
14.00550805	0.9537261391560579
14.006841399999999	0.9584214855508477
14.00817475	0.9625428613160888
14.0095081	0.9647337950652121
14.01084145	0.9646818334596782
14.0121748	0.9624382543996851
14.01350815	0.9594125164353396
14.0148415	0.9570650141642787
14.01617485	0.9557608462359115
14.0175082	0.9556565811721757
14.01884155	0.9560736414271188
14.0201749	0.9564910435347298
14.02150825	0.9564910435347298
14.0228416	0.9563867784709941
14.024174949999999	0.9565433469929318
14.0255083	0.9574824162718898
14.02684165	0.958734280742055
14.028175	0.960090752128624
14.02950835	0.9605081542362353
14.0308417	0.9592039863078681
14.03217505	0.9563867784709941
14.0335084	0.9526305013551623
14.03484175	0.9488745660919983
14.0361751	0.9460573582551244
14.03750845	0.9447008868685554
14.0388418	0.945274857498104
14.04017515	0.9474138296416935
14.041508499999999	0.9502829990841012
14.04284185	0.9531521685265092
14.0441752	0.9549783454788912
14.04550855	0.9552391790645646
14.0468419	0.9551345721481608
14.04817525	0.9546132468294819
14.0495086	0.9548737385624873
14.05084195	0.9548217769569535
14.0521753	0.953621874092322
14.05350865	0.9504395676060389
14.054842	0.9451705924343683
14.05617535	0.938388577354191
14.0575087	0.9327022000749092
14.058842049999999	0.9296241586523618
14.0601754	0.9297284237160977
14.06150875	0.9334847008319296
14.0628421	0.938857941067336
14.06417545	0.944857455390493
14.065508789999999	0.9491873612832057
14.06684214	0.9510135382355878
14.06817549	0.9502306956258993
14.06950884	0.9474138296416935
14.07084219	0.9442315231554104
14.07217554	0.9412577467965988
14.07350889	0.9394842151550866
14.07484224	0.9391187746530093
14.07617559	0.9401621089957032
14.07750894	0.9416751489042099
14.078842289999999	0.9438141210477992
14.08017564	0.9454833876255756
14.08150899	0.9467355939484089
14.08284234	0.9476746632273669
14.08417569	0.9486656941118587
14.08550904	0.9511697649048574
14.08684239	0.9547175118932176
14.08817574	0.9588388876584588
14.08950909	0.9621774208140116
14.09084244	0.9632730586149072
14.09217579	0.9622820277304153
14.09350914	0.9599864870648883
14.09484249	0.9568564840368071
14.096175839999999	0.9546132468294819
14.09750919	0.9541958447218709
14.09884254	0.9550826105426269
14.10017589	0.9571692792280144
14.10150924	0.9593605548298056
14.10284259	0.9617080571008666
14.10417594	0.9630122250292338
14.10550929	0.9631164900929695
14.10684264	0.9622820277304153
14.10817599	0.9607689878219087
14.10950934	0.9593082513716039
14.11084269	0.95826491702891
14.11217604	0.9586823191365211
14.113509389999999	0.9595167814990754
14.11484274	0.9601950171923599
14.11617609	0.9600387905230903
14.11750944	0.9590474177859304
14.11884279	0.9574301128136878
14.12017614	0.9561782483435225
14.12150949	0.9564390819291959
14.12284284	0.9580040834432365
14.12417619	0.960612419299971
14.12550954	0.9635861956587826
14.12684289	0.9664030616429884
14.12817624	0.9677595330295575
14.12950959	0.9673421309219465
14.130842939999999	0.9653597273002947
14.13217629	0.9616037920371309
14.13350964	0.9571692792280144
14.13484299	0.9526828048133641
14.13617634	0.9500221654984278
14.13750969	0.9500221654984278
14.13884304	0.9524739328332246
14.14017639	0.9558128078414454
14.14150974	0.9593082513716039
14.14284309	0.9616037920371309
14.144176439999999	0.962021194144742
14.14550979	0.9617080571008666
14.14684314	0.9618123221646024
14.148176489999999	0.9624905578578868
14.14950984	0.9626471263798245
14.15084319	0.961029821407582
14.15217654	0.9575866813356255
14.15350989	0.951743735534406
14.15484324	0.9442315231554104
14.15617659	0.937918871788378
14.15750994	0.9348411722184986
14.15884329	0.935153967409706
14.16017664	0.9390145095892736
14.161509989999999	0.9454314260200417
14.16284334	0.952265402705753
14.16417669	0.9575343778774237
14.16551004	0.960090752128624
14.16684339	0.960612419299971
14.16817674	0.9591516828496662
14.16951009	0.9571169757698125
14.17084344	0.9552911406700985
14.17217679	0.954143541263669
14.17351014	0.9529959418572393
14.17484349	0.9521611376420173
14.17617684	0.9508569697136501
14.17751019	0.9492396647414075
14.178843539999999	0.9475180947054292
14.18017689	0.9460050547969225
14.18151024	0.945327160956306
14.18284359	0.946265888382596
14.18417694	0.9490830962194698
14.18551029	0.9529436383990376
14.18684364	0.9566476120566675
14.18817699	0.9585780540727854
14.18951034	0.95826491702891
14.19084369	0.9563344750127923
14.19217704	0.9536738356978559
14.19351039	0.9511178032993235
14.19484374	0.9494481948688791
14.196177089999999	0.9487179975700606
14.19751044	0.9494481948688791
14.19884379	0.9512743718212611
14.20017714	0.9544566783075442
14.20151049	0.958786584200257
14.20284384	0.9624382543996851
14.20417719	0.9645772265432744
14.20551054	0.9657771294079057
14.20684389	0.9659336979298434
14.20817724	0.9659336979298434
14.20951059	0.966142228057315
14.21084394	0.9665596301649261
14.21217729	0.9662468349737188
14.213510639999999	0.9635861956587826
14.21484399	0.9586300156783193
14.21617734	0.9525785397496284
14.21751069	0.9465270638209373
14.21884404	0.9425099531194321
14.22017739	0.9415185803822722
14.22151074	0.9427184832469035
14.22284409	0.9450659855179646
14.22417744	0.947622359769165
14.22551079	0.9508569697136501
14.226844139999999	0.9547694734987515
14.22817749	0.9589431527221947
14.22951084	0.9622297242722135
14.23084419	0.9633253620731091
14.23217754	0.9618123221646024
14.23351089	0.9577432498575631
14.23484424	0.9534133439648504
14.23617759	0.9502306956258993
14.23751094	0.9492396647414075
14.23884429	0.9504915292115728
14.24017764	0.9535176090285863
14.24151099	0.9567518771204033
14.24284434	0.9594125164353396
14.244177689999999	0.9611863899295197
14.24551104	0.9630645284874356
14.24684439	0.965255462236559
14.24817774	0.9678637980932933
14.24951109	0.9704724758026956
14.25084444	0.9719851738585344
14.25217779	0.971254976559716
14.25351114	0.9677595330295575
14.25484449	0.9627513914435603
14.25617784	0.9570127107060767
14.25751119	0.9525262362914264
14.25884454	0.9498655969764902
14.26017789	0.949500498327081
14.261511239999999	0.9505961361279766
14.26284459	0.9521088341838153
14.26417794	0.9529436383990376
14.26551129	0.9534133439648504
14.26684464	0.9537784426142597
14.26817799	0.95456094337128
14.26951134	0.9560736414271188
14.27084469	0.9578998183795008
14.27217804	0.9596213884154791
14.27351139	0.9598299185429506
14.27484474	0.9590474177859304
14.27617809	0.9575866813356255
14.27751144	0.9562302099490565
14.278844789999999	0.9560216798215849
14.28017814	0.9568041805786052
14.28151149	0.9578998183795008
14.28284484	0.9592039863078681
14.28417819	0.9600387905230903
14.28551154	0.9604558507780333
14.28684489	0.9604038891724994
14.28817824	0.9592562897660698
14.28951159	0.9572735442917502
14.29084494	0.9539350111361974
14.292178289999999	0.950387264147837
14.29351164	0.9473095645779577
14.29484499	0.945796524669451
14.296178339999999	0.9465270638209373
14.29751169	0.9491353996776718
14.29884504	0.9525785397496284
14.30017839	0.9556565811721757
14.30151174	0.9571169757698125
14.30284509	0.9565956504511336
14.30417844	0.9546132468294819
14.30551179	0.9526828048133641
14.30684514	0.9521611376420173
14.30817849	0.9532044719847109
14.309511839999999	0.9560216798215849
14.31084519	0.9592562897660698
14.31217854	0.9613949200569912
14.31351189	0.9616037920371309
14.31484524	0.9595167814990754
14.31617859	0.9562825134072582
14.31751194	0.9529959418572393
14.31884529	0.9515352054069345
14.32017864	0.9524739328332246
14.32151199	0.9560216798215849
14.32284534	0.9603515857142976
14.32417869	0.964316392957601
14.32551204	0.9665596301649261
14.326845389999999	0.967133600794475
14.32817874	0.9660379629935792
14.32951209	0.9630122250292338
14.33084544	0.9599341836066864
14.33217879	0.9561259448853208
14.33351214	0.9527870698770999
14.33484549	0.9498655969764902
14.33617884	0.9481963303987139
14.33751219	0.9483528989206513
14.33884554	0.9500221654984278
14.34017889	0.9529959418572393
14.34151224	0.9562825134072582
14.34284559	0.9588908492639927
14.344178939999999	0.959673350021013
14.34551229	0.9605081542362353
14.34684564	0.9609255563438462
14.34817899	0.9626471263798245
14.34951234	0.9645772265432744
14.35084569	0.9660379629935792
14.35217904	0.9660379629935792
14.35351239	0.9640555593719276
14.35484574	0.9606647227581729
14.35617909	0.9570127107060767
14.35751244	0.9539869727417313
14.35884579	0.9522134411002191
14.36017914	0.9524739328332246
14.361512489999999	0.9539869727417313
14.36284584	0.9565433469929318
14.36417919	0.9584734471563816
14.36551254	0.9605081542362353
14.36684589	0.9614472235151932
14.36817924	0.9614991851207271
14.36951259	0.9604038891724994
14.37084594	0.9581606519651742
14.37217929	0.9542478063274048
14.37351264	0.9498136353709562
14.374845989999999	0.9455876526893113
14.37617934	0.9425099531194321
14.37751269	0.9413620118603345
14.378846039999999	0.9414143153185365
14.38017939	0.9430835818963128
14.38151274	0.9451182889761665
14.38284609	0.9472049576615539
14.38417944	0.9493962332633452
14.38551279	0.9515871670124684
14.38684614	0.9533087370484467
14.38817949	0.9544566783075442
14.38951284	0.9541958447218709
14.39084619	0.9527870698770999
14.392179539999999	0.9504915292115728
14.39351289	0.9472049576615539
14.39484624	0.9442315231554104
14.39617959	0.9417274523624118
14.39751294	0.9403709809758427
14.39884629	0.9404752460395785
14.40017964	0.9417794139679457
14.40151299	0.9438664245060011
14.40284634	0.9462139267770621
14.40417969	0.9486137325063249
14.40551304	0.9510654998411217
14.40684639	0.9539350111361974
14.40817974	0.9566476120566675
14.409513089999999	0.9589431527221947
14.41084644	0.9597256534792149
14.41217979	0.9588388876584588
14.41351314	0.9563867784709941
14.41484649	0.9531521685265092
14.41617984	0.9496570668490187
14.41751319	0.9473095645779577
14.41884654	0.9463704952989997
14.42017989	0.9464747603627356
14.42151324	0.9481440269405119
14.42284659	0.9498655969764902
14.42417994	0.9514829019487326
14.42551329	0.9525785397496284
14.426846639999999	0.9531002069209751
14.42817999	0.9529959418572393
14.42951334	0.9524739328332246
14.43084669	0.9513786368849968
14.43218004	0.9499702038928939
14.43351339	0.9484571639843872
14.43484674	0.9467355939484089
14.43618009	0.9451182889761665
14.43751344	0.943500984003924
14.43884679	0.9424576496612301
14.44018014	0.9426665216413698
14.44151349	0.9444923567410838
14.44284684	0.9478308898966366
14.444180189999999	0.9519526075145457
14.44551354	0.9559693763633831
14.44684689	0.9586300156783193
14.44818024	0.960090752128624
14.44951359	0.9595167814990754
14.45084694	0.9583168786344439
14.45218029	0.9563344750127923
14.45351364	0.9543001097856066
14.45484699	0.9526305013551623
14.45618034	0.9514829019487326
14.457513689999999	0.9507527046499142
14.45884704	0.9512220683630593
14.46018039	0.9524739328332246
14.46151374	0.9548737385624873
14.46284708	0.9579517799850347
14.464180429999999	0.960612419299971
14.46551378	0.9632730586149072
14.46684713	0.9642644313520671
14.46818048	0.9640555593719276
14.46951383	0.9625428613160888
14.47084718	0.9599341836066864
14.47218053	0.9570127107060767
14.47351388	0.9539350111361974
14.47484723	0.950908931319184
14.47618058	0.9474657912472273
14.47751393	0.9438141210477992
14.47884728	0.9403709809758427
14.48018063	0.9376580382027045
14.481513979999999	0.9360410750831301
14.48284733	0.9357279380392547
14.48418068	0.9369278409038861
14.48551403	0.9390668130474754
14.48684738	0.9423533845974944
14.48818073	0.9460573582551244
14.48951408	0.9497090284545525
14.49084743	0.9516914320762042
14.49218078	0.9511697649048574
14.49351413	0.9483528989206513
14.49484748	0.9444400532828819
14.49618083	0.9414143153185365
14.49751418	0.9405275494977803
14.498847529999999	0.9422491195337586
14.50018088	0.9453791225618398
14.50151423	0.948092065334978
14.50284758	0.9497613319127545
14.50418093	0.9498655969764902
14.50551428	0.9495528017852829
14.50684763	0.9484571639843872
14.50818098	0.9475180947054292
14.50951433	0.9456922596057151
14.51084768	0.9437618175895973
14.51218103	0.9413100502548006
14.51351438	0.9390145095892736
14.51484773	0.9368235758401504
14.516181079999999	0.9349454372822344
14.51751443	0.9333804357681939
14.51884778	0.9329630336605826
14.52018113	0.9335366624374635
14.52151448	0.9350497023459702
14.52284783	0.9378669101828441
14.52418118	0.9409969132109253
14.52551453	0.9444400532828819
14.52684788	0.9473615261834916
14.52818123	0.9496047633908168
14.529514579999999	0.9506480977335104
14.53084793	0.9502306956258993
14.53218128	0.9488222626337964
14.533514629999999	0.9469441240758805
14.53484798	0.9447531903267573
14.53618133	0.9428227483106394
14.53751468	0.9417794139679457
14.53884803	0.9418840208843493
14.54018138	0.9425619147249659
14.54151473	0.9443357882191461
14.54284808	0.9462139267770621
14.54418143	0.9480397618767762
14.54551478	0.9493962332633452
14.546848129999999	0.9508046662554481
14.54818148	0.9520045691200796
14.54951483	0.9524739328332246
14.55084818	0.9520568725782814
14.55218153	0.9506480977335104
14.55351488	0.9481440269405119
14.55484823	0.944909758848695
14.55618158	0.9420402475536191
14.55751493	0.940214412453905
14.55884828	0.9396404418243562
14.56018163	0.9396404418243562
14.56151498	0.9400058823264336
14.56284833	0.9404752460395785
14.564181679999999	0.941622845446008
14.56551503	0.9441792196972084
14.56684838	0.9483528989206513
14.56818173	0.9533610405066486
14.56951508	0.956908445642341
14.57084843	0.9573258477499521
14.57218178	0.9546652084350158
14.57351513	0.9489265276975322
14.57484848	0.9425619147249659
14.57618183	0.937449508075233
14.57751518	0.9352582324734418
14.57884853	0.9365627422544769
14.58018188	0.940214412453905
14.581515229999999	0.9450659855179646
14.58284858	0.949917900434692
14.58418193	0.9531002069209751
14.58551528	0.9544043748493425
14.58684863	0.9544043748493425
14.58818198	0.9531521685265092
14.58951533	0.9520568725782814
14.59084868	0.9508569697136501
14.59218203	0.9499702038928939
14.59351538	0.9488222626337964
14.59484873	0.946631328884673
14.59618208	0.9433444154819863
14.59751543	0.9400058823264336
14.598848779999999	0.9371886744895597
14.60018213	0.9355713695173171
14.60151548	0.9351016639515041
14.60284883	0.9356756345810529
14.60418218	0.9369278409038861
14.60551553	0.9385451458761287
14.60684888	0.940684118019718
14.60818223	0.9433444154819863
14.60951558	0.9450659855179646
14.61084893	0.945274857498104
14.612182279999999	0.9430835818963128
14.61351563	0.9386494109398644
14.61484898	0.933745534417603
14.61618233	0.9304066594093823
14.61751568	0.9299892573017711
14.61884903	0.9321805329035624
14.62018238	0.9353105359316437
14.62151573	0.9380754403103156
14.62284908	0.939275343174947
14.62418243	0.9389622061310718
14.62551578	0.9389622061310718
14.62684913	0.940266715912107
14.62818248	0.9426665216413698
14.629515829999999	0.9456399561475133
14.63084918	0.9482482920042478
14.63218253	0.9490830962194698
14.63351588	0.9484048605261854
14.63484923	0.9461616233188602
14.63618258	0.9437098559840634
14.63751593	0.9417274523624118
14.63884928	0.9408403446889876
14.64018263	0.9411011782746611
14.64151598	0.9421968160755567
14.64284933	0.943500984003924
14.64418268	0.9450140239124307
14.64551603	0.9463704952989997
14.646849379999999	0.9474138296416935
14.64818273	0.9487703010282625
14.64951608	0.9492396647414075
14.65084943	0.9487703010282625
14.65218278	0.9466832904902072
14.65351613	0.9433967189401882
14.65484948	0.9404229425813766
14.65618283	0.9384405389597249
14.65751618	0.9385971074816626
14.65884953	0.9404229425813766
14.66018288	0.9424053462030282
14.66151623	0.9437618175895973
14.66284958	0.9442834847609443
14.664182929999999	0.9442315231554104
14.66551628	0.9450140239124307
14.66684963	0.94715299605602
14.66818298	0.9502306956258993
14.66951633	0.9538304042197936
14.67084968	0.9565956504511336
14.67218303	0.9578998183795008
14.67351638	0.956908445642341
14.67484973	0.9532567754429128
14.67618308	0.9483528989206513
14.67751643	0.9436575525258615
14.67884978	0.9408403446889876
14.68018313	0.9409969132109253
14.681516479999999	0.9437098559840634
14.68284983	0.9477266248329008
14.68418318	0.9518480005981419
14.68551653	0.9558651112996472
14.68684988	0.9593082513716039
14.68818323	0.9622820277304153
14.68951658	0.9634819305950468
14.69084993	0.9628556565072961
14.69218328	0.9601950171923599
14.69351663	0.9558128078414454
14.694849979999999	0.9513263334267951
14.69618333	0.9474657912472273
14.69751668	0.9451182889761665
14.69885003	0.9440226511752707
14.70018338	0.9445443183466177
14.70151673	0.9462139267770621
14.70285008	0.9490830962194698
14.70418343	0.9523696677694887
14.70551678	0.9562302099490565
14.70685013	0.959673350021013
14.70818348	0.9616557536426648
14.70951683	0.9620731557502759
14.71085018	0.9602992822560956
14.712183529999999	0.9569607491005429
14.71351688	0.952735108271566
14.71485023	0.9483005954624496
14.71618358	0.9450659855179646
14.71751693	0.9427707867051055
14.71885028	0.9422491195337586
14.72018363	0.943500984003924
14.72151698	0.9455356910837774
14.72285033	0.9477266248329008
14.72418368	0.949917900434692
14.72551703	0.9514829019487326
14.72685038	0.9525262362914264
14.72818373	0.952735108271566
14.729517079999999	0.9513263334267951
14.73085043	0.9488745660919983
14.73218378	0.9447531903267573
14.73351713	0.940266715912107
14.73485048	0.9359887716249281
14.73618383	0.9330672987243185
14.73751718	0.932336759572832
14.73885053	0.9336412693538673
14.74018388	0.9370844094258238
14.74151723	0.9417274523624118
14.74285058	0.9462139267770621
14.74418393	0.9491873612832057
14.74551728	0.9512220683630593
14.746850629999999	0.9518480005981419
14.74818398	0.9515871670124684
14.74951733	0.9500221654984278
14.75085068	0.9478308898966366
14.75218403	0.94438774982468
14.75351738	0.9393276466331489
14.75485073	0.934162936525214
14.75618408	0.9296761202578958
14.75751743	0.9273286179868349
14.75885078	0.9275894515725084
14.760184129999999	0.931919699317889
14.76151748	0.9384405389597249
14.76285083	0.945796524669451
14.764184179999999	0.9516914320762042
14.76551753	0.9553957475865023
14.76685088	0.9559174147578492
14.76818423	0.9548217769569535
14.76951758	0.9535695706341202
14.77085093	0.9531521685265092
14.77218428	0.953621874092322
14.77351763	0.9538827076779955
14.77485098	0.9536738356978559
14.77618433	0.951796038992608
14.777517679999999	0.9489265276975322
14.77885103	0.9463181918407979
14.78018438	0.945274857498104
14.78151773	0.945327160956306
14.78285108	0.9466832904902072
14.78418443	0.948092065334978
14.78551778	0.9490830962194698
14.78685113	0.949500498327081
14.78818448	0.949030792761268
14.78951783	0.9481963303987139
14.79085118	0.9468921624703466
14.79218453	0.945274857498104
14.79351788	0.9431358853545148
14.794851229999999	0.9406318145615161
14.79618458	0.9390145095892736
14.79751793	0.9390145095892736
14.79885128	0.9409446097527234
14.80018463	0.9447531903267573
14.80151798	0.9501787340203655
14.80285133	0.9550826105426269
14.80418468	0.9583168786344439
14.80551803	0.9597256534792149
14.80685138	0.9592562897660698
14.80818473	0.9574824162718898
14.80951808	0.9544566783075442
14.81085143	0.9514829019487326
14.812184779999999	0.9486137325063249
14.81351813	0.9460573582551244
14.81485148	0.9445966218048196
14.81618483	0.94438774982468
14.81751818	0.9450140239124307
14.81885153	0.945796524669451
14.82018488	0.9469964275340823
14.82151823	0.9478831933548385
14.82285158	0.9492919681996095
14.82418493	0.9505438326697747
14.82551828	0.9515352054069345
14.82685163	0.9519526075145457
14.82818498	0.9515871670124684
14.829518329999999	0.9516914320762042
14.83085168	0.9521611376420173
14.83218503	0.9531521685265092
14.83351838	0.9539350111361974
14.83485173	0.9535695706341202
14.83618508	0.951796038992608
14.83751843	0.9496047633908168
14.83885178	0.9475703981636312
14.84018513	0.9467875555539429
14.84151848	0.9473615261834916
14.842851829999999	0.9492396647414075
14.84418518	0.9515352054069345
14.84551853	0.9539869727417313
14.84685188	0.9552911406700985
14.84818523	0.9552391790645646
14.84951858	0.9535695706341202
14.85085193	0.9501787340203655
14.85218528	0.9461096617133263
14.85351863	0.9415185803822722
14.85485198	0.9371886744895597
14.85618533	0.9339021029395407
14.85751868	0.9321805329035624
14.85885203	0.9320759259871586
14.86018537	0.9342148981307481
14.86151872	0.937449508075233
14.86285207	0.9413620118603345
14.86418542	0.945274857498104
14.86551877	0.9486137325063249
14.866852119999999	0.9516394704706703
14.86818547	0.9533610405066486
14.86951882	0.9539350111361974
14.87085217	0.9535176090285863
14.87218552	0.951743735534406
14.87351887	0.9494481948688791
14.87485222	0.9471006925978182
14.87618557	0.9456399561475133
14.87751892	0.9459530931913886
14.87885227	0.9473615261834916
14.88018562	0.9493962332633452
14.88151897	0.9514305984905309
14.88285232	0.9529436383990376
14.884185669999999	0.9537261391560579
14.88551902	0.9543520713911405
14.88685237	0.9547694734987515
14.88818572	0.9557608462359115
14.88951907	0.9560736414271188
14.89085242	0.9552911406700985
14.89218577	0.9531002069209751
14.89351912	0.9498136353709562
14.89485247	0.9459530931913886
14.89618582	0.9421445126173549
14.89751917	0.9400058823264336
14.89885252	0.9404229425813766
14.90018587	0.9428750517688412
14.901519219999999	0.9465270638209373
14.90285257	0.950387264147837
14.90418592	0.9533087370484467
14.90551927	0.9553434441283003
14.90685262	0.9561259448853208
14.90818597	0.9561259448853208
14.90951932	0.9551868756063626
14.91085267	0.952735108271566
14.91218602	0.949030792761268
14.91351937	0.9445966218048196
14.914852719999999	0.9406318145615161
14.91618607	0.9387013725453983
14.91751942	0.9387536760036003
14.918852769999999	0.9407883830834538
14.92018612	0.9440749546334727
14.92151947	0.9475180947054292
14.92285282	0.950387264147837
14.92418617	0.9526305013551623
14.92551952	0.9537784426142597
14.92685287	0.9543001097856066
14.92818622	0.9539869727417313
14.92951957	0.9527870698770999
14.93085292	0.9512220683630593
14.932186269999999	0.9487179975700606
14.93351962	0.9459530931913886
14.93485297	0.9431358853545148
14.93618632	0.9414143153185365
14.93751967	0.941153481732863
14.93885302	0.9427707867051055
14.94018637	0.945274857498104
14.94151972	0.948092065334978
14.94285307	0.9501264305621635
14.94418642	0.9515352054069345
14.94551977	0.9526305013551623
14.94685312	0.9538827076779955
14.94818647	0.9547175118932176
14.949519819999999	0.9546652084350158
14.95085317	0.9531521685265092
14.95218652	0.9495528017852829
14.95351987	0.9447008868685554
14.95485322	0.9391187746530093
14.95618657	0.9346846036965609
14.95751992	0.9322847979672982
14.95885327	0.932389063031034
14.96018662	0.9346846036965609
14.96151997	0.9381797053740514
14.96285332	0.9415185803822722
14.96418667	0.9439706895697368
14.96552002	0.9452225540399023
14.966853369999999	0.9450140239124307
14.96818672	0.9433444154819863
14.96952007	0.9400058823264336
14.97085342	0.9360410750831301
14.97218677	0.9320239643816247
14.97352012	0.9291024914810151
14.97485347	0.9279548920745855
14.97618682	0.928163422202057
14.97752017	0.9297284237160977
14.97885352	0.932336759572832
14.98018687	0.9358322031029904
14.98152022	0.940214412453905
14.98285357	0.9451182889761665
14.984186919999999	0.9493962332633452
14.98552027	0.9526305013551623
14.98685362	0.9537261391560579
14.98818697	0.9531521685265092
14.98952032	0.9508046662554481
14.99085367	0.9475180947054292
14.99218702	0.9435532874621257
14.99352037	0.9401101473901693
14.99485372	0.937449508075233
14.99618707	0.9361453401468658
14.997520419999999	0.9365627422544769
14.99885377	0.938805979461802
15.00018712	0.9426665216413698
15.001520469999999	0.9472572611197558
15.00285382	0.9521611376420173
15.00418717	0.9558651112996472
15.00552052	0.9579517799850347
15.00685387	0.9575343778774237
15.00818722	0.9552911406700985
15.00952057	0.9520045691200796
15.01085392	0.9487179975700606
15.01218727	0.9456922596057151
15.01352062	0.9436052490676597
15.014853969999999	0.9421445126173549
15.01618732	0.9417794139679457
15.01752067	0.9429273552270432
15.01885402	0.945274857498104
15.02018737	0.9491353996776718
15.02152072	0.9535176090285863
15.02285407	0.9581083485069724
15.02418742	0.9616557536426648
15.02552077	0.9648380601289478
15.02685412	0.9664553651011903
15.02818747	0.9667161986868638
15.02952082	0.964786098523414
15.03085417	0.9609255563438462
15.032187519999999	0.9559174147578492
15.03352087	0.9508046662554481
15.03485422	0.9471006925978182
15.03618757	0.9456922596057151
15.03752092	0.9468398590121446
15.03885427	0.9489788311557341
15.04018762	0.951796038992608
15.04152097	0.9532567754429128
15.04285432	0.9534653055703843
15.04418767	0.9526305013551623
15.04552102	0.9516394704706703
15.04685437	0.9515352054069345
15.04818772	0.952265402705753
15.049521069999999	0.9536738356978559
15.05085442	0.9547694734987515
15.05218777	0.9546652084350158
15.05352112	0.9533087370484467
15.05485447	0.950908931319184
15.05618782	0.9479874584185742
15.05752117	0.9453791225618398
15.05885452	0.9432401504182505
15.06018787	0.941622845446008
15.06152122	0.9412057851910649
15.06285457	0.9415708838404742
15.06418792	0.9428750517688412
15.06552127	0.944857455390493
15.066854619999999	0.9467355939484089
15.06818797	0.9486137325063249
15.06952132	0.9498136353709562
15.07085467	0.9502829990841012
15.07218802	0.9496047633908168
15.07352137	0.9477789282911027
15.07485472	0.9449617204542288
15.07618807	0.9419359824898834
15.07752142	0.939744706888092
15.07885477	0.939275343174947
15.080188119999999	0.9404229425813766
15.08152147	0.9425619147249659
15.08285482	0.9441272580916745
15.08418817	0.9452225540399023
15.08552152	0.945327160956306
15.08685487	0.9451182889761665
15.08818822	0.9450140239124307
15.08952157	0.9449617204542288
15.09085492	0.9450140239124307
15.09218827	0.9453791225618398
15.09352162	0.945327160956306
15.09485497	0.9444400532828819
15.09618832	0.9424576496612301
15.097521669999999	0.9384928424179267
15.09885502	0.9340583296088104
15.10018837	0.9297284237160977
15.10152172	0.928163422202057
15.10285507	0.9301458258237087
15.10418842	0.9348931338240325
15.10552177	0.9413620118603345
15.10685512	0.9475180947054292
15.10818847	0.9516914320762042
15.10952182	0.9535176090285863
15.11085517	0.9531002069209751
15.11218852	0.9516394704706703
15.11352187	0.9497090284545525
15.114855219999999	0.9480397618767762
15.11618857	0.9475703981636312
15.11752192	0.9484571639843872
15.11885527	0.9506480977335104
15.12018862	0.9533087370484467
15.12152197	0.9557608462359115
15.12285532	0.9568564840368071
15.12418867	0.9566476120566675
15.12552202	0.955500012650238
15.12685537	0.9544043748493425
15.12818872	0.9534653055703843
15.12952207	0.9529959418572393
15.13085542	0.9526305013551623
15.132188769999999	0.9516394704706703
15.13352212	0.949917900434692
15.13485547	0.9474138296416935
15.13618882	0.945274857498104
15.13752217	0.9444400532828819
15.13885552	0.9456399561475133
15.14018887	0.9482482920042478
15.14152222	0.9513263334267951
15.14285557	0.9534653055703843
15.14418892	0.9543520713911405
15.145522269999999	0.9539869727417313
15.14685562	0.9531002069209751
15.14818897	0.9529959418572393
15.149522319999999	0.9530479034627733
15.15085567	0.9526305013551623
15.15218902	0.9511178032993235
15.15352237	0.948092065334978
15.15485572	0.9438664245060011
15.15618907	0.9401621089957032
15.15752242	0.9378146067246422
15.15885577	0.9380234787047818
15.16018912	0.940214412453905
15.16152247	0.9438141210477992
15.162855819999999	0.9482482920042478
15.16418917	0.9526828048133641
15.16552252	0.9566476120566675
15.16685587	0.9594125164353396
15.16818922	0.959673350021013
15.16952257	0.9577952114630971
15.17085592	0.9541958447218709
15.17218927	0.9500744689566297
15.17352262	0.9465790254264713
15.17485597	0.9438141210477992
15.17618932	0.9424053462030282
15.17752267	0.941153481732863
15.17885602	0.9406318145615161
15.180189369999999	0.9405275494977803
15.18152272	0.941153481732863
15.18285607	0.9419882859480851
15.18418942	0.9429273552270432
15.18552277	0.9436575525258615
15.18685612	0.9450140239124307
15.18818947	0.9465790254264713
15.18952282	0.947622359769165
15.19085617	0.9479354968130403
15.19218952	0.9463181918407979
15.19352287	0.9433967189401882
15.19485622	0.9395361767606205
15.19618957	0.9364061737325392
15.197522919999999	0.9348931338240325
15.19885627	0.9351016639515041
15.20018962	0.9368755374456843
15.20152297	0.939744706888092
15.20285632	0.9430316202907789
15.20418967	0.9460050547969225
15.20552302	0.9483005954624496
15.20685637	0.9494481948688791
15.20818972	0.9498655969764902
15.20952307	0.9492919681996095
15.21085642	0.9485091255899212
15.21218977	0.9467355939484089
15.21352312	0.9443357882191461
15.214856469999999	0.9415708838404742
15.21618982	0.9394319116968847
15.21752317	0.9390145095892736
15.21885652	0.9412577467965988
15.22018987	0.9451705924343683
15.22152322	0.9497613319127545
15.22285657	0.953621874092322
15.22418992	0.9553434441283003
15.22552327	0.9556042777139738
15.22685662	0.9546652084350158
15.228189969999999	0.9533087370484467
15.22952332	0.9520045691200796
15.23085667	0.9507004011917124
15.232190019999999	0.9491353996776718
15.23352337	0.9473095645779577
15.23485672	0.9454833876255756
15.23619007	0.9447531903267573
15.23752342	0.9451182889761665
15.23885677	0.94715299605602
15.24019012	0.9501787340203655
15.24152347	0.9530479034627733
15.24285682	0.9545086399130782
15.24419017	0.9537784426142597
15.245523519999999	0.9511178032993235
15.24685687	0.9473615261834916
15.24819022	0.9433967189401882
15.24952357	0.9404752460395785
15.25085692	0.9390145095892736
15.25219027	0.9386494109398644
15.25352362	0.9389622061310718
15.25485697	0.9391187746530093
15.25619032	0.9389102445255377
15.25752366	0.938857941067336
15.25885701	0.9391710781112113
15.26019036	0.9399535788682316
15.26152371	0.9407883830834538
15.26285706	0.9427184832469035
15.26419041	0.9460050547969225
15.26552376	0.9504395676060389
15.26685711	0.9556042777139738
15.26819046	0.960143055586826
15.269523809999999	0.9622297242722135
15.27085716	0.9612386933877216
15.27219051	0.9574824162718898
15.27352386	0.9521611376420173
15.27485721	0.9468398590121446
15.27619056	0.9430835818963128
15.27752391	0.9420402475536191
15.27885726	0.9437618175895973
15.28019061	0.9468921624703466
15.28152396	0.9508046662554481
15.28285731	0.9539869727417313
15.28419066	0.9552911406700985
15.28552401	0.9554477091920361
15.286857359999999	0.9550826105426269
15.28819071	0.9539869727417313
15.28952406	0.9516394704706703
15.29085741	0.9484048605261854
15.29219076	0.94438774982468
15.29352411	0.940266715912107
15.29485746	0.93697980250942
15.29619081	0.9352062708679079
15.29752416	0.9351016639515041
15.29885751	0.9360930366886638
15.30019086	0.9376580382027045
15.30152421	0.9396404418243562
15.30285756	0.9421968160755567
15.304190909999999	0.945274857498104
15.30552426	0.9478831933548385
15.30685761	0.9495528017852829
15.30819096	0.949917900434692
15.30952431	0.9488745660919983
15.31085766	0.9466832904902072
15.31219101	0.9442315231554104
15.31352436	0.941622845446008
15.31485771	0.9389102445255377
15.31619106	0.9360930366886638
15.317524409999999	0.9343714666526856
15.31885776	0.9348411722184986
15.32019111	0.9372409779477614
15.32152446	0.9412057851910649
15.32285781	0.9454833876255756
15.32419116	0.9481440269405119
15.32552451	0.949030792761268
15.32685786	0.9481963303987139
15.32819121	0.9464224569045336
15.32952456	0.9447531903267573
15.33085791	0.9426142181831678
15.33219126	0.9404752460395785
15.33352461	0.937918871788378
15.334857959999999	0.9355713695173171
15.33619131	0.9331715637880542
15.33752466	0.931398032146542
15.33885801	0.9300935223655069
15.34019136	0.9299372956962372
15.34152471	0.9296241586523618
15.34285806	0.9295198935886261
15.34419141	0.930041560759973
15.34552476	0.931867395859687
15.34685811	0.9354671044535814
15.34819146	0.9399012754100297
15.34952481	0.9448051519322911
15.35085816	0.9477789282911027
15.352191509999999	0.9477266248329008
15.35352486	0.9450659855179646
15.35485821	0.9404752460395785
15.35619156	0.9354148009953794
15.35752491	0.9317108273377493
15.35885826	0.9297284237160977
15.36019161	0.9301458258237087
15.36152496	0.9325979350111734
15.36285831	0.9361453401468658
15.36419166	0.9403709809758427
15.36552501	0.9442315231554104
15.36685836	0.94715299605602
15.36819171	0.9492396647414075
15.369525059999999	0.9496570668490187
15.37085841	0.9481963303987139
15.37219176	0.9454314260200417
15.37352511	0.9414143153185365
15.37485846	0.937032105967622
15.37619181	0.9333804357681939
15.37752516	0.9307197964532576
15.37885851	0.9292590600029528
15.38019186	0.9292590600029528
15.38152521	0.9299372956962372
15.382858559999999	0.9312414636246044
15.38419191	0.9334847008319296
15.38552526	0.9358845065611924
15.386858609999999	0.9390668130474754
15.38819196	0.9419882859480851
15.38952531	0.9448051519322911
15.39085866	0.9466832904902072
15.39219201	0.9468921624703466
15.39352536	0.9447008868685554
15.39485871	0.9407360796252519
15.39619206	0.9358845065611924
15.39752541	0.9312934252301382
15.39885876	0.9278502851581818
15.400192109999999	0.9260767535166696
15.40152546	0.9262329801859392
15.40285881	0.9284242557877305
15.40419216	0.9320759259871586
15.40552551	0.9364581353380731
15.40685886	0.9408403446889876
15.40819221	0.9440226511752707
15.40952556	0.9447008868685554
15.41085891	0.9430316202907789
15.41219226	0.9390145095892736
15.41352561	0.9333281323099919
15.41485896	0.9263895487078769
15.41619231	0.9205989063648594
15.417525659999999	0.9183033656993324
15.41885901	0.9201295426517143
15.42019236	0.9256070479508566
15.42152571	0.9321282294453606
15.42285906	0.9383362738959891
15.42419241	0.9418840208843493
15.42552576	0.9436575525258615
15.42685911	0.9441792196972084
15.42819246	0.94438774982468
15.42952581	0.9435532874621257
15.43085916	0.9414666187767383
15.43219251	0.9379711752465799
15.43352586	0.933745534417603
15.434859209999999	0.9301981292819107
15.43619256	0.9282157256602589
15.43752591	0.9292067565447508
15.43885926	0.931919699317889
15.44019261	0.9361973017523997
15.44152596	0.9397970103462939
15.44285931	0.9425099531194321
15.44419266	0.9436052490676597
15.44552601	0.94344902239839
15.44685936	0.9429273552270432
15.44819271	0.9421445126173549
15.44952606	0.9413620118603345
15.45085941	0.9399535788682316
15.452192759999999	0.9376580382027045
15.45352611	0.9342148981307481
15.45485946	0.9303023943456464
15.45619281	0.9266503822935502
15.45752616	0.9249811157157739
15.45885951	0.925398517823385
15.46019286	0.9284242557877305
15.46152621	0.9327541616804431
15.46285956	0.9371363710313577
15.46419291	0.9406318145615161
15.465526259999999	0.9432924538764524
15.46685961	0.9454314260200417
15.46819296	0.94715299605602
15.46952631	0.9484571639843872
15.47085966	0.9488745660919983
15.47219301	0.9476746632273669
15.47352636	0.9447531903267573
15.47485971	0.9413100502548006
15.47619306	0.937918871788378
15.47752641	0.9359364681667262
15.47885976	0.9353628393898455
15.48019311	0.9359364681667262
15.48152646	0.9372409779477614
15.482859809999999	0.938805979461802
15.48419316	0.9400578439319673
15.48552651	0.9404752460395785
15.48685986	0.9398493138044959
15.48819321	0.9380754403103156
15.48952656	0.9360410750831301
15.49085991	0.9339021029395407
15.49219326	0.9325979350111734
15.49352661	0.931919699317889
15.49485996	0.9315542588158117
15.49619331	0.9316585238795475
15.49752666	0.9325456315529715
15.49886001	0.934162936525214
15.500193359999999	0.9358322031029904
15.50152671	0.936510438796275
15.50286006	0.9357798996447887
15.50419341	0.9342672015889498
15.50552676	0.9326498966167073
15.50686011	0.9317108273377493
15.50819346	0.9308760231225273
15.50952681	0.9297807271742995
15.51086016	0.9280591571383212
15.51219351	0.9268069508154879
15.51352686	0.9270677844011614
15.51486021	0.9293633250666885
15.51619356	0.9331715637880542
15.517526909999999	0.9369278409038861
15.51886026	0.9394842151550866
15.52019361	0.9400578439319673
15.52152696	0.939275343174947
15.52286031	0.938388577354191
15.52419366	0.9375537731389687
15.52552701	0.9373972046170311
15.52686036	0.937918871788378
15.52819371	0.9384928424179267
15.52952706	0.9392233815694131
15.53086041	0.9389102445255377
15.53219376	0.9373452430114971
15.53352711	0.9346323002383591
15.534860459999999	0.9311891601664024
15.53619381	0.928163422202057
15.53752716	0.927276656381301
15.53886051	0.9282676872657928
15.54019386	0.9312934252301382
15.54152721	0.9345280351746232
15.54286056	0.9367712723819485
15.54419391	0.9381797053740514
15.54552726	0.9384928424179267
15.54686061	0.9382843122904553
15.548193959999999	0.9375537731389687
15.54952731	0.9371886744895597
15.55086066	0.9367712723819485
15.55219401	0.9367712723819485
15.55352736	0.9360930366886638
15.55486071	0.9354148009953794
15.55619406	0.9340583296088104
15.55752741	0.9321805329035624
15.55886076	0.9304066594093823
15.56019411	0.9294675901304243
15.56152746	0.9285285208514662
15.56286081	0.9282157256602589
15.56419416	0.9283199907239947
15.565527509999999	0.9289982264172792
15.56686086	0.9310848951026667
15.56819421	0.9339021029395407
15.56952756	0.9367712723819485
15.57086091	0.9384405389597249
15.57219426	0.9383362738959891
15.57352761	0.936510438796275
15.57486096	0.9341106330670123
15.57619431	0.932336759572832
15.57752766	0.9326498966167073
15.57886101	0.9352582324734418
15.58019436	0.9393796082386828
15.58152771	0.94438774982468
15.582861059999999	0.9484571639843872
15.58419441	0.9501787340203655
15.58552776	0.949500498327081
15.58686111	0.9464747603627356
15.58819446	0.9423010811392925
15.58952781	0.9376060765971707
15.59086116	0.9339540645450746
15.59219451	0.9306674929950557
15.59352786	0.9285285208514662
15.59486121	0.927276656381301
15.59619456	0.9272243529230991
15.59752791	0.9277460200944461
15.59886126	0.9294156285248902
15.600194609999999	0.932336759572832
15.60152796	0.9355190660591152
15.60286131	0.9393276466331489
15.60419466	0.9427184832469035
15.60552801	0.9458488281276528
15.60686136	0.9475180947054292
15.60819471	0.9483528989206513
15.60952806	0.9479874584185742
15.61086141	0.9470483891396162
15.61219476	0.9454833876255756
15.613528109999999	0.9439706895697368
15.61486146	0.9426142181831678
15.61619481	0.9409969132109253
15.617528159999999	0.9391187746530093
15.61886151	0.9376060765971707
15.62019486	0.9368755374456843
15.62152821	0.9375537731389687
15.62286156	0.9401621089957032
15.62419491	0.9436052490676597
15.62552826	0.9471006925978182
15.62686161	0.9492396647414075
15.62819496	0.949500498327081
15.62952831	0.9484048605261854
15.630861659999999	0.9462139267770621
15.63219501	0.9436575525258615
15.63352836	0.9409446097527234
15.63486171	0.9386494109398644
15.63619506	0.937032105967622
15.63752841	0.9362496052106015
15.63886176	0.9364581353380731
15.64019511	0.9375537731389687
15.64152846	0.938857941067336
15.64286181	0.9400058823264336
15.64419516	0.9409446097527234
15.64552851	0.9421968160755567
15.64686186	0.9442315231554104
15.648195209999999	0.9463704952989997
15.64952856	0.9483528989206513
15.65086191	0.9489788311557341
15.65219526	0.9474138296416935
15.65352861	0.9437098559840634
15.654861949999999	0.9389102445255377
15.6561953	0.9344237701108875
15.65752865	0.931398032146542
15.658862	0.930510924473118
15.66019535	0.9315542588158117
15.6615287	0.934162936525214
15.66286205	0.9372929395532954
15.6641954	0.9401101473901693
15.66552875	0.9424053462030282
15.6668621	0.9431881888127166
15.66819545	0.9428750517688412
15.6695288	0.9417794139679457
15.67086215	0.9405795111033143
15.672195499999999	0.9391187746530093
15.67352885	0.9381797053740514
15.6748622	0.9370844094258238
15.67619555	0.9358322031029904
15.6775289	0.9340583296088104
15.67886225	0.932389063031034
15.6801956	0.9312934252301382
15.68152895	0.9303023943456464
15.6828623	0.9301981292819107
15.68419565	0.9309283265807291
15.685529	0.9326498966167073
15.68686235	0.9344237701108875
15.6881957	0.9360410750831301
15.689529049999999	0.937032105967622
15.6908624	0.9363538702743374
15.69219575	0.9334323973737276
15.6935291	0.9291547949392169
15.69486245	0.9240943498950178
15.6961958	0.9198164056078392
15.69752915	0.9180948355718609
15.6988625	0.9197121405441033
15.70019585	0.924928812257572
15.7015292	0.9316065622740136
15.702862549999999	0.9375537731389687
15.7041959	0.9416751489042099
15.70552925	0.9426142181831678
15.7068626	0.9406318145615161
15.70819595	0.937449508075233
15.7095293	0.9333281323099919
15.71086265	0.9297284237160977
15.712196	0.9265984206880163
15.71352935	0.9247202821301004
15.7148627	0.9242505765642876
15.71619605	0.9252419493014473
15.7175294	0.9273809214450368
15.71886275	0.9306674929950557
15.720196099999999	0.9342148981307481
15.72152945	0.9373972046170311
15.7228628	0.9403186775176409
15.72419615	0.9417274523624118
15.7255295	0.9420402475536191
15.72686285	0.9408926481471895
15.7281962	0.9384928424179267
15.72952955	0.9354148009953794
15.7308629	0.9329630336605826
15.73219625	0.9309283265807291
15.7335296	0.9300935223655069
15.73486295	0.9296761202578958
15.7361963	0.9306151895368537
15.737529649999999	0.9324413664892357
15.738863	0.9342672015889498
15.74019635	0.9364581353380731
15.7415297	0.9385451458761287
15.74286305	0.940266715912107
15.7441964	0.9420925510118209
15.74552975	0.9441792196972084
15.7468631	0.9461616233188602
15.74819645	0.9478308898966366
15.7495298	0.948092065334978
15.75086315	0.9473615261834916
15.7521965	0.9451705924343683
15.75352985	0.9420402475536191
15.754863199999999	0.9385971074816626
15.75619655	0.9349973988877683
15.7575299	0.9324413664892357
15.75886325	0.9311891601664024
15.7601966	0.9312934252301382
15.76152995	0.932336759572832
15.7628633	0.9342148981307481
15.76419665	0.936510438796275
15.76553	0.939275343174947
15.76686335	0.9417274523624118
15.768196699999999	0.9437618175895973
15.76953005	0.9447531903267573
15.7708634	0.9441272580916745
15.772196749999999	0.9421968160755567
15.7735301	0.9394319116968847
15.77486345	0.9364581353380731
15.7761968	0.9343191631944838
15.77753015	0.934162936525214
15.7788635	0.9364581353380731
15.78019685	0.9407883830834538
15.7815302	0.9455876526893113
15.78286355	0.9498136353709562
15.7841969	0.9524739328332246
15.785530249999999	0.9532044719847109
15.7868636	0.9531002069209751
15.78819695	0.952735108271566
15.7895303	0.9521088341838153
15.79086365	0.9503353025423031
15.792197	0.9475180947054292
15.79353035	0.9437098559840634
15.7948637	0.939275343174947
15.79619705	0.9353628393898455
15.7975304	0.93327582885179
15.79886375	0.9331192603298523
15.8001971	0.9347365653020948
15.80153045	0.9373452430114971
15.802863799999999	0.9399535788682316
15.80419715	0.9412577467965988
15.8055305	0.9407883830834538
15.80686385	0.9380754403103156
15.8081972	0.934162936525214
15.80953055	0.9294156285248902
15.8108639	0.9252942527596493
15.81219725	0.9226336134447131
15.8135306	0.9217988092294908
15.81486395	0.9228944470303865
15.8161973	0.9247725855883023
15.81753065	0.9274851865087725
15.818864	0.93056322793132
15.820197349999999	0.9333804357681939
15.8215307	0.9358845065611924
15.82286405	0.9385451458761287
15.8241974	0.9409446097527234
15.82553075	0.9430835818963128
15.8268641	0.9442315231554104
15.82819745	0.9442315231554104
15.8295308	0.9429793168325771
15.83086415	0.9401621089957032
15.8321975	0.9363538702743374
15.83353085	0.9322847979672982
15.8348642	0.9282157256602589
15.83619755	0.9255550863453227
15.837530899999999	0.9244071450862252
15.83886425	0.9251896458432455
15.8401976	0.9270158227956276
15.84153095	0.928632785915202
15.8428643	0.9294675901304243
15.84419765	0.9290501880228131
15.845531	0.9283719523295285
15.84686435	0.9285808243096682
15.8481977	0.9299892573017711
15.84953105	0.9322847979672982
15.850864399999999	0.9347365653020948
15.85219775	0.9359887716249281
15.8535311	0.9358322031029904
15.854864449999999	0.9344757317164214
15.8561978	0.9329630336605826
15.85753115	0.9318150924014852
15.8588645	0.931032591644465
15.86019785	0.9315542588158117
15.8615312	0.9332238672462562
15.86286455	0.9359887716249281
15.8641979	0.9400058823264336
15.86553125	0.945327160956306
15.8668646	0.9504915292115728
15.868197949999999	0.9548217769569535
15.8695313	0.9567518771204033
15.87086465	0.9559693763633831
15.872198	0.9521611376420173
15.87353135	0.9468398590121446
15.8748647	0.9412057851910649
15.87619805	0.9370844094258238
15.8775314	0.9351016639515041
15.87886475	0.9349973988877683
15.8801981	0.9355713695173171
15.88153145	0.9360410750831301
15.8828648	0.9358322031029904
15.88419815	0.9346323002383591
15.885531499999999	0.933745534417603
15.88686485	0.9333804357681939
15.8881982	0.9345280351746232
15.88953155	0.9363015668161354
15.8908649	0.9390668130474754
15.89219825	0.9415708838404742
15.8935316	0.9432924538764524
15.89486495	0.9440226511752707
15.8961983	0.9442834847609443
15.89753165	0.9441792196972084
15.898865	0.9436052490676597
15.90019835	0.9433967189401882
15.9015317	0.9430316202907789
15.902865049999999	0.94344902239839
15.9041984	0.9445443183466177
15.90553175	0.9470483891396162
15.9068651	0.9502829990841012
15.90819845	0.9528393733353018
15.9095318	0.953621874092322
15.91086515	0.9515871670124684
15.9121985	0.9469964275340823
15.91353185	0.9407360796252519
15.9148652	0.9347365653020948
15.91619855	0.9306151895368537
15.9175319	0.9295198935886261
15.91886525	0.9311368567082007
15.920198599999999	0.9349454372822344
15.92153195	0.9394842151550866
15.9228653	0.9436575525258615
15.92419865	0.9466832904902072
15.925532	0.9482482920042478
15.92686535	0.9482482920042478
15.9281987	0.9473615261834916
15.92953205	0.9458488281276528
15.9308654	0.944857455390493
15.93219875	0.94438774982468
15.933532099999999	0.9442315231554104
15.93486545	0.9442315231554104
15.9361988	0.9432924538764524
15.93753215	0.9415708838404742
15.9388655	0.9394319116968847
15.94019885	0.937501469680767
15.9415322	0.9364581353380731
15.94286555	0.9368235758401504
15.9441989	0.9386494109398644
15.94553225	0.941622845446008
15.9468656	0.9445966218048196
15.94819895	0.9462139267770621
15.9495323	0.945796524669451
15.950865649999999	0.9429273552270432
15.952199	0.9376060765971707
15.95353235	0.9311368567082007
15.9548657	0.9247725855883023
15.95619905	0.9200772391935125
15.9575324	0.9176251300060478
15.95886575	0.9178863054443893
15.9601991	0.9205989063648594
15.96153245	0.9246160170663646
15.9628658	0.928632785915202
15.96419915	0.9325456315529715
15.9655325	0.9360930366886638
15.96686585	0.9389622061310718
15.968199199999999	0.941153481732863
15.96953255	0.9419359824898834
15.9708659	0.9408926481471895
15.97219925	0.9381277437685176
15.9735326	0.9343191631944838
15.97486595	0.9309283265807291
15.9761993	0.928632785915202
15.97753265	0.9273286179868349
15.978866	0.9269635193374256
15.98019935	0.9268592542736899
15.9815327	0.9260767535166696
15.98286605	0.9261287151222035
15.9841994	0.9270158227956276
15.985532749999999	0.9294156285248902
15.9868661	0.9329107302023808
15.98819945	0.9363538702743374
15.9895328	0.938388577354191
15.99086615	0.9384405389597249
15.9921995	0.9358845065611924
15.99353285	0.9321282294453606
15.9948662	0.9283719523295285
15.99619955	0.9257636164727943
15.9975329	0.925398517823385
15.99886625	0.9263375871023429
16.000199600000002	0.928632785915202
16.00153295	0.9310848951026667
16.0028663	0.9328584267441788
16.00419965	0.9340583296088104
16.005533000000003	0.9356756345810529
16.006866350000003	0.9372409779477614
16.008199700000002	0.9387536760036003
16.00953305	0.939744706888092
16.0108664	0.9392233815694131
16.01219975	0.9369278409038861
16.0135331	0.9336412693538673
16.014866450000003	0.9308760231225273
16.016199800000003	0.9301458258237087
16.017533150000002	0.9320239643816247
16.0188665	0.9357798996447887
16.02019985	0.9400058823264336
16.0215332	0.9427707867051055
16.022866550000003	0.9433967189401882
16.024199900000003	0.9419882859480851
16.025533250000002	0.9394319116968847
16.0268666	0.9372409779477614
16.02819995	0.9359364681667262
16.0295333	0.9348411722184986
16.03086665	0.9346323002383591
16.032200000000003	0.9346846036965609
16.033533350000003	0.9345280351746232
16.034866700000002	0.934162936525214
16.03620005	0.9340583296088104
16.0375334	0.9345803386328252
16.03886675	0.9351016639515041
16.0402001	0.9361453401468658
16.041533450000003	0.9372929395532954
16.042866800000002	0.9390668130474754
16.04420015	0.9408926481471895
16.0455335	0.9427184832469035
16.04686685	0.9437618175895973
16.0482002	0.9433444154819863
16.049533550000003	0.940684118019718
16.050866900000003	0.9365627422544769
16.05220024	0.9320239643816247
16.05353359	0.9285285208514662
16.05486694	0.9271723913175652
16.056200290000003	0.9279025886163835
16.057533640000003	0.9311891601664024
16.058866990000002	0.9355190660591152
16.06020034	0.939744706888092
16.06153369	0.9435532874621257
16.06286704	0.9451705924343683
16.06420039	0.9451182889761665
16.065533740000003	0.9433444154819863
16.066867090000002	0.9404229425813766
16.068200440000002	0.937032105967622
16.06953379	0.9336932309594012
16.07086714	0.931032591644465
16.07220049	0.9292067565447508
16.073533840000003	0.9275894515725084
16.074867190000003	0.9263895487078769
16.076200540000002	0.9261810185804054
16.07753389	0.9268069508154879
16.07886724	0.9287893544371397
16.08020059	0.9318150924014852
16.08153394	0.9354148009953794
16.082867290000003	0.9385451458761287
16.084200640000002	0.9407883830834538
16.085533990000002	0.9423010811392925
16.08686734	0.9431358853545148
16.08820069	0.9429273552270432
16.08953404	0.941622845446008
16.090867390000003	0.9387536760036003
16.092200740000003	0.9349973988877683
16.093534090000002	0.930510924473118
16.09486744	0.9263375871023429
16.09620079	0.9234680758072671
16.09753414	0.9226336134447131
16.09886749	0.9236246443292048
16.100200840000003	0.9260767535166696
16.101534190000002	0.9291024914810151
16.102867540000002	0.932336759572832
16.10420089	0.9356756345810529
16.10553424	0.9387536760036003
16.10686759	0.9419359824898834
16.108200940000003	0.9441792196972084
16.109534290000003	0.9449617204542288
16.110867640000002	0.9432924538764524
16.11220099	0.9400578439319673
16.11353434	0.9360410750831301
16.11486769	0.9322324945090963
16.11620104	0.9295718551941601
16.117534390000003	0.9287373928316058
16.118867740000002	0.9291547949392169
16.120201090000002	0.9300935223655069
16.12153444	0.9312414636246044
16.12286779	0.9321805329035624
16.12420114	0.9332238672462562
16.125534490000003	0.9343191631944838
16.126867840000003	0.9359887716249281
16.128201190000002	0.937501469680767
16.12953454	0.9378146067246422
16.13086789	0.9361973017523997
16.13220124	0.932336759572832
16.13353459	0.9274328830505707
16.134867940000003	0.922685575050247
16.136201290000002	0.9199729741297766
16.137534640000002	0.9196598370859015
16.13886799	0.921746505771289
16.14020134	0.9251376842377116
16.14153469	0.9293633250666885
16.142868040000003	0.9331715637880542
16.144201390000003	0.9364061737325392
16.145534740000002	0.9387013725453983
16.14686809	0.9393276466331489
16.14820144	0.937918871788378
16.14953479	0.9346323002383591
16.15086814	0.9307197964532576
16.152201490000003	0.927276656381301
16.153534840000003	0.925398517823385
16.154868190000002	0.925398517823385
16.15620154	0.9270677844011614
16.15753489	0.9294675901304243
16.15886824	0.9326498966167073
16.160201590000003	0.9364581353380731
16.161534940000003	0.940266715912107
16.162868290000002	0.9431358853545148
16.16420164	0.9442834847609443
16.16553499	0.9429273552270432
16.16686834	0.9390145095892736
16.16820169	0.9340583296088104
16.169535040000003	0.9299892573017711
16.170868390000003	0.9279548920745855
16.172201740000002	0.9284762173932644
16.17353509	0.9312934252301382
16.17486844	0.9353105359316437
16.17620179	0.9390668130474754
16.177535140000003	0.9420402475536191
16.178868490000003	0.9436052490676597
16.180201840000002	0.9444400532828819
16.18153519	0.9444400532828819
16.18286854	0.9442834847609443
16.18420189	0.9439706895697368
16.18553524	0.9437618175895973
16.186868590000003	0.9433444154819863
16.188201940000003	0.9426142181831678
16.189535290000002	0.9418317174261476
16.19086864	0.9405795111033143
16.19220199	0.9394842151550866
16.19353534	0.938388577354191
16.19486869	0.9373452430114971
16.196202040000003	0.9360930366886638
16.197535390000002	0.9348411722184986
16.19886874	0.934162936525214
16.20020209	0.9338497994813388
16.20153544	0.9339540645450746
16.20286879	0.9340583296088104
16.204202140000003	0.9340583296088104
16.205535490000003	0.9336932309594012
16.206868840000002	0.9334847008319296
16.20820219	0.933745534417603
16.20953554	0.9344757317164214
16.21086889	0.9355190660591152
16.21220224	0.9359887716249281
16.213535590000003	0.9362496052106015
16.214868940000002	0.9359887716249281
16.216202290000002	0.9363015668161354
16.21753564	0.9365627422544769
16.21886899	0.937032105967622
16.22020234	0.9373972046170311
16.221535690000003	0.9379711752465799
16.222869040000003	0.938388577354191
16.224202390000002	0.9395361767606205
16.22553574	0.9421445126173549
16.22686909	0.945744221211249
16.22820244	0.9497090284545525
16.22953579	0.952265402705753
16.230869140000003	0.9523696677694887
16.232202490000002	0.9491353996776718
16.233535840000002	0.9433967189401882
16.23486919	0.9368235758401504
16.23620254	0.9321282294453606
16.23753589	0.9298849922380353
16.238869240000003	0.930041560759973
16.240202590000003	0.9313457286883401
16.241535940000002	0.9329107302023808
16.24286929	0.9337974960231369
16.24420264	0.9346323002383591
16.24553599	0.9357279380392547
16.24686934	0.937449508075233
16.248202690000003	0.9389622061310718
16.249536040000002	0.9397970103462939
16.250869390000002	0.9391187746530093
16.25220274	0.936510438796275
16.25353609	0.9327022000749092
16.25486944	0.9293633250666885
16.256202790000003	0.928163422202057
16.257536140000003	0.9289459229590774
16.258869490000002	0.9316585238795475
16.26020284	0.9342672015889498
16.26153619	0.9357798996447887
16.26286954	0.9354148009953794
16.26420289	0.9344757317164214
16.265536240000003	0.9338497994813388
16.266869590000002	0.9333804357681939
16.268202940000002	0.93327582885179
16.26953629	0.9332238672462562
16.27086964	0.9331192603298523
16.27220299	0.9324413664892357
16.273536340000003	0.9316065622740136
16.274869690000003	0.930458621014916
16.276203040000002	0.9292590600029528
16.27753639	0.9282676872657928
16.27886974	0.9283199907239947
16.28020309	0.9298326887798334
16.28153644	0.9324933280947697
16.282869790000003	0.9360930366886638
16.284203140000002	0.9400058823264336
16.285536490000002	0.9437618175895973
16.28686984	0.94715299605602
16.28820319	0.9494481948688791
16.28953654	0.9504915292115728
16.290869890000003	0.9501787340203655
16.292203240000003	0.9478308898966366
16.293536590000002	0.9438141210477992
16.29486994	0.9390145095892736
16.29620329	0.9348411722184986
16.29753664	0.931867395859687
16.29886999	0.9314499937520759
16.300203340000003	0.9334323973737276
16.301536690000002	0.9371363710313577
16.302870040000002	0.9409969132109253
16.30420339	0.9444923567410838
16.30553674	0.94715299605602
16.30687009	0.9482482920042478
16.308203440000003	0.9479354968130403
16.309536790000003	0.9465790254264713
16.310870140000002	0.9444400532828819
16.31220349	0.9412057851910649
16.31353684	0.938388577354191
16.31487019	0.9361453401468658
16.31620354	0.9348931338240325
16.317536890000003	0.934162936525214
16.318870240000003	0.9341106330670123
16.320203590000002	0.9340063680032765
16.32153694	0.9335366624374635
16.32287029	0.9329630336605826
16.32420364	0.9325456315529715
16.325536990000003	0.9329107302023808
16.326870340000003	0.9334323973737276
16.328203690000002	0.9339021029395407
16.32953704	0.9340063680032765
16.33087039	0.933745534417603
16.33220374	0.9319716609234229
16.33353709	0.9293633250666885
16.334870440000003	0.9262852836441412
16.336203790000003	0.9238335163093444
16.337537140000002	0.9227898401139827
16.33887049	0.9239377813730801
16.34020384	0.9272243529230991
16.34153719	0.9313457286883401
16.342870540000003	0.9344757317164214
16.344203890000003	0.9360410750831301
16.345537240000002	0.9358845065611924
16.34687059	0.9342148981307481
16.34820394	0.9320239643816247
16.34953729	0.9296761202578958
16.35087064	0.9275374899669745
16.352203990000003	0.9257113130145923
16.353537340000003	0.9240943498950178
16.354870690000002	0.9225813099865111
16.35620404	0.9218511126876926
16.35753739	0.9223204764008377
16.35887074	0.9243028800224894
16.36020409	0.9276937166362441
16.361537440000003	0.9318150924014852
16.362870790000002	0.9358322031029904
16.364204140000002	0.9389622061310718
16.36553749	0.9409446097527234
16.36687084	0.9418317174261476
16.36820419	0.9411011782746611
16.369537540000003	0.9392233815694131
16.370870890000003	0.9366147038600108
16.372204240000002	0.9332238672462562
16.37353759	0.9297807271742995
16.37487094	0.9271723913175652
16.37620429	0.9256593514090585
16.37753764	0.9257636164727943
16.378870990000003	0.9269112158792238
16.380204340000002	0.9291024914810151
16.381537690000002	0.9317108273377493
16.38287104	0.9338497994813388
16.38420439	0.9359887716249281
16.38553774	0.9387013725453983
16.386871090000003	0.9413100502548006
16.388204440000003	0.9436575525258615
16.389537790000002	0.9447531903267573
16.39087114	0.9441272580916745
16.39220449	0.9414666187767383
16.39353784	0.9375537731389687
16.39487119	0.9339021029395407
16.396204540000003	0.931398032146542
16.397537890000002	0.9307197964532576
16.398871240000002	0.9316065622740136
16.40020459	0.9330672987243185
16.40153794	0.9341106330670123
16.40287129	0.9348931338240325
16.404204640000003	0.9349454372822344
16.405537990000003	0.9350497023459702
16.406871340000002	0.9351016639515041
16.40820469	0.9352582324734418
16.40953804	0.9342148981307481
16.41087139	0.9322324945090963
16.41220474	0.9289982264172792
16.413538090000003	0.9257636164727943
16.414871440000002	0.923572682723671
16.416204790000002	0.9233638107435314
16.41753814	0.9258159199309962
16.41887149	0.9298326887798334
16.42020484	0.9340583296088104
16.421538190000003	0.937501469680767
16.422871540000003	0.939275343174947
16.424204890000002	0.9389622061310718
16.42553824	0.9382320088322533
16.42687159	0.9376060765971707
16.42820494	0.9382320088322533
16.42953829	0.9399012754100297
16.430871640000003	0.9418840208843493
16.432204990000002	0.9432924538764524
16.433538340000002	0.9425099531194321
16.43487169	0.9401101473901693
16.43620504	0.9372929395532954
16.43753839	0.9346323002383591
16.438871740000003	0.932806465138645
16.440205090000003	0.9321805329035624
16.441538440000002	0.9322324945090963
16.44287179	0.932336759572832
16.44420514	0.93327582885179
16.44553849	0.9351016639515041
16.44687184	0.9372929395532954
16.448205190000003	0.9390145095892736
16.44953853	0.9401101473901693
16.45087188	0.9396927452825582
16.45220523	0.9375537731389687
16.45353858	0.9342148981307481
16.454871930000003	0.9308760231225273
16.456205280000002	0.9285808243096682
16.457538630000002	0.9276417550307102
16.45887198	0.9293633250666885
16.46020533	0.9322324945090963
16.46153868	0.9348931338240325
16.462872030000003	0.9361453401468658
16.464205380000003	0.9358845065611924
16.465538730000002	0.9344757317164214
16.46687208	0.9325979350111734
16.46820543	0.930980630038931
16.46953878	0.9299372956962372
16.47087213	0.9291024914810151
16.472205480000003	0.928163422202057
16.473538830000003	0.9273286179868349
16.474872180000002	0.9266503822935502
16.47620553	0.9260767535166696
16.47753888	0.9262329801859392
16.47887223	0.9274851865087725
16.480205580000003	0.9298326887798334
16.481538930000003	0.9321805329035624
16.482872280000002	0.9352062708679079
16.48420563	0.9380754403103156
16.48553898	0.9403186775176409
16.48687233	0.9417794139679457
16.48820568	0.9420402475536191
16.489539030000003	0.9410492166691272
16.490872380000003	0.9384928424179267
16.492205730000002	0.9354148009953794
16.49353908	0.9321805329035624
16.49487243	0.9290501880228131
16.49620578	0.9261810185804054
16.497539130000003	0.924042046436816
16.498872480000003	0.9229987120941223
16.500205830000002	0.922685575050247
16.50153918	0.9242505765642876
16.50287253	0.9268069508154879
16.50420588	0.9300935223655069
16.50553923	0.9338497994813388
16.506872580000003	0.9377103416609064
16.508205930000003	0.9405275494977803
16.509539280000002	0.9420402475536191
16.51087263	0.9425619147249659
16.51220598	0.9417794139679457
16.51353933	0.9408403446889876
16.51487268	0.9394319116968847
16.516206030000003	0.9387536760036003
16.517539380000002	0.9383362738959891
16.518872730000002	0.9379711752465799
16.52020608	0.9382320088322533
16.52153943	0.9380234787047818
16.52287278	0.9373972046170311
16.524206130000003	0.9361453401468658
16.525539480000003	0.9345280351746232
16.526872830000002	0.9321282294453606
16.52820618	0.930510924473118
16.52953953	0.9294156285248902
16.53087288	0.9292067565447508
16.53220623	0.9298849922380353
16.533539580000003	0.9312934252301382
16.534872930000002	0.9330672987243185
16.536206280000002	0.9341106330670123
16.53753963	0.9357279380392547
16.53887298	0.9369278409038861
16.54020633	0.9385451458761287
16.541539680000003	0.9404752460395785
16.542873030000003	0.9432401504182505
16.544206380000002	0.9463181918407979
16.54553973	0.9492919681996095
16.54687308	0.9521088341838153
16.54820643	0.9535176090285863
16.54953978	0.9527870698770999
16.550873130000003	0.9498655969764902
16.552206480000002	0.945796524669451
16.553539830000002	0.9405795111033143
16.55487318	0.9362496052106015
16.55620653	0.9331192603298523
16.55753988	0.9311368567082007
16.558873230000003	0.930041560759973
16.560206580000003	0.9292067565447508
16.561539930000002	0.9292067565447508
16.56287328	0.9295718551941601
16.56420663	0.9315022972102778
16.56553998	0.9345803386328252
16.56687333	0.9378669101828441
16.568206680000003	0.9395884802188224
16.569540030000002	0.939275343174947
16.570873380000002	0.9366670073182127
16.57220673	0.9331715637880542
16.57354008	0.9295198935886261
16.57487343	0.9268592542736899
16.576206780000003	0.9255550863453227
16.577540130000003	0.924928812257572
16.578873480000002	0.924928812257572
16.58020683	0.9259201849947319
16.58154018	0.9276937166362441
16.58287353	0.9297284237160977
16.58420688	0.932389063031034
16.585540230000003	0.9347888687602968
16.586873580000002	0.9367712723819485
16.588206930000002	0.937501469680767
16.58954028	0.9372409779477614
16.59087363	0.9360410750831301
16.59220698	0.9339540645450746
16.593540330000003	0.931919699317889
16.594873680000003	0.93056322793132
16.596207030000002	0.9304066594093823
16.59754038	0.9318150924014852
16.59887373	0.9340063680032765
16.60020708	0.9366147038600108
16.60154043	0.9390145095892736
16.602873780000003	0.9403709809758427
16.604207130000002	0.941153481732863
16.605540480000002	0.9418840208843493
16.60687383	0.9426665216413698
16.60820718	0.9430835818963128
16.60954053	0.9424576496612301
16.610873880000003	0.9400058823264336
16.612207230000003	0.9359887716249281
16.613540580000002	0.9307197964532576
16.61487393	0.9263895487078769
16.61620728	0.924042046436816
16.61754063	0.9246160170663646
16.61887398	0.9272243529230991
16.620207330000003	0.93056322793132
16.621540680000003	0.9340583296088104
16.622874030000002	0.9358845065611924
16.62420738	0.9364061737325392
16.62554073	0.9353105359316437
16.62687408	0.9334323973737276
16.628207430000003	0.9312414636246044
16.629540780000003	0.9297284237160977
16.630874130000002	0.9290501880228131
16.63220748	0.9296761202578958
16.63354083	0.9301981292819107
16.63487418	0.9297807271742995
16.63620753	0.9295198935886261
16.637540880000003	0.9294675901304243
16.638874230000003	0.9307717580587914
16.640207580000002	0.9335889658956653
16.64154093	0.9370844094258238
16.64287428	0.9401101473901693
16.64420763	0.9414143153185365
16.645540980000003	0.9406318145615161
16.646874330000003	0.9382320088322533
16.648207680000002	0.9347888687602968
16.64954103	0.9304066594093823
16.65087438	0.9264418521660787
16.65220773	0.9230506736996561
16.65354108	0.9207554748867971
16.654874430000003	0.9197641021496372
16.656207780000003	0.9198164056078392
16.657541130000002	0.9212771420581439
16.65887448	0.9228421435721846
16.66020783	0.9247202821301004
16.66154118	0.9265461172298145
16.66287453	0.9289459229590774
16.664207880000003	0.9316585238795475
16.665541230000002	0.9345803386328252
16.66687458	0.9366670073182127
16.66820793	0.9368755374456843
16.66954128	0.9349454372822344
16.67087463	0.9306674929950557
16.672207980000003	0.9251376842377116
16.673541330000003	0.9195555720221656
16.674874680000002	0.9152256661294529
16.67620803	0.9123561548343772
16.67754138	0.9115736540773569
16.67887473	0.9132952241133352
16.68020808	0.9169991977709651
16.681541430000003	0.9220073393569623
16.682874780000002	0.9272243529230991
16.684208130000002	0.931867395859687
16.68554148	0.9346323002383591
16.68687483	0.9354671044535814
16.68820818	0.9342672015889498
16.689541530000003	0.9320239643816247
16.690874880000003	0.9293110216084867
16.692208230000002	0.9268069508154879
16.69354158	0.9249811157157739
16.69487493	0.9236246443292048
16.69620828	0.9232072422215938
16.69754163	0.9240943498950178
16.698874980000003	0.9266503822935502
16.700208330000002	0.9302500908874446
16.701541680000002	0.9344757317164214
16.70287503	0.9378669101828441
16.70420838	0.9401621089957032
16.70554173	0.9409969132109253
16.706875080000003	0.9405795111033143
16.708208430000003	0.9397970103462939
16.709541780000002	0.939275343174947
16.71087513	0.9385451458761287
16.71220848	0.9378669101828441
16.71354183	0.9368235758401504
16.71487518	0.9347888687602968
16.716208530000003	0.9319716609234229
16.717541880000002	0.9289459229590774
16.718875230000002	0.9263895487078769
16.72020858	0.9250330773213078
16.72154193	0.9253462143651832
16.72287528	0.9269112158792238
16.724208630000003	0.930041560759973
16.725541980000003	0.9332238672462562
16.726875330000002	0.9361973017523997
16.72820868	0.9380234787047818
16.72954203	0.9383362738959891
16.73087538	0.9372929395532954
16.73220873	0.9354671044535814
16.733542080000003	0.9338497994813388
16.734875430000002	0.9324413664892357
16.736208780000002	0.9318150924014852
16.73754213	0.9316585238795475
16.73887548	0.9320759259871586
16.74020883	0.9327541616804431
16.741542180000003	0.9333804357681939
16.742875530000003	0.9335889658956653
16.744208880000002	0.9334323973737276
16.74554223	0.9325456315529715
16.74687558	0.9310848951026667
16.74820893	0.9296761202578958
16.74954228	0.9279025886163835
16.750875630000003	0.9264418521660787
16.752208980000002	0.9259201849947319
16.753542330000002	0.9265984206880163
16.75487568	0.9288416578953416
16.75620903	0.9322324945090963
16.75754238	0.9364581353380731
16.758875730000003	0.9405795111033143
16.760209080000003	0.9436575525258615
16.761542430000002	0.94438774982468
16.76287578	0.9433967189401882
16.76420913	0.9412057851910649
16.76554248	0.9385971074816626
16.76687583	0.9365627422544769
16.768209180000003	0.9348411722184986
16.769542530000003	0.9329107302023808
16.770875880000002	0.9295198935886261
16.77220923	0.9247725855883023
16.77354258	0.9199206706715749
16.77487593	0.9164252271414164
16.776209280000003	0.9143908619142308
16.777542630000003	0.9147559605636401
16.778875980000002	0.9162690004721468
16.78020933	0.9183033656993324
16.78154268	0.9203900343847198
16.78287603	0.9224770449227754
16.78420938	0.9248768506520381
16.785542730000003	0.9270677844011614
16.786876080000003	0.9282676872657928
16.788209430000002	0.9283199907239947
16.78954278	0.9276417550307102
16.79087613	0.9261287151222035
16.79220948	0.9255027828871208
16.793542830000003	0.924928812257572
16.794876180000003	0.9251376842377116
16.796209530000002	0.9252942527596493
16.79754288	0.9255027828871208
16.79887623	0.9259724884529339
16.80020958	0.9269112158792238
16.80154293	0.9278502851581818
16.802876280000003	0.9289982264172792
16.804209630000003	0.930458621014916
16.805542980000002	0.9316585238795475
16.80687633	0.9330149952661165
16.80820968	0.9331192603298523
16.80954303	0.9320239643816247
16.81087638	0.9289459229590774
16.812209730000003	0.9248768506520381
16.813543080000002	0.9209120434087348
16.81487643	0.917990570508125
16.81620978	0.9176774334642497
16.81754313	0.9198687090660409
16.81887648	0.9236246443292048
16.820209830000003	0.9273286179868349
16.821543180000003	0.9298849922380353
16.822876530000002	0.9306151895368537

==> anc/Metalf5.1_160222_0005.txt <==
Heat pulse experiment

Budapest, 22/02/2016, 4th exp.
BME, Dep. of Energy Engineering

1st col: time [s]
2nd col: amplified electric temperature signal [V]
Specimen: metal foam,
Thickness: 5.1 [mm]
Pulse length: 10 [ms]
/////////////////////////////////////////

0.0013333500000000003	0.004675154474673249
0.0026667	-0.00009368420413182424
0.00400005	-0.002154818255895752
0.0053334	-0.004316983097939582
0.00666675	-0.004579689635180954
0.008000100000000001	-0.003872407896937512
0.00933345	-0.002902485827737293
0.0106668	-0.0035491226092989906
0.012000150000000001	-0.002033594548816859
0.013333500000000002	-0.0013465057273724657
0.01466685	-0.0006392901954136784
0.0160002	0.0017249362271898384
0.01733355	0.0024927967158303705
0.0186669	0.001159137319108876
0.02000025	0.0013208130660704643
0.021333599999999998	0.002634213339708313
0.022666949999999998	0.004695347391472299
0.0240003	0.0025332487557130656
0.02533365	-0.0020134016320178093
0.026667	-0.0011040583132147384
0.02800034	0.0011793302359079255
0.02933369	0.0005125005375472371
0.030667039999999996	-0.0013465057273724657
0.032000390000000004	-0.0034278326959355015
0.03333374	-0.002902485827737293
0.034667090000000005	-0.0007605139024925127
0.03600044	0.0023109280520697915
0.037333790000000006	0.0038062631957528153
0.03866714	0.0019472569308331125
0.04000049	-0.00025535995109335363
0.041333840000000004	0.0023715730087514775
0.04266719	0.005180308426072409
0.044000540000000005	0.003381880911549854
0.04533389	0.00010837737642786288
0.046667240000000006	-0.0011646370636118869
0.04800059	-0.002498362666617919
0.04933394	-0.0017506950947764363
0.050667290000000004	0.0005125005375472371
0.05200064	0.001967449847632162
0.053333990000000005	0.002250349301672643
0.05466734	0.002169445221907253
0.056000690000000006	0.0011186852792262397
0.05733404	-0.00019471499441160898
0.05866739	-0.0016900501380946915
0.060000740000000004	0.000431662664066443
0.06133409000000001	0.0013410059828695138
0.06266744	0.00010837737642786288
0.06400079	-0.000619097278614629
0.06533414	-0.0006797422352963149
0.06666749	0.0007550141579895606
0.06800084	0.0010379136120300418
0.06933419	-0.0007403209856934632
0.07066754	-0.002902485827737293
0.07200089	-0.002538748500216018
0.07333424000000001	0.0011793302359079255
0.07466759	0.0030384027071122246
0.07600094	0.002351380091952428
0.07733429	0.0037658773621547163
0.07866764	0.006978735940594963
0.08000099000000001	0.005988620954595694
0.08133434	0.004958053928713672
0.08266769	0.006938350106996864
0.08400104	0.00871658470472037
0.08533439	0.006513967822793903
0.08666774000000001	0.0038062631957528153
0.08800109	0.0019068048909504174
0.08933444	0.002755503253071802
0.09066779	0.0036850394886739223
0.09200114000000001	0.005746107334153312
0.09333449	0.006493774905994854
0.09466784	0.006716095609638127
0.09600119	0.009908761271279326
0.09733454	0.01166680295220378
0.09866789000000001	0.010373529389080385
0.10000124	0.011545579245124888
0.10133459	0.013647099130486973
0.10266794	0.010636235926321817
0.10400129	0.005341984173033997
0.10533464000000001	0.005725914417354263
0.10666799	0.009646054734037951
0.10800134	0.01245485635764342
0.10933469	0.015384881688327783
0.11066804000000001	0.01524346506444984
0.11200139	0.015526298312205726
0.11333474	0.016233580050449167
0.11466809	0.015324236731646039
0.11600144	0.013283361802965757
0.11733479000000001	0.014536183326206398
0.11866814	0.015687974059167314
0.12000149	0.018779675136813206
0.12133484	0.02023455824061359
0.12266819	0.0176076252807687
0.12400154	0.018415937809291988
0.12533489	0.020214365323814543
0.12666824000000002	0.019244377048329726
0.12800159	0.015970873513207737
0.12933494	0.01694086178869255
0.13066829	0.01918379829793258
0.13200164	0.01993146586977412
0.13333499000000001	0.02009314161673565
0.13466834	0.020800357148694496
0.13600169	0.025205524706262892
0.13733504	0.028923603442386894
0.13866839	0.02959043314074764
0.14000174	0.02793342225010297
0.14133509	0.026619955770180583
0.14266844	0.02761013696246445
0.14400179	0.026357315439223747
0.14533514	0.026559377019783434
0.14666849	0.028741734778626255
0.14800184	0.02981268763810632
0.14933519	0.03157072931903077
0.15066854	0.03492507072763356
0.15200189	0.03482403993735372
0.15333524	0.033409542667151425
0.15466859	0.034298693069155506
0.15600194	0.03706697644659374
0.15733529	0.04011829169064154
0.15866864	0.03880482521071915
0.16000199	0.0375317445643948
0.16133534	0.03870379442043931
0.16266869	0.041330727380284135
0.16400204000000002	0.04191671920516409
0.16533539	0.04254316306992674
0.16666874	0.042078394952125675
0.16800209	0.041633819751123666
0.16933544	0.04314934781160574
0.17066879000000001	0.04504880611640814
0.17200214	0.048221278861250286
0.17333549	0.05139381781237703
0.17466884	0.05135336577249434
0.17600219	0.05060569820065279
0.17733554	0.05064615024053549
0.17866889	0.051838326807094444
0.18000224	0.053454951864140954
0.18133559	0.055576664666302095
0.18266894	0.0554553747529386
0.18400229	0.054303584019977744
0.18533564	0.05456629055721918
0.18666899	0.05640510390533983
0.18800234	0.06000195893438494
0.18933569	0.0652356319372756
0.19066904	0.06406358208123111
0.19200239	0.05794089108890555
0.19333574	0.05998176601758589
0.19466909	0.06913557933716022
0.19600244	0.07319713627772183
0.19733579	0.07323758831760452
0.19866914	0.0742681553434865
0.20000249	0.07368216351860653
0.20133584000000002	0.07467227850460582
0.20266919	0.07505620874892613
0.20400254	0.07531891528616752
0.20533589	0.07750127304501038
0.20666924	0.07824894061685189
0.20800259000000001	0.07875409456825108
0.20933594	0.07960279293037244
0.21066929	0.07905718693909057
0.21200264	0.07754165887860848
0.21333599	0.07907744606217422
0.21466934000000001	0.08421002206850048
0.21600269	0.08972652831914704
0.21733604	0.09130263513002629
0.21866939	0.09103999479906945
0.22000274	0.08922130816146329
0.22133609	0.0895446596553864
0.22266944	0.0908783190521079
0.22400279	0.0926969394834295
0.22533614	0.09510161794591565
0.22666949	0.09593005718495336
0.22800284	0.0985367972279992
0.22933619	0.0997896187512399
0.23066954	0.0994460743405177
0.23200289	0.09877924464215695
0.23333624	0.09784970840655481
0.23466959	0.09936523646703692
0.23600294	0.10350769748736391
0.23733629	0.10397246560516496
0.23866964000000002	0.1019517835932837
0.24000299	0.1019517835932837
0.24133634	0.10391182064848323
0.24266969	0.10799363671212847
0.24400304	0.10954961681249327
0.24533639000000002	0.11080243833573397
0.24666974	0.11078224541893492
0.24800309	0.11120656149685328
0.24933644	0.11086308329241568
0.25066979	0.11448013123825984
0.25200314	0.11781427973006355
0.25333649	0.11751118735922404
0.25466984	0.1190872941701033
0.25600319	0.12147171350950584
0.25733654	0.1221183502910675
0.25866989	0.12137068271922599
0.26000324	0.12320956227363124
0.26133659	0.1266649344725138
0.26266994	0.1279177559957545
0.26400329	0.1269074480929562
0.26533664	0.1262203592715118
0.26666999	0.1255737886962347
0.26800334	0.13014056579448005
0.26933669	0.13216124780636132
0.27067004	0.1307669434529581
0.27200339	0.1307669434529581
0.27333674	0.1341415439846445
0.27467009	0.1375160783100463
0.27600344	0.14010262543629307
0.27733679	0.14131506112593567
0.27867014	0.1428709750200159
0.28000349	0.14493210907177984
0.28133684	0.15079215973314858
0.28267019	0.15388379460450993
0.28400354	0.15527809895791314
0.28533689	0.1544294005957918
0.28667024	0.15380295673102914
0.28800359	0.15463146217635146
0.28933694	0.15535893683139396
0.29067029	0.15636924473419228
0.29200364	0.155823704949195
0.29333699	0.15329780277962998
0.29467034	0.15467184800994954
0.29600369	0.1597842310994768
0.29733704	0.16202723381500136
0.29867039	0.1631183795912805
0.30000374	0.1655836368041638
0.30133709000000003	0.16823076268080772
0.30267044	0.16604840492196488
0.30400379	0.16441165315440387
0.30533714	0.1653815752236041
0.30667049	0.1646339076517626
0.30800384000000003	0.16340134525160555
0.30933719	0.1656846675944436
0.31067054	0.1687561757552905
0.31200389	0.17002919019533028
0.31333724	0.17326230789685412
0.31467059000000003	0.17540427982209889
0.31600394	0.17803121278194375
0.31733729	0.17918300351490463
0.31867064	0.179001134851144
0.32000399	0.1810218168630253
0.32133734	0.18286069641743052
0.32267069	0.18336585036882969
0.32400404	0.18277985854394974
0.32533739	0.18376997352994903
0.32667074	0.18524511575683303
0.32800409	0.1863160686163131
0.32933744	0.18595233128879188
0.33067079	0.1865181301968728
0.33200414	0.1863160686163131
0.33333749	0.1880943032140366
0.33467084	0.19270146614588007
0.33600419	0.19736934024068986
0.33733754	0.19987498328717127
0.33867089	0.19728850236720907
0.34000424	0.1956516843933635
0.34133759	0.1982180386028112
0.34267094	0.19971330754020966
0.34400429	0.20183508654865537
0.34533764	0.20581587182202077
0.34667099	0.20492672142001675
0.34800434	0.203229324695774
0.34933769	0.20349203123301543
0.35067104	0.20454279117569643
0.35200439	0.20662411814425946
0.35333774	0.20929143693770244
0.35467109	0.212565006679109
0.35600444	0.21519187343266927
0.35733779	0.21626289249843395
0.35867114	0.21694991511359374
0.36000449	0.2172530074844332
0.36133784	0.2169701080303928
0.36267119	0.21955665515663955
0.36400454	0.22107211701083707
0.36533789	0.22068818676651678
0.36667124	0.22206229820312096
0.36800459	0.22276951373507978
0.36933794	0.22576018402244588
0.37067129	0.22612392134996714
0.37200464	0.2225472592377211
0.37333799	0.21882918050159708
0.37467134	0.22252706632092203
0.37600469	0.23036741316057396
0.37733804	0.23499476900921643
0.37867139	0.23659113494317932
0.38000474	0.23644971831930142
0.38133809	0.23729841668142274
0.38267144000000003	0.23455026001449902
0.38400479	0.23505541396589819
0.38533814	0.23737918834861893
0.38667149	0.2389957471993809
0.38800484	0.23891497553218471
0.38933819000000003	0.23816730796034316
0.39067154	0.2376620878026594
0.39200489	0.23919787498622513
0.39333824	0.24206725536022777
0.39467159	0.24374445916767148
0.39600494	0.2433807218401502
0.39733829	0.24606823355039223
0.39867164	0.25174641554800037
0.40000499	0.2528780133641622
0.40133834	0.2532821365252815
0.40267169	0.2524132452463611
0.40400504	0.251503901927558
0.40533839	0.2518474463382802
0.40667174	0.2533225885651642
0.40800509	0.2530194299880401
0.40933844	0.2532821365252815
0.41067179	0.25724272888184785
0.41200514	0.25908154222996854
0.41333849	0.26053642533376886
0.41467184	0.2642343442562361
0.41600519	0.26431517550908845
0.41733854	0.26587111588568246
0.41867189	0.2683363730985658
0.42000524	0.26734623163005267
0.42133859	0.26633587738285514
0.42267194	0.26645712095181934
0.42400529	0.2672856065352563
0.42533863	0.26831616694050986
0.42667198	0.2680130613284134
0.42800533	0.2701145878344039
0.42933868000000003	0.2744591038146621
0.43067203	0.27504510226017054
0.43200538	0.27419640389804917
0.43333873	0.27302440038640385
0.43467208	0.2734083372513526
0.43600543	0.27379226749567287
0.43733878	0.270074175518292
0.43867213	0.26791202391750507
0.44000548	0.26946796429409914
0.44133883	0.27225653327713484
0.44267218	0.27684352977469306
0.44400553	0.2834714276834455
0.44533888	0.2922614838136132
0.44667223	0.29860648888895364
0.44800558	0.2986671073631215
0.44933893	0.29763655357849644
0.45067228	0.2925645894257096
0.45200563	0.2858356474854205
0.45333898	0.2800968602549014
0.45467233	0.2775103594730538
0.45600568	0.27811657069724666
0.45733903	0.2808647273641704
0.45867238	0.28856359799428827
0.46000573	0.2990510442280703
0.46133908	0.30860896746750704
0.46267243	0.31424672390774633
0.46400578	0.31248871532996414
0.46533913	0.3115389861775629
0.46667248	0.30681053995298446
0.46800583	0.29715158592326785
0.46933918	0.2914127920721203
0.47067253	0.2903620255088108
0.47200588	0.29302935092288224
0.47333923	0.29505005279664887
0.47467258	0.30444632015100953
0.47600593	0.31784357231616295
0.47733928	0.3227336724396291
0.47867263	0.3227336724396291
0.48000598	0.31802543435929514
0.48133933	0.3148529351319391
0.48267268	0.3084473115824308
0.48400603	0.30169816348408574
0.48533938	0.3036380407256285
0.48667273	0.30620432872879166
0.48800608	0.30854834237271067
0.48933943	0.3135798942093856
0.49067278	0.3218041494452839
0.49200613	0.3270175606768395
0.49333948	0.32618907310721407
0.49467283	0.3255424482427836
0.49600618	0.33067503153180117
0.49733953000000003	0.32948281722766
0.49867288000000004	0.32135959609235576
0.50000623	0.31762129795691885
0.5013395799999999	0.3161461822125487
0.5026729299999999	0.31420631159163437
0.5040062799999999	0.31558038992509624
0.5053396299999999	0.3245523041260191
0.5066729799999999	0.3356055466196306
0.50800633	0.34156661483002226
0.50933968	0.34223344452838306
0.51067303	0.33974798115744376
0.51200638	0.33621175784382346
0.51333973	0.33267552658544897
0.5146730799999999	0.32855329423331475
0.5160064299999999	0.32481499543581505
0.5173397799999999	0.32453209730590027
0.5186731299999999	0.32839163834823853
0.5200064799999999	0.3342718812643435
0.52133983	0.3403541923816366
0.52267318	0.3456888498304079
0.52400653	0.3488815552158198
0.52533988	0.3507001888883984
0.52667323	0.3507203950464543
0.5280065799999999	0.3458505057154841
0.5293399299999999	0.33697962495309247
0.5306732799999999	0.33259469864291086
0.5320066299999999	0.3298061296598752
0.5333399799999999	0.32978592283975644
0.53467333	0.3349387103006414
0.53600668	0.34516346323843894
0.53734003	0.35595401508431734
0.53867338	0.36272336934071847
0.54000673	0.3641984784644602
0.54134008	0.361632190461297
0.5426734299999999	0.35930838297543394
0.5440067799999999	0.3555094597452007
0.5453401299999999	0.3496494223250889
0.5466734799999999	0.3422940696231794
0.54800683	0.33922260118610326
0.54934018	0.339606538051052
0.55067353	0.3425365501404794
0.55200688	0.3490027987847841
0.55334023	0.35506490440608407
0.55467358	0.36054101158187557
0.5560069299999999	0.3675124340394648
0.5573402799999999	0.3711294886059374
0.5586736299999999	0.3704222465914647
0.5600069799999999	0.3677751207148208
0.5613403299999999	0.3639357851684757
0.56267368	0.35617628944356144
0.56400703	0.3517913677678198
0.56534038	0.35108412575334713
0.56667373	0.3545799367508555
0.56800708	0.3609249418261959
0.5693404299999999	0.3680378140108053
0.5706737799999999	0.3762418650748362
0.5720071299999999	0.38082886157239443
0.5733404799999999	0.38042471854938975
0.5746738299999999	0.3781211172215826
0.57600718	0.373715989387785
0.57734053	0.3678761581257291
0.57867388	0.36286481906773865
0.58000723	0.36058142389798753
0.58134058	0.3606420423721554
0.5826739299999999	0.3642995158753684
0.5840072799999999	0.37432219399134936
0.5853406299999999	0.38438529766469914
0.5866739799999999	0.3870122041420302
0.5880073299999999	0.38773965893518725
0.58934068	0.38608268114768496
0.59067403	0.38204127740015165
0.59200738	0.37640352095991236
0.59334073	0.36999789078977563
0.59467408	0.3670274663842362
0.5960074299999999	0.3658352500939065
0.5973407799999999	0.36920981752245063
0.5986741299999999	0.37466571854018615
0.6000074799999999	0.3821827271271719
0.6013408299999999	0.3942463198956039
0.60267418	0.4017633682063603
0.60400753	0.40109647230171497
0.60534088	0.3948929434359087
0.60667423	0.3900432602629944
0.60800758	0.38438529766469914
0.6093409299999999	0.37719159422723736
0.6106742799999999	0.37472633701435404
0.6120076299999999	0.37610041534781596
0.6133409799999999	0.37872732844577545
0.6146743299999999	0.3857189570614207
0.61600768	0.39430693836977176
0.61734103	0.4021068464107979
0.61867438	0.4052187404052429
0.62000773	0.40335966793403866
0.62134108	0.404652941497162
0.62267443	0.40323844422695976
0.6240077799999999	0.3950950050164683
0.6253411299999999	0.38745675948114683
0.6266744799999999	0.38357701161868973
0.6280078299999999	0.3856785447453087
0.62934118	0.39006346642105033
0.63067453	0.39737839356559096
0.63200788	0.40503687174148234
0.63334123	0.41069486082229134
0.63467458	0.4144331324752144
0.63600793	0.4162922049464187
0.6373412799999999	0.4161305291994572
0.6386746299999999	0.4101088027911269
0.6400079799999999	0.40069234914059565
0.6413413299999999	0.39523648784663085
0.6426746799999999	0.39507481209966927
0.64400803	0.3949939742261885
0.64534138	0.40067215622379665
0.64667473	0.4094622322158497
0.64800808	0.41980822210198304
0.64934143	0.4268402564131117
0.6506747799999999	0.42906300000555264
0.6520081299999999	0.42560762780667005
0.6533414799999999	0.4171812891421382
0.6546748299999999	0.4109171153196501
0.6560081799999999	0.4071181987100453
0.65734153	0.40315760635347897
0.65867488	0.40186439899664017
0.66000823	0.40386488809172244
0.66134158	0.40857308181384566
0.66267493	0.41738335072269783
0.6640082799999999	0.4268402564131117
0.6653416299999999	0.4297096367871143
0.6666749799999999	0.42746663407158975
0.6680083299999999	0.4250013768587065
0.6693416799999999	0.4217682591571826
0.67067503	0.41708025835185836
0.67200838	0.4101896406646076
0.67334173	0.4078052213252051
0.67467508	0.40814876573592734
0.67600843	0.4107958916125712
0.6773417799999999	0.41776728096701815
0.6786751299999999	0.4286588768444333
0.6800084799999999	0.4363981928938054
0.6813418299999999	0.4396313105953293
0.6826751799999999	0.4390452525641647
0.68400853	0.4358323939857245
0.68534188	0.4317303187989956
0.68667523	0.424718477404666
0.68800858	0.42019215234630336
0.68934193	0.41546369950109635
0.6906752799999999	0.41156375210121177
0.6920086299999999	0.41505957633997703
0.6933419799999999	0.4242739684099486
0.6946753299999999	0.43365003622688164
0.6960086799999999	0.44058103974773044
0.69734203	0.4453700713433345
0.69867538	0.4455721329238942
0.70000873	0.44171263756389234
0.70134208	0.43563026619888023
0.70267543	0.43094226539355596
0.70400878	0.42754747194507053
0.7053421299999999	0.42386977904254464
0.7066754799999999	0.4242739684099486
0.7080088299999999	0.4281739158098332
0.7093421799999999	0.4385602915295646
0.7106755299999999	0.45044206859926367
0.71200888	0.4571305584996701
0.71334223	0.4575144887439904
0.71467558	0.4532508040165845
0.71600893	0.44809803509345925
0.71734228	0.44151050977704803
0.7186756299999999	0.4335893912701999
0.7200089799999999	0.4289821621320719
0.7213423299999999	0.4308210416864771
0.7226756799999999	0.43375106701716143
0.7240090299999999	0.43734792204620654
0.72534238	0.442945266170334
0.72667573	0.45169489012250436
0.72800908	0.4558777369764294
0.72934243	0.4573932650369116
0.73067578	0.4547057533266695
0.7320091299999999	0.44947208032377883
0.7333424799999999	0.44320790650129077
0.7346758299999999	0.4376105623771634
0.7360091799999999	0.4387826122332079
0.7373425299999999	0.44213695364181066
0.73867588	0.4441374427368929
0.74000923	0.4472291438145389
0.74134258	0.45577670618614957
0.74267593	0.4637180838160813
0.74400928	0.45903001680447253
0.7453426299999999	0.4445820179378949
0.7466759799999999	0.4394292490147696
0.7480093299999999	0.4403587190440872
0.7493426799999999	0.44789597351289956
0.7506760299999999	0.45664559746507
0.75200938	0.45779738819803084
0.75334273	0.45761551953427027
0.75467608	0.45997974595687374
0.75600943	0.4611719887297173
0.75734278	0.46030309745079684
0.7586761299999999	0.46090928219247584
0.7600094799999999	0.4619600421351569
0.7613428299999999	0.4613335982703942
0.7626761799999999	0.4615357260572385
0.7640095299999999	0.4610911508562364
0.76534288	0.46026264541091416
0.76667623	0.4607274135287152
0.76800958	0.4659206344917232
0.76934293	0.4694972303976847
0.77067628	0.46691074947772254
0.77200963	0.46650662631660317
0.7733429799999999	0.46761803121596596
0.7746763299999999	0.46804234729388433
0.7760096799999999	0.47145733365916886
0.7773430299999999	0.47410445953581276
0.77867638	0.4729728617196509
0.78000973	0.4726899622656105
0.78134308	0.47301331375953365
0.78267643	0.47030554292620796
0.78400978	0.4656377350376828
0.78534313	0.46462736092859985
0.7866764799999999	0.4658802486581251
0.7880098299999999	0.47224545327089307
0.7893431799999999	0.47879246034113704
0.7906765299999999	0.47980283445021993
0.7920098799999999	0.47693345407621734
0.79334323	0.47770131456485787
0.79467658	0.4773982221940184
0.79600993	0.4754785709724169
0.79734328	0.47665055462217687
0.79867663	0.47802459985249646
0.8000099799999999	0.47984322028381804
0.8013433299999999	0.48002515515386324
0.8026766799999999	0.47836814426321866
0.8040100299999999	0.4772567393638559
0.8053433799999999	0.4806111469787432
0.80667673	0.4842281949245874
0.80801008	0.48428883988126914
0.80934343	0.4820053851258619
0.81067678	0.4800857339042604
0.81201013	0.47911581183506013
0.8133434799999999	0.48117694588682414
0.8146768299999999	0.48356136522622656
0.8160101799999999	0.4814800382576636
0.8173435299999999	0.47968161074314103
0.8186768799999999	0.4802272167344229
0.82001023	0.48434941863166625
0.82134358	0.49071462324443416
0.8226769199999999	0.49269491942271737
0.8240102699999999	0.48934057801411457
0.82534362	0.4853799856575482
0.82667697	0.48396548838734593
0.82801032	0.4849152175397472
0.82934367	0.48503644124682604
0.83067702	0.48550120936462715
0.83201037	0.4888151649396318
0.8333437199999999	0.4898659248823128
0.8346770699999999	0.4886939412325529
0.8360104199999999	0.4910177156152737
0.8373437699999999	0.493927548029159
0.8386771199999999	0.49578662050036326
0.84001047	0.49507933876211985
0.84134382	0.4919472518508758
0.84267717	0.48970431534163583
0.84401052	0.49182602814379695
0.84534387	0.49322033249720015
0.8466772199999999	0.4966958976128818
0.8480105699999999	0.4990197382018872
0.8493439199999999	0.4974435651847233
0.8506772699999999	0.4973425343944435
0.8520106199999999	0.4965746739058029
0.85334397	0.4968373804430443
0.85467732	0.49938347552940837
0.85601067	0.5005958450127664
0.85734402	0.5004544283888884
0.85867737	0.5012424817943281
0.8600107199999999	0.4995248921532863
0.8613440699999999	0.49766581968208207
0.8626774199999999	0.49930263765592764
0.8640107699999999	0.5027378169380111
0.8653441199999999	0.5043745687055722
0.86667747	0.5007979727996107
0.86801082	0.49984817744092486
0.86934417	0.5031015542655324
0.87067752	0.5053849428146551
0.87201087	0.5041321212914144
0.8733442199999999	0.5020507943228514
0.8746775699999999	0.5024549174839708
0.8760109199999999	0.503909800587771
0.8773442699999999	0.5078703929443374
0.8786776199999999	0.5100123648695821
0.88001097	0.5108610632317035
0.88134432	0.5111035106458612
0.88267767	0.5105781637776631
0.88401102	0.5094869517950994
0.88534437	0.5088605741366213
0.8866777199999999	0.5083149681453395
0.8880110699999999	0.5071833703291776
0.8893444199999999	0.5070418874990151
0.8906777699999999	0.508052261608098
0.8920111199999999	0.5098910749562188
0.89334447	0.5131848376144243
0.89467782	0.5134677370684647
0.89601117	0.5120330468814634
0.89734452	0.5124978149992645
0.89867787	0.5156299019105085
0.90001122	0.5138516673127851
0.9013445699999999	0.5121542705885423
0.9026779199999999	0.5136294128154263
0.9040112699999999	0.5168220784770675
0.9053446199999999	0.5178930975428322
0.9066779699999999	0.5168625305169502
0.90801132	0.5155288711202287
0.90934467	0.5167413068098713
0.91067802	0.5171050441373926
0.91201137	0.515932994281348
0.91334472	0.5165998239797088
0.9146780699999999	0.5178729046260331
0.9160114199999999	0.5197319108909528
0.9173447699999999	0.5224598746410776
0.9186781199999999	0.5227225811783189
0.9200114699999999	0.5222375539374342
0.92134482	0.5238541789944808
0.92267817	0.523813726954598
0.92401152	0.522783159928716
0.92534487	0.5201562931751559
0.92667822	0.5204997713795935
0.9280115699999999	0.5222578130605179
0.9293449199999999	0.5202371310486366
0.9306782699999999	0.5202371310486366
0.9320116199999999	0.523793534037799
0.9333449699999999	0.5257940231328813
0.93467832	0.5266023356614045
0.93601167	0.5276126435642028
0.93734502	0.527935995058126
0.93867837	0.5304618310214064
0.94001172	0.5337555936796121
0.9413450699999999	0.5334525013087725
0.9426784199999999	0.5286028247564867
0.9440117699999999	0.5255313165956399
0.9453451199999999	0.5262587912506823
0.9466784699999999	0.5284007631759271
0.94801182	0.5287644342971638
0.94934517	0.5286835964236829
0.95067852	0.5293100402884456
0.95201187	0.5291483645414841
0.95334522	0.5298354533629284
0.9546785699999999	0.5333716634352919
0.9560119199999999	0.5355136353605365
0.9573452699999999	0.5351902838666135
0.9586786199999999	0.5343820375443747
0.9600119699999999	0.5336545628893322
0.96134532	0.5340586860504515
0.96267867	0.5368674876740571
0.96401202	0.5364835574297367
0.96534537	0.53389701030349
0.96667872	0.5299970629036054
0.96801207	0.5297950013230457
0.9693454199999999	0.5317954904181279
0.9706787699999999	0.5336949487229303
0.9720121199999999	0.5357156969410962
0.9733454699999999	0.5363218816827752
0.97467882	0.5351700909498144
0.97601217	0.5352104767834124
0.97734552	0.5382415329043767
0.97867887	0.5415151026457832
0.98001222	0.541171558235061
0.98134557	0.5390093933930172
0.9826789199999999	0.5406865972004609
0.9840122699999999	0.5434549467841837
0.9853456199999999	0.5426062484220623
0.9866789699999999	0.5382617258211757
0.9880123199999999	0.53846385360802
0.98934567	0.5446673824738263
0.99067902	0.5473347012672692
0.99201237	0.5440409386090637
0.99334572	0.5445259658499483
0.99467907	0.5481025617559098
0.9960124199999999	0.5491735808216744
0.9973457699999999	0.5492139666552726
0.9986791199999999	0.5460414277041459
1.0000124700000002	0.5439803598586664
1.00134582	0.5449300890110677
1.00267917	0.546364779198069
1.00401252	0.5472134775601903
1.00534587	0.5481025617559098
1.00667922	0.5486077819135935
1.00801257	0.5457585282501054
1.0093459200000001	0.5435761704912625
1.01067927	0.5451119576748282
1.0120126200000001	0.5484259132498329
1.01334597	0.5497393797297554
1.0146793200000002	0.5530128832648774
1.01601267	0.5555387854344425
1.01734602	0.5540636432075585
1.01867937	0.5534776513826785
1.02001272	0.5556802020583204
1.02134607	0.5551144031502394
1.02267942	0.5534170064259968
1.0240127700000001	0.5538615816269988
1.02534612	0.5540434502907594
1.0266794700000001	0.5529724974312793
1.02801282	0.5527097908940378
1.02934617	0.5526491459373561
1.03067952	0.5538413887101997
1.03201287	0.5533968135091977
1.03334622	0.5522854086098349
1.03467957	0.5566501241275206
1.0360129200000001	0.559600342375004
1.03734627	0.5578019148604814
1.0386796200000001	0.5585091965987249
1.04001297	0.5607723922310485
1.0413463200000002	0.560651102317685
1.04267967	0.5586708723456865
1.04401302	0.558994157633325
1.04534637	0.5604288478203263
1.04667972	0.5608936159381274
1.04801307	0.5614190290126102
1.04934642	0.5609542608948092
1.0506797700000001	0.5619039900472104
1.05201312	0.5607319401911658
1.0533464700000001	0.5594993115847242
1.05467982	0.5614392219294093
1.0560131700000002	0.5646723396309331
1.05734652	0.5646318875910504
1.05867987	0.5627930742429298
1.06001322	0.563742803395331
1.06134657	0.5628334600765279
1.0626799200000001	0.5627930742429298
1.06401327	0.5634599039412905
1.0653466200000001	0.5630557807801712
1.06667997	0.5647127254645312
1.0680133200000002	0.5660666439843364
1.06934667	0.5656220687833343
1.07068002	0.5647531775044139
1.07201337	0.5640863478060532
1.07334672	0.5666324428924173
1.07468007	0.569522016183219
1.07601342	0.5693805995593411
1.0773467700000001	0.5686531249042985
1.07868012	0.5725126864705851
1.0800134700000001	0.5744929164425837
1.08134682	0.5740484074478662
1.0826801700000002	0.5736442842867469
1.08401352	0.5689966693150207
1.08534687	0.5629142979500087
1.08668022	0.5623283061251287
1.08801357	0.5667132145596135
1.08934692	0.5724722344307024
1.09068027	0.5738867317009047
1.0920136200000001	0.5723308178068245
1.09334697	0.5736442842867469
1.0946803200000002	0.5746142063559472
1.09601367	0.5762913439571061
1.09734702	0.5751395532241453
1.09868037	0.5740079554079834
1.10001372	0.5762307652067091
1.10134707	0.5755436763852646
1.10268042	0.5710173513269019
1.1040137700000001	0.5717245668588609
1.10534712	0.573664477203546
1.1066804700000001	0.5735634464132661
1.10801382	0.5743111139851076
1.1093471700000002	0.5750991673905472
1.11068052	0.5739271175345027
1.11201387	0.575180005264028
1.11334722	0.5773825559396699
1.11468057	0.5776452624769113
1.11601392	0.57679656411479
1.11734727	0.5750991673905472
1.1186806200000001	0.5758063829225061
1.12001397	0.5770592044457467
1.1213473200000001	0.5795447207817137
1.12268067	0.5807571564713563
1.12401402	0.5808783801784352
1.12534737	0.580393419143835
1.12668072	0.5833031853514358
1.12801407	0.5825757769026779
1.12934742	0.5823130703654364
1.1306807700000001	0.5806965115146746
1.13201412	0.578473701715949
1.1333474700000001	0.5792820142444723
1.13468082	0.5810804417589949
1.1360141700000002	0.5812016654660738
1.13734752	0.5822120395751567
1.13868087	0.5854653501934796
1.14001422	0.5871425540009232
1.14134757	0.5853239335696017
1.14268092	0.5843135594605187
1.14401427	0.5840306600064782
1.1453476200000001	0.5834244752647992
1.14668097	0.5830404788141944
1.1480143200000001	0.5858694733545989
1.14934767	0.5857887016874027
1.1506810200000002	0.5858492804377998
1.15201437	0.5860917940582423
1.15334772	0.5852026436562381
1.15468107	0.585728056730721
1.15601442	0.5860311491015605
1.15734777	0.5877891907824849
1.15868112	0.5882336997772024
1.1600144700000001	0.5864150793458808
1.16134782	0.5863948864290817
1.1626811700000002	0.5895067804235267
1.16401452	0.5903756717024472
1.16534787	0.5876477079523225
1.16668122	0.5893451046765652
1.16801457	0.5905777332830069
1.16934792	0.5912041771477695
1.17068127	0.5900725793316076
1.1720146200000001	0.5895876182970076
1.17334797	0.5919113926797283
1.1746813200000001	0.5924165466311274
1.17601467	0.5928611218321295
1.1773480200000002	0.5955688926654552
1.17868137	0.5973268681400951
1.18001472	0.597912859964975
1.18134807	0.5967408763152151
1.18268142	0.5955890855822542
1.18401477	0.5952051553379338
1.18534812	0.5943160711422144
1.1866814700000001	0.5946595493466521
1.18801482	0.5974077060135758
1.1893481700000001	0.5983978872058597
1.19068152	0.5952253482547329
1.19201487	0.5941341362721693
1.19334822	0.5958921779530938
1.19468157	0.5977916362578961
1.19601492	0.6002770863875784
1.19734827	0.6028433743907416
1.1986816200000001	0.6014895220772211
1.20001497	0.5985594967465367
1.2013483200000001	0.5976502196340181
1.20268167	0.5964781697779737
1.2040150200000002	0.5962357223638158
1.20534837	0.5985998825801347
1.20668172	0.6007418545053795
1.20801507	0.5981553735854174
1.20934842	0.5969833899356575
1.21068177	0.5986403346200174
1.21201512	0.5997921253529784
1.2133484700000001	0.5986201417032184
1.21468182	0.5986605275368164
1.2160151700000001	0.6000548318902197
1.21734852	0.6009237231691401
1.2186818700000002	0.6028231814739425
1.2200152100000001	0.6045205781981853
1.22134856	0.6046216089884651
1.2226819100000001	0.6018734523215413
1.22401526	0.6007216615885804
1.22534861	0.600580178758418
1.22668196	0.6018936452383403
1.22801531	0.6043589024512236
1.22934866	0.6037931035431428
1.23068201	0.6010853989161018
1.2320153600000001	0.6023180275225434
1.23334871	0.6050257321495844
1.2346820600000001	0.6056925618479452
1.23601541	0.6044397403247045
1.2373487600000002	0.6061169441321481
1.23868211	0.6084407185148689
1.24001546	0.6093500618336719
1.24134881	0.6095925754541144
1.24268216	0.6084003326812708
1.24401551	0.6052884386868258
1.24534886	0.6065817122499493
1.2466822100000001	0.6095925754541144
1.24801556	0.6080365953537495
1.2493489100000001	0.6081982711007111
1.25068226	0.6078951125235871
1.2520156100000002	0.6074506035288696
1.25334896	0.6098552157850712
1.25468231	0.613512715770798
1.25601566	0.6153919149525167
1.25734901	0.6133914920637191
1.2586823600000001	0.6107442999807906
1.26001571	0.6117142882562755
1.2613490600000001	0.6137349702681568
1.26268241	0.6147857302108377
1.2640157600000002	0.6139774838885992
1.26534911	0.6132298163167575
1.26668246	0.6121588634572775
1.26801581	0.6101785672789943
1.26934916	0.6109464277676349
1.27068251	0.6123204729979544
1.27201586	0.6132298163167575
1.2733492100000001	0.6127246623653584
1.27468256	0.6128458860724372
1.2760159100000001	0.6150484367480792
1.27734926	0.6154121740756004
1.2786826100000002	0.6168872500961998
1.28001596	0.618402778156682
1.28134931	0.6177561413751202
1.28268266	0.6158566830703178
1.28401601	0.6143411550098358
1.28534936	0.6136743915177596
1.28668271	0.6128458860724372
1.2880160600000001	0.6143816070497186
1.28934941	0.6168064784290036
1.2906827600000002	0.6174530490042808
1.29201611	0.6163012582713199
1.29334946	0.6174732419210798
1.29468281	0.6216157029414067
1.29601616	0.6223229846796502
1.29734951	0.6202012056712045
1.29868286	0.6183018135726867
1.3000162100000001	0.619291928558686
1.30134956	0.6191302528117244
1.3026829100000001	0.6176551105848404
1.30401626	0.6192514765188034
1.3053496100000002	0.6212115797802874
1.30668296	0.6219794402689279
1.30801631	0.6218784094786481
1.30934966	0.6224644013035281
1.31068301	0.623030200211609
1.31201636	0.6270716304416561
1.31334971	0.6270311784017736
1.3146830600000001	0.6240001884870938
1.31601641	0.6242021838613689
1.3173497600000001	0.6253135887607316
1.31868311	0.62466695197917
1.32001646	0.6254348124678106
1.32134981	0.6264048007432954
1.32268316	0.624525535355292
1.32401651	0.6241011530710892
1.32534986	0.6258390018352146
1.3266832100000001	0.6270311784017736
1.32801656	0.6282032282578179
1.3293499100000001	0.6272332399823333
1.33068326	0.6232120688753696
1.3320166100000002	0.6211105489900076
1.33334996	0.6249296585164114
1.33468331	0.628324451964897
1.33601666	0.6281223903843373
1.33735001	0.6296581113616183
1.33868336	0.6305068097237397
1.34001671	0.6296581113616183
1.3413500600000001	0.6303855860166608
1.34268341	0.6322243993647815
1.3440167600000001	0.6311534465053014
1.34535011	0.629274181117298
1.3466834600000002	0.627293884939015
1.34801681	0.6256369402546549
1.34935016	0.628364837798495
1.35068351	0.6313151222522629
1.35201686	0.6320829827409036
1.35335021	0.6316586004567005
1.35468356	0.6293145669508962
1.3560169100000001	0.6303451339767783
1.35735026	0.6333156113473453
1.3586836100000002	0.6336792824685817
1.36001696	0.6322850443214632
1.36135031	0.6289307029128605
1.36268366	0.628344644881696
1.36401701	0.629355018990779
1.36535036	0.6290923124535375
1.36668371	0.6304462309733426
1.3680170600000001	0.6347503015343465
1.36935041	0.6330327118933048
1.3706837600000001	0.6275363985594573
1.37201711	0.6287892200826979
1.3733504600000002	0.631436345959342
1.37468381	0.6323456230718604
1.37601716	0.6337601203420626
1.37735051	0.6326487816489845
1.37868386	0.6339621819226223
1.38001721	0.6356595786468651
1.38135056	0.6367709835462277
1.3826839100000001	0.6379227742791888
1.38401726	0.6382663186899108
1.3853506100000001	0.6363062154284268
1.38668396	0.637276137497627
1.38801731	0.6402061628283113
1.38935066	0.6395393331299506
1.39068401	0.6379227742791888
1.39201736	0.6382865116067099
1.39335071	0.6380844500261502
1.3946840600000001	0.6371751729136317
1.39601741	0.6372357516640288
1.3973507600000001	0.640974023316952
1.39868411	0.6425501963341157
1.4000174600000002	0.642893740744838
1.40135081	0.6423683276703551
1.40268416	0.6411356990639134
1.40401751	0.640974023316952
1.40535086	0.6413580197675568
1.40668421	0.6427118720810774
1.40801756	0.6447123611761596
1.4093509100000001	0.6434595396529188
1.41068426	0.6406709309461124
1.4120176100000001	0.6401455840779141
1.41335096	0.6397413947105103
1.4146843100000002	0.6405092551991508
1.41601766	0.6415398222250328
1.41735101	0.6417418838055925
1.41868436	0.6411558919807125
1.42001771	0.6426714200411946
1.42135106	0.6439040486476363
1.42268441	0.6434190876130361
1.4240177600000001	0.6449548085903173
1.42535111	0.647521162799765
1.4266844600000002	0.6477231581740401
1.42801781	0.6469754906021985
1.42935116	0.6483092162052047
1.43068451	0.647521162799765
1.43201786	0.6474605178430832
1.43335121	0.6491377216505271
1.43468456	0.6500066129294473
1.4360179100000001	0.6507542142950044
1.43735126	0.6505521527144447
1.4386846100000001	0.6493599761478857
1.44001796	0.6504309290073658
1.4413513100000002	0.6488345630734028
1.44268466	0.646510788690682
1.44401801	0.6465511745242802
1.44535136	0.6460662134896801
1.44668471	0.647702965257241
1.44801806	0.6479656717944825
1.44935141	0.6464299508172013
1.4506847600000001	0.6454195767081183
1.45201811	0.646187437196759
1.4533514600000002	0.6473190350129208
1.45468481	0.6484910186626807
1.45601816	0.6506329905879255
1.45735151	0.6495620377284453
1.45868486	0.647541355716564
1.46001821	0.6492184933177233
1.46135156	0.650350091133885
1.4626849100000001	0.6512998202862862
1.46401826	0.6539671390797291
1.4653516100000001	0.6544722930311284
1.46668496	0.6529972170105288
1.4680183100000002	0.6531386336344067
1.46935166	0.6549370611489294
1.47068501	0.6537853366222531
1.47201836	0.6519666499846468
1.47335171	0.65287599330345
1.47468506	0.6541288148266907
1.47601841	0.656149496838572
1.4773517600000001	0.6540479769532099
1.47868511	0.653320568504452
1.4800184600000001	0.6548764823985321
1.48135181	0.6552604126428525
1.4826851600000002	0.6553412505163333
1.48401851	0.6563313655023326
1.48535186	0.6579479243530946
1.48668521	0.6575438011919752
1.48801856	0.6574225774848963
1.4893519100000001	0.6572609017379347
1.49068526	0.6557655665942518
1.4920186100000001	0.6546339687780899
1.49335196	0.6560485322545767
1.4946853100000002	0.6576044461486569
1.49601866	0.6571598709476549
1.49735201	0.6579277314362955
1.49868536	0.6611608491378194
1.50001871	0.662858245862062
1.50135206	0.659261390833017
1.50268541	0.6540884289930925
1.5040187600000001	0.6530982478008088
1.50535211	0.6548562894817331
1.5066854600000001	0.6554826671402112
1.50801881	0.6562909796687345
1.5093521600000002	0.6576448319822551
1.51068551	0.6591805529595361
1.51201886	0.661767100085783
1.51335221	0.6675665057904699
1.51468556	0.6709410401158719
1.51601891	0.6702944695405947
1.51735226	0.66639452214071
1.5186856100000001	0.663464430603741
1.52001896	0.662373284827462
1.5213523100000002	0.6646566733765846
1.52268566	0.6652426652014646
1.52401901	0.6618883237928618
1.52535236	0.6625955393248207
1.52668571	0.6647577041668645
1.52801906	0.6652224722846656
1.52935241	0.6654043409484262
1.5306857600000001	0.6659903327733061
1.53201911	0.66639452214071
1.5333524600000001	0.6654245338652253
1.53468581	0.6646970592101827
1.5360191600000002	0.6668188382186284
1.53735251	0.6697487973430282
1.53868586	0.6682131425720317
1.54001921	0.6667178074283486
1.54135256	0.6680918526586683
1.54268591	0.6656064025289858
1.54401926	0.6637675229745806
1.5453526100000001	0.6635250755604228
1.54668596	0.6640908744685037
1.5480193100000001	0.6662126534769494
1.54935266	0.6684151379463068
1.55068601	0.6690011959774713
1.55201936	0.6713250365664767
1.55335271	0.6726384368401145
1.55468606	0.6717897384779931
1.55601941	0.6692840954315117
1.5573527600000001	0.6673239921700276
1.55868611	0.6672027684629487
1.5600194600000001	0.6686172657331511
1.56135281	0.6690011959774713
1.5626861600000002	0.6694457049721888
1.56401951	0.6690213888942703
1.56535286	0.6680110809914721
1.56668621	0.6696073807191503
1.56801956	0.6690415818110694
1.56935291	0.6678695981613095
1.57068626	0.6657680782759473
1.5720196100000001	0.6644546117960249
1.57335296	0.6666976145115496
1.5746863100000001	0.6718705763514738
1.57601966	0.6740327411935177
1.5773530100000002	0.673972096236836
1.57868636	0.6753259485503564
1.58001971	0.6753462076734402
1.58135306	0.6759523924151192
1.58268641	0.6754269793406364
1.58401976	0.6723151515524759
1.58535311	0.6726182439233155
1.5866864600000001	0.6751845319264785
1.58801981	0.673972096236836
1.5893531600000002	0.6739519033200368
1.59068651	0.6765788362798818
1.59201986	0.6759726515382029
1.59335321	0.673972096236836
1.59468656	0.6737296488226782
1.59601991	0.6770637973144819
1.59735326	0.6782964259209235
1.5986866100000001	0.6760534232053991
1.60001996	0.6757503308345595
1.6013533100000001	0.6771041831480801
1.60268666	0.6771041831480801
1.6040200100000002	0.6748814395556392
1.60535336	0.6751440798865959
1.60668671	0.6747804087653592
1.60802006	0.6766798670701616
1.60935341	0.6790440934927651
1.61068676	0.6767607049436425
1.61202011	0.6746591188519958
1.6133534600000001	0.6765383842399991
1.61468681	0.6797109231911258
1.6160201600000001	0.6834694539671324
1.6173535	0.685389105188734
1.61868685	0.6828228171855708
1.6200202000000001	0.6788622248290045
1.62135355	0.6788622248290045
1.6226869000000002	0.6798927918548865
1.62402025	0.6817517981198061
1.6253536	0.6813274820418878
1.62668695	0.6792461550733248
1.6280203	0.6814285128321677
1.62935365	0.6836512564246087
1.630687	0.6818124430764879
1.6320203500000001	0.6821963733208082
1.6333537	0.6833683569705681
1.6346870500000001	0.683752353421173
1.6360204	0.6832471332634893
1.6373537500000002	0.681388060792285
1.6386871	0.6825601106483294
1.64002045	0.6834088090104508
1.6413538	0.6841362174592086
1.64268715	0.6858134212666522
1.6440205	0.6847626613239713
1.64535385	0.6841160245424096
1.6466872000000001	0.6842978932061703
1.64802055	0.6831259095564104
1.6493539000000002	0.6821761804040091
1.65068725	0.6810041305479646
1.6520206	0.6811253542550436
1.65335395	0.6807818760506059
1.6546873	0.68498491582133
1.65602065	0.6868641812093333
1.657354	0.6866217337951757
1.6586873500000001	0.6866015408783765
1.6600207	0.6871672735801728
1.6613540500000001	0.6873087564103354
1.6626874	0.6897336277896207
1.6640207500000002	0.6901579438675389
1.6653541	0.6877128795714548
1.66668745	0.6841968624158904
1.6680208	0.68167102645261
1.66935415	0.6831461024732094
1.6706875	0.6862377373445707
1.67202085	0.6885009329768944
1.6733542000000001	0.6893092455054176
1.67468755	0.6892486005487359
1.6760209000000001	0.6885615779335761
1.67735425	0.6896123378762572
1.6786876000000002	0.690178136784338
1.68002095	0.6888848632212147
1.6813543	0.6898952373302976
1.68268765	0.692400880376779
1.684021	0.6924615253334607
1.6853543500000001	0.6914511512243778
1.6866877	0.6909661901897777
1.6880210500000001	0.6897538207064197
1.6893544	0.6877937174449356
1.6906877500000002	0.6889051223442982
1.6920211	0.6895113070859772
1.69335445	0.6908247735658998
1.6946878	0.6932697716556994
1.69602115	0.695068199170222
1.6973545	0.69743249179911
1.69868785	0.6966646313104695
1.7000212000000001	0.6931889999885031
1.70135455	0.6932091929053021
1.7026879000000001	0.6935526711097398
1.70402125	0.6934314474026609
1.7053546000000002	0.6937345397735004
1.70668795	0.6942195670143851
1.7080213	0.694360983638263
1.70935465	0.6935122852761418
1.710688	0.6946034972587055
1.71202135	0.6948055588392652
1.7133547	0.6948460108791479
1.7146880500000001	0.6963008939829481
1.7160214	0.6979173866274255
1.7173547500000002	0.6979173866274255
1.7186881	0.6969272716414262
1.72002145	0.6958361258651472
1.7213548	0.6934920923593427
1.72268815	0.6942195670143851
1.7240215	0.6968868858078281
1.72535485	0.6958967708218289
1.7266882000000001	0.6957149021580682
1.72802155	0.6965837934369886
1.7293549000000001	0.6956542572013865
1.73068825	0.6940578912674236
1.7320216000000002	0.6946843351321863
1.73335495	0.696563534313905
1.7346883	0.6989277607365084
1.73602165	0.701291987159112
1.737355	0.6986044754488699
1.73868835	0.6971899781786677
1.7400217	0.6986044754488699
1.7413550500000001	0.7006251574607512
1.7426884	0.7024640370151565
1.7440217500000001	0.7027469364691968
1.7453551	0.7021609446443169
1.74668845	0.701776948193712
1.7480218	0.699069243566671
1.74935515	0.6971899781786677
1.7506885	0.6991702743569508
1.75202185	0.7001805822597492
1.7533552000000001	0.699655235391551
1.75468855	0.7011505705352341
1.7560219000000001	0.7041007887827173
1.75735525	0.704989872978437
1.7586886000000002	0.7021002996876352
1.76002195	0.7001200035093521
1.7613553	0.7025852607222354
1.76268865	0.702908546009874
1.764022	0.7034743449179548
1.76535535	0.7035955686250336
1.7666887	0.7026459056789172
1.7680220500000001	0.702767129385996
1.7693554	0.7034743449179548
1.7706887500000001	0.7010090877050714
1.7720221	0.699655235391551
1.7733554500000002	0.701595145736236
1.7746888	0.7032318975037971
1.77602215	0.7031914454639143
1.7773555	0.703959305952555
1.77868885	0.7066468838690815
1.7800222	0.7072935206506432
1.78135555	0.7055152860529197
1.7826889000000001	0.7066468838690815
1.78402225	0.7076369988550808
1.7853556000000002	0.7067883004929595
1.78668895	0.7057375405502784
1.7880223	0.705333417389159
1.78935565	0.7066064318291989
1.790689	0.7070913928637989
1.79202235	0.7054749002193216
1.7933557	0.705879023380441
1.7946890500000001	0.7064245631654383
1.7960224	0.7078997053923223
1.7973557500000001	0.7076774508949635
1.7986891	0.7072733277338441
1.8000224500000002	0.7096172950333639
1.8013558	0.7102437388981266
1.80268915	0.7099608394440862
1.8040225	0.708546342173884
1.80535585	0.7078188675188414
1.8066892	0.708121959889681
1.80802255	0.7087282108376446
1.8093559000000001	0.7084048593437213
1.81068925	0.7071924236540789
1.8120226000000001	0.7079198983091213
1.81335595	0.7093343955793237
1.8146893	0.7072935206506432
1.81602265	0.7081826048463626
1.817356	0.7107085070159276
1.81868935	0.7110923710539635
1.8200227	0.7129514435251677
1.8213560500000001	0.7139820105510497
1.8226894	0.712304806743606
1.8240227500000001	0.7109711473468845
1.8253561	0.709011110291685
1.8266894500000002	0.709011110291685
1.8280228	0.7079602841427194
1.82935615	0.7069297833231221
1.8306895	0.7088898203783215
1.83202285	0.7121027451630463
1.8333562	0.7103649626052055
1.83468955	0.7074349372745211
1.8360229000000001	0.7102639318149256
1.83735625	0.7134768565996505
1.8386896000000001	0.7135172424332485
1.84002295	0.7126281582375292
1.8413563000000002	0.7124664824905675
1.84268965	0.7128302198180889
1.844023	0.7113752705080038
1.84535635	0.7104256075618873
1.8466897	0.7107488928495258
1.8480230500000001	0.7110923710539635
1.8493564	0.7127089961110099
1.8506897500000001	0.7137395631368919
1.8520231	0.7123654517002878
1.8533564500000002	0.7123654517002878
1.8546898	0.7144871645024488
1.85602315	0.7158814688558521
1.8573565	0.7153358628645702
1.85868985	0.7156996001920914
1.8600232	0.7145680023759297
1.86135655	0.7120421664126493
1.8626899000000001	0.7122846138268069
1.86402325	0.7146084544158122
1.8653566000000001	0.7162452061833733
1.86668995	0.7142042650484085
1.8680233000000002	0.7122644209100079
1.86935665	0.7163057849337704
1.87069	0.7187508492298547
1.87202335	0.7187711083529383
1.8733567	0.720165346500057
1.87469005	0.7220244189712612
1.8760234	0.7192358764707394
1.8773567500000001	0.7172757732092553
1.8786901	0.7178213129942526
1.8800234500000002	0.7186700775626584
1.8813568	0.720064315709777
1.88269015	0.7207109524913388
1.8840235	0.7206907595745398
1.88535685	0.7210140448621785
1.8866902	0.7228731173333827
1.88802355	0.7229741481236623
1.8893569000000001	0.7216202958101419
1.89069025	0.721195913525939
1.8920236000000001	0.7221052568447421
1.89335695	0.7234994949918606
1.8946903000000002	0.7221254497615411
1.89602365	0.7227114415864211
1.897357	0.7251565058825054
1.89869035	0.7229539552068633
1.9000237	0.7188114941865364
1.90135705	0.7186700775626584
1.9026904	0.7236207849052241
1.9040237500000001	0.726409327405746
1.9053571	0.7240652938999417
1.9066904500000001	0.7215798437702593
1.9080238	0.7198420612124183
1.90935715	0.7195187097184953
1.9106905	0.7184882088988979
1.91202385	0.7195995475919761
1.9133572	0.7224689279659786
1.91469055	0.7250554750922255
1.9160239000000001	0.7269144813571452
1.91735725	0.7264699723624276
1.9186906000000001	0.7256414669171054
1.92002395	0.7238834914424656
1.9213573000000002	0.7223881562987824
1.92269065	0.7229336960837798
1.924024	0.7230549859971432
1.92535735	0.7219233881809815
1.9266907	0.723762201529102
1.92802405	0.7245502549345416
1.9293574	0.7221860285119384
1.9306907500000001	0.7212363655658216
1.9320241	0.7224285421323806
1.9333574500000001	0.7244492241442619
1.9346908	0.7276015701785896
1.9360241500000002	0.7292585148629496
1.9373575	0.7285311064141917
1.93869085	0.727318670724549
1.9400242	0.7265911960695066
1.94135755	0.7274196353085444
1.9426909	0.7275207323051087
1.94402425	0.7254595982533448
1.9453576000000001	0.7246917377647043
1.94669095	0.7267124197765855
1.9480243000000002	0.729399997693112
1.94935765	0.7295616072337892
1.950691	0.7255808219604236
1.95202435	0.7249544443019457
1.9533577	0.7273590565581473
1.95469105	0.7278642105095463
1.9560244	0.7274196353085444
1.9573577500000001	0.7288139396619475
1.9586911	0.7296828309408679
1.9600244500000001	0.7282077549202687
1.9613578	0.7281471099635869
1.9626911500000002	0.728510847291108
1.9640245	0.7271569949775876
1.96535785	0.7256819189569881
1.9666912	0.7260253971614257
1.96802455	0.7293191598196314
1.9693579	0.7320268644466724
1.97069125	0.7325926633547533
1.9720246000000001	0.7331382693460352
1.97335795	0.7343102529957951
1.9746913000000001	0.7338656777947931
1.97602465	0.7321077023201531
1.977358	0.730693205049951
1.97869135	0.7338656777947931
1.9800247	0.7358662330961598
1.98135805	0.7358460401793608
1.9826914	0.7330170456389563
1.9840247500000001	0.7293191598196314
1.9853581	0.7293595456532295
1.9866914500000001	0.7291372911558707
1.9880248	0.7303901126791114
1.9893581500000002	0.7310771352942712
1.9906915	0.7314812584553905
1.99202485	0.7301475990586691
1.9933582	0.7297434758975497
1.99469155	0.7306528192163528
1.9960249	0.7329362077654755
1.99735825	0.7355631407253204
1.9986916	0.735825781056277
2.0000249500000002	0.7365532557113197
2.0013583	0.7366744794183985
2.00269165	0.7345123807826393
2.004025	0.7355226886854377
2.00535835	0.7356843644323992
2.0066917	0.7354418508119568
2.00802505	0.7349165039437586
2.0093584	0.7329968527221573
2.01069175	0.7337242611709152
2.0120251000000002	0.7341485772488334
2.01335845	0.7343304459125941
2.01469179	0.7352599821481962
2.01602514	0.7341283843320344
2.01735849	0.7334413617168747
2.0186918400000002	0.7373817611566419
2.02002519	0.7397055355393627
2.02135854	0.740049079950085
2.02269189	0.7379677529815218
2.02402524	0.7376848535274815
2.02535859	0.7392609603383608
2.02669194	0.7392812194614444
2.02802529	0.739463088125205
2.02935864	0.736411772881157
2.0306919900000002	0.7353408200216771
2.03202534	0.7363713870475591
2.03335869	0.7376646606106825
2.03469204	0.7407967475219265
2.0360253900000003	0.7435247112720511
2.03735874	0.7418475074646074
2.03869209	0.7391397366312817
2.04002544	0.739463088125205
2.04135879	0.7411806777662467
2.04269214	0.7416858317176459
2.04402549	0.7396853426225638
2.04535884	0.7386143897630836
2.04669219	0.7395438597924011
2.0480255400000003	0.7375029848637208
2.04935889	0.7361086805103176
2.05069224	0.7379677529815218
2.05202559	0.7396247638721666
2.05335894	0.738917482133923
2.05469229	0.7400692728668841
2.05602564	0.7421101477955643
2.05735899	0.7441914747641272
2.05869234	0.7435449041888502
2.0600256900000002	0.741140225726364
2.06135904	0.7414231913866891
2.06269239	0.7418273145478084
2.06402574	0.7411604848494477
2.06535909	0.7404330101944052
2.06669244	0.7396853426225638
2.06802579	0.7394832810420041
2.06935914	0.7398672112863244
2.07069249	0.7390993507976839
2.0720258400000002	0.7397055355393627
2.07335919	0.739503473958803
2.07469254	0.7407159096484457
2.07602589	0.7441107030969311
2.0773592400000003	0.7456060382406141
2.07869259	0.7442925717606917
2.08002594	0.7466365390602115
2.08135929	0.7463536396061711
2.08269264	0.7448381115456889
2.08402599	0.7451816559564112
2.08535934	0.74364593497913
2.08669269	0.7428578153674058
2.08802604	0.7422920826656094
2.0893593900000003	0.7430599431542501
2.09069274	0.7443127646774907
2.09202609	0.742615367953248
2.09335944	0.7429992981975683
2.09469279	0.7447572736722083
2.09602614	0.7462324158990923
2.09735949	0.7474246586719357
2.09869284	0.7458080998211738
2.10002619	0.7433428426082905
2.1013595400000002	0.7438479965596897
2.10269289	0.7467173769336922
2.10402624	0.7465355082699316
2.10535959	0.7436863208127281
2.10669294	0.7446360499651293
2.10802629	0.7477883297931724
2.10935964	0.7481520671206936
2.11069299	0.7456262311574132
2.11202634	0.7447977257120909
2.1133596900000002	0.7470002763877328
2.11469304	0.749546371474097
2.11602639	0.7510618995345789
2.11735974	0.7508396450372202
2.1186930900000003	0.7494048886439344
2.12002644	0.749546371474097
2.12135979	0.7509204167044164
2.12269314	0.7516276984426599
2.12402649	0.7524562038879823
2.1253598400000002	0.7532038052535391
2.12669319	0.7498696567617354
2.12802654	0.7490816033562958
2.12935989	0.7531028406695439
2.1306932400000003	0.7556893215895061
2.13202659	0.7518701458568177
2.13335994	0.7484552256978176
2.13469329	0.7481116812870956
2.13602664	0.7501525562157759
2.13735999	0.7528199412155034
2.13869334	0.7537090254112229
2.14002669	0.7540726965324596
2.14136004	0.7517893741896214
2.1426933900000003	0.7492230861864583
2.14402674	0.7480308434136148
2.14536009	0.7487583180686573
2.14669344	0.7508193859141366
2.14802679	0.7526380725517429
2.14936014	0.7521733044339417
2.15069349	0.7511629303248589
2.15202684	0.7520722736436619
2.15336019	0.7522743352242216
2.1546935400000002	0.7513246060718204
2.15602689	0.7526380725517429
2.15736024	0.7545577237733442
2.15869359	0.7548608161441839
2.16002694	0.7545577237733442
2.16136029	0.7543354692759856
2.16269364	0.7515670534859782
2.16402699	0.7503142319627375
2.16536034	0.7507790000805387
2.1666936900000002	0.7527592962588217
2.16802704	0.7537090254112229
2.16936039	0.7543960480263827
2.17069374	0.7560126068771447
2.1720270900000003	0.7567198886153881
2.17336044	0.7548608161441839
2.17469379	0.754193986445823
2.17602714	0.7558307382133841
2.17736049	0.7573462662738661
2.17869384	0.7580939338457077
2.18002719	0.7569825289463449
2.18136054	0.7549416540176646
2.18269389	0.7552447463885041
2.1840272400000003	0.758397026216547
2.18536059	0.7609835071365093
2.18669394	0.7570229809862274
2.18802729	0.7540121177820625
2.18936064	0.7574877491040286
2.19069399	0.75892243929103
2.19202734	0.7580333550953106
2.19336069	0.7575079420208277
2.19469404	0.7557095145063051
2.1960273900000002	0.7561540897073072
2.19736074	0.7593670144920319
2.19869409	0.7613270515472315
2.20002744	0.7606400289320717
2.20136079	0.7597306856132687
2.20269414	0.7603773223948304
2.20402749	0.7607612526391506
2.20536084	0.7618120125818317
2.20669419	0.761508920210992
2.2080275400000002	0.7601954537310697
2.20936089	0.7582354166758701
2.21069424	0.7553255842619848
2.21202759	0.7547193995203059
2.2133609400000003	0.7580130959722268
2.21469429	0.7601954537310697
2.21602764	0.7619333024951951
2.21736099	0.7622162019492356
2.21869434	0.7618928504553123
2.22002769	0.7636912779698349
2.22136104	0.7635498613459571
2.22269439	0.762195942826152
2.22402774	0.7614482752543104
2.2253610900000003	0.7608420905126314
2.22669444	0.7582959954262674
2.22802779	0.7574675561872296
2.22936114	0.7592861766185512
2.23069449	0.7601348749806724
2.23202784	0.7590638559149079
2.23336119	0.75833644746615
2.23469454	0.759387207408831
2.23602789	0.7624788422801922
2.2373612400000003	0.763085093228156
2.23869459	0.7633275406423137
2.24002794	0.765328029737396
2.24136129	0.7661969210163163
2.24269464	0.7654897054843576
2.24402799	0.7639135986734783
2.24536134	0.7639135986734783
2.24669469	0.7636710850530359
2.24802804	0.75999339215051
2.2493613900000002	0.7604783531851101
2.25069474	0.7630244482714743
2.25202809	0.7639943703406745
2.25336144	0.7653482888604797
2.25469479	0.7659949256420413
2.25602814	0.767732708199882
2.25736149	0.7696725523382826
2.25869484	0.7700160967490048
2.26002819	0.7679549626972408
2.2613615400000002	0.7664394346367587
2.26269489	0.765186613113518
2.26402824	0.7644187526248774
2.26536159	0.7640550152973562
2.2666949400000003	0.7645803621655545
2.26802829	0.7634285714325937
2.26936164	0.7613473106703151
2.27069499	0.7612462136737507
2.27202834	0.7641560460876361
2.27336169	0.7664596275535578
2.27469504	0.767429549622758
2.27602839	0.7666616891341175
2.27736174	0.765752412021599
2.2786950900000003	0.7670658785015214
2.28002844	0.768864306016044
2.28136179	0.7681166384442023
2.28269514	0.765206806030317
2.28402849	0.7635700542627561
2.28536184	0.763812501676914
2.28669519	0.7672881329988801
2.28802854	0.7693694599674431
2.28936189	0.766237373056199
2.2906952400000002	0.7641964981275187
2.29202859	0.7672476809589974
2.29336194	0.7711072425252838
2.29469529	0.7722792923813284
2.29602864	0.7717336863900466
2.29736199	0.7705010577836049
2.29869534	0.769450297840924
2.30002869	0.7713295632289273
2.30136204	0.7749466111747714
2.3026953900000002	0.7733502452408084
2.30402874	0.7687632090194795
2.30536209	0.7667021411740002
2.30669544	0.7661767280995172
2.3080287900000003	0.7672072951253993
2.30936214	0.769005722639922
2.31069549	0.770541443617203
2.31202884	0.7708445359880426
2.31336219	0.7715114318926879
2.31469554	0.7731683765770478
2.31602889	0.7740170749391692
2.31736224	0.773047152869969
2.31869559	0.7717538793068456
2.3200289400000003	0.7728854771230075
2.32136229	0.7739766228992865
2.32269564	0.7718347171803264
2.32402899	0.7701171275392846
2.32536234	0.7687632090194795
2.32669569	0.76904610847352
2.32802904	0.7698139689621605
2.32936239	0.7692684291771632
2.33069574	0.7710870496084848
2.3320290900000002	0.7725419327122852
2.33336244	0.7730673457867681
2.33469579	0.7706829264473656
2.33602914	0.7695917144648019
2.33736249	0.7696523594214837
2.33869584	0.7702989962030452
2.34002919	0.7713093041058435
2.34136254	0.7723600640485246
2.34269589	0.7738553991922077
2.3440292400000002	0.7735523068213681
2.34536259	0.7713295632289273
2.34669594	0.7726632226256487
2.34802929	0.773491728070971
2.3493626400000003	0.7730673457867681
2.35069599	0.7730673457867681
2.35202934	0.7731279907434498
2.35336269	0.7742999743932097
2.35469604	0.7770279381433345
2.3560293900000002	0.7786040449542138
2.35736274	0.7773714825540566
2.35869609	0.7738150133586096
2.36002944	0.773491728070971
2.3613627900000003	0.7766035558591314
2.36269614	0.7781999217930944
2.36402949	0.7767247795662103
2.36536284	0.7745222950968529
2.36669619	0.7740979128126501
2.36802954	0.776320656405091
2.36936289	0.7739564299824875
2.37069624	0.7723803231716082
2.37202959	0.7744615839338868
2.3733629400000003	0.7750880277986494
2.37469629	0.775128479838532
2.37602964	0.7757952433306081
2.37736299	0.7769067144362556
2.37869634	0.777351223430973
2.38002969	0.7785434662038165
2.38136304	0.7781595359594963
2.38269639	0.7763004634882918
2.38402974	0.7749466111747714
2.3853630900000002	0.7764419463184545
2.38669644	0.7777553465920923
2.38802979	0.7766035558591314
2.38936314	0.7764014942785717
2.39069649	0.7769269073530546
2.39202984	0.7765025250688515
2.39336319	0.7762196256148112
2.39469654	0.7788061065347734
2.39602989	0.7795740332296984
2.3973632400000002	0.7778159915487741
2.39869659	0.7797760948102581
2.40002994	0.7825241852708974
2.40136329	0.7807460168794583
2.4026966400000003	0.7802004108881765
2.40402999	0.7810087234166998
2.40536334	0.7806045340492959
2.40669669	0.7813926536610201
2.40803004	0.7832718528427389
2.40936339	0.7805843411324968
2.41069674	0.7766035558591314
2.41203008	0.7772098068070951
2.41336343	0.781655293991977
2.41469678	0.7837972659172217
2.41603013	0.7833931427561024
2.41736348	0.7824434136037012
2.41869683	0.7811905258741758
2.42003018	0.7801802179713774
2.4213635300000003	0.7789273964481368
2.42269688	0.7795740332296984
2.42403023	0.7814734253282163
2.42536358	0.7806449860891785
2.42669693	0.7783211455001732
2.42803028	0.7801195730146957
2.42936363	0.7798568664774543
2.43069698	0.7771895476840114
2.43203033	0.7790082343216175
2.4333636800000003	0.7822817378567396
2.43469703	0.7834133356729014
2.43603038	0.7836760422101426
2.43736373	0.7845449334890632
2.43869708	0.7858987858025837
2.44003043	0.7855148555582634
2.44136378	0.7838377179571044
2.44269713	0.7822008999832587
2.44403048	0.7796548048968946
2.4453638300000002	0.7790890059888137
2.44669718	0.7813320087043383
2.44803053	0.7832314670091407
2.44936388	0.7823019307735387
2.45069723	0.7829687604718993
2.45203058	0.7848480258599027
2.45336393	0.7852319561042229
2.45469728	0.7841206174111448
2.45603063	0.7848076400263047
2.4573639800000002	0.7848884778997853
2.45869733	0.7851511844370268
2.46003068	0.7863837468371839
2.46136403	0.7870708356586282
2.4626973800000003	0.7855553075981461
2.46403073	0.784059972454463
2.46536408	0.7846864163192258
2.46669743	0.7843024198686208
2.46803078	0.7846257713625441
2.46936413	0.7862423302133059
2.47069748	0.7869495457452648
2.47203083	0.7874547659029485
2.47336418	0.7876163754436255
2.4746975300000003	0.7890713247537104
2.47603088	0.7895966716219086
2.47736423	0.7882630122251872
2.47869758	0.7881215956013093
2.48003093	0.7893340312909518
2.48136428	0.7885661045960266
2.48269763	0.785676531305225
2.48403098	0.7845449334890632
2.48536433	0.7853127939777037
2.4866976800000002	0.787879081980867
2.48803103	0.7889904868802297
2.48936438	0.7892733863342701
2.49069773	0.7903241462769511
2.49203108	0.7918396743374332
2.49336443	0.7929106271969133
2.49469778	0.7928095964066336
2.49603113	0.7911121996823908
2.49736448	0.7924256661623131
2.4986978300000002	0.7931329479005567
2.50003118	0.7899806018662289
2.50136453	0.7885459116792276
2.50269788	0.7884246879721487
2.5040312300000003	0.788222626391589
2.50536458	0.7860806544663443
2.50669793	0.7854340176847826
2.50803128	0.7890308727138278
2.50936463	0.7913142612629505
2.51069798	0.7901220846963914
2.51203133	0.7897583473688703
2.51336468	0.7907484623548695
2.51469803	0.791435551176314
2.5160313800000003	0.7907686552716685
2.51736473	0.789818992325552
2.51869808	0.7918396743374332
2.52003143	0.7945878310043569
2.52136478	0.7927085656163536
2.52269813	0.7885055258456296
2.52403148	0.788909649006749
2.52536483	0.7934360402713961
2.52669818	0.7930318509039921
2.5280315300000002	0.7920417359179929
2.52936488	0.7922639904153516
2.53069823	0.7922437974985524
2.53203158	0.7906878836044723
2.53336493	0.7898795710759492
2.53469828	0.791900319294115
2.53603163	0.793557263978475
2.53736498	0.7942240936768358
2.53869833	0.7935168781448769
2.5400316800000002	0.793617842728872
2.54136503	0.7927085656163536
2.54269838	0.7918598672542322
2.54403173	0.7916779985904716
2.5453650800000003	0.7924660519959112
2.54669843	0.7923044424552342
2.54803178	0.7925468898693921
2.54936513	0.7932339786908364
2.55069848	0.7927287585331527
2.5520318300000002	0.7917386435471534
2.55336518	0.7925670827861911
2.55469853	0.7952748536195168
2.55603188	0.7968914124702788
2.5573652300000003	0.7980432032032396
2.55869858	0.7968308337198816
2.56003193	0.7943857694237972
2.56136528	0.7939613871395944
2.56269863	0.7935976498120731
2.56403198	0.7926681797827556
2.56536533	0.7918598672542322
2.56669868	0.7943251244671156
2.56803203	0.7970732811340394
2.5693653800000003	0.7966287059330374
2.57069873	0.794001839179477
2.57203208	0.7923852803287151
2.57336543	0.7925670827861911
2.57469878	0.7942442865936348
2.57603213	0.7990131252724398
2.57736548	0.8009126497835268
2.57869883	0.8003467846691613
2.58003218	0.7988717086485618
2.5813655300000002	0.7990940293522052
2.58269888	0.8005084604161229
2.58403223	0.8001447892948862
2.58536558	0.7986696470680021
2.58669893	0.7984069405307608
2.58803228	0.7973965664216779
2.58936563	0.7972146977579173
2.59069898	0.7964468372692768
2.59203233	0.7950929849557562
2.5933656800000002	0.7939210013059963
2.59469903	0.7940422250130752
2.59603238	0.7952546607027178
2.59736573	0.7967499296401162
2.5986990800000003	0.8001649822116853
2.60003243	0.8019229576863252
2.60136578	0.7989727394388417
2.60269913	0.796729736723317
2.60403248	0.7954971743231601
2.60536583	0.7932541716076356
2.60669918	0.7929308201137124
2.60803253	0.7950121470822754
2.60936588	0.7983867476139618
2.6106992300000003	0.8007307811197661
2.61203258	0.8001649822116853
2.61336593	0.7976390800421203
2.61469928	0.7990940293522052
2.61603263	0.800852004826845
2.61736598	0.8007913598701634
2.61869933	0.7988515157317628
2.62003268	0.7962448418950017
2.62136603	0.7962043898551189
2.6226993800000002	0.7993971217230448
2.62403273	0.8007307811197661
2.62536608	0.7996800211770851
2.62669943	0.8008924568667278
2.62803278	0.8027716560484465
2.62936613	0.8031353933759677
2.63069948	0.8011752901144837
2.63203283	0.7994577004734418
2.63336618	0.8017613481456481
2.6346995300000002	0.8032364241662476
2.63603288	0.8024685636776071
2.63736623	0.8037213852008477
2.63869958	0.80347893778669
2.6400329300000003	0.8032566170830466
2.64136628	0.8056208435056501
2.64269963	0.8050954966374518
2.64403298	0.8018219268960454
2.64536633	0.800367043792245
2.64669968	0.8014986416084068
2.64803303	0.8007509740365653
2.64936638	0.801114645157802
2.65069973	0.8042871841089287
2.6520330800000003	0.805277299094928
2.65336643	0.8040851225283691
2.65469978	0.803195972126365
2.65603313	0.8025695944678868
2.65736648	0.8033778407901255
2.65869983	0.803054555502487
2.66003318	0.8012763209047634
2.66136653	0.8017613481456481
2.66269988	0.8032566170830466
2.6640332300000003	0.8026099803014849
2.66536658	0.7992556388928821
2.66669993	0.7985483571546387
2.66803328	0.802145212183684
2.66936663	0.8047924042666125
2.67069998	0.806651410531532
2.67203333	0.8044488598558902
2.67336668	0.8031757792095658
2.67470003	0.8057825192526117
2.6760333800000002	0.8057420672127289
2.67736673	0.8044690527726893
2.67870008	0.8054591677586886
2.68003343	0.8083286143389757
2.68136678	0.8090560227877336
2.68270013	0.8064695418677714
2.68403348	0.8060856116234512
2.68536683	0.805156075387849
2.68670018	0.8025089495112051
2.6880335300000002	0.8025494015510877
2.68936688	0.8033980999132091
2.69070023	0.8062270282473292
2.69203358	0.8062270282473292
2.6933669300000003	0.8064493489509723
2.69470028	0.805580457672052
2.69603363	0.8049338208904904
2.69736698	0.8056208435056501
2.69870033	0.8058633571260924
2.70003368	0.805277299094928
2.70136703	0.8054389748418895
2.70270038	0.8079850699282537
2.70403373	0.8079446840946555
2.7053670800000003	0.8050348516807702
2.70670043	0.8038426089079266
2.70803378	0.806065418706652
2.70936713	0.8090964748276164
2.71070048	0.8088943470407721
2.71203383	0.8077426225140958
2.71336718	0.8074597230600553
2.71470053	0.8094197601152548
2.71603388	0.8119052102449371
2.7173672300000002	0.8098238832763742
2.71870058	0.8090964748276164
2.72003393	0.81135967045994
2.72136728	0.8127337156902595
2.72270063	0.8100663968968166
2.72403398	0.8075404947272515
2.72536733	0.8084296451292556
2.72670068	0.8091975056178962
2.72803403	0.8094804050719366
2.7293673800000002	0.8075001088936534
2.73070073	0.8056612955455327
2.73203408	0.8058027121694107
2.73336743	0.8080861007185334
2.7347007800000003	0.8106523887216965
2.73603413	0.8114404421271362
2.73736748	0.8126528778167789
2.73870083	0.8151585870695448
2.74003418	0.8169368216672682
2.74136753	0.816128509138745
2.74270088	0.8125316541096999
2.74403423	0.809763304525977
2.74536758	0.8090762819108174
2.7467009300000003	0.8096420146126135
2.74803428	0.8094197601152548
2.74936763	0.8098643353162569
2.75070098	0.8077223633910122
2.75203433	0.8073182402298928
2.75336768	0.8101472347702973
2.75470103	0.8150372971561812
2.75603438	0.8152394249430256
2.75736773	0.8114000562935381
2.7587010800000002	0.8096420146126135
2.76003443	0.8117637936210592
2.76136778	0.8128550056036229
2.76270113	0.8118041794546574
2.76403448	0.8127135227734605
2.76536783	0.812390237485822
2.76670118	0.8106725816384955
2.76803453	0.8107332265951772
2.76936788	0.8094400192383385
2.7707012300000002	0.8085912546699326
2.77203458	0.8095005979887356
2.77336793	0.8121881096989777
2.77470128	0.8118850173281382
2.77603463	0.8111373497562966
2.77736798	0.8115819249572986
2.77870133	0.8129559701876182
2.78003468	0.8146331739950619
2.78136803	0.8146736260349446
2.7827013800000002	0.8128550056036229
2.78403473	0.8099855590233358
2.78536808	0.8100462039800176
2.78670143	0.8100462039800176
2.7880347800000003	0.8104301342243379
2.78936813	0.8121881096989777
2.79070148	0.81077367863506
2.79203483	0.8090358298709346
2.79336818	0.8122487546556595
2.79470153	0.8165326322998644
2.79603488	0.8145119502879831
2.79736823	0.811986048118418
2.79870158	0.8132186767248597
2.8000349300000003	0.8143907265809043
2.80136828	0.8153403895270208
2.80270163	0.8179471295700665
2.80403498	0.8162699257626229
2.80536833	0.8153000036934227
2.80670168	0.8154616794403842
2.80803503	0.8155627102306642
2.80936837	0.8151181350296621
2.81070172	0.8170782382911462
2.81203507	0.8196647192111084
2.81336842	0.8209781856910308
2.81470177	0.8190383415526303
2.81603512	0.8158051576448218
2.81736847	0.8159870263085823
2.8187018200000002	0.8167751459203066
2.82003517	0.8173611377451866
2.82136852	0.8184522835214657
2.82270187	0.8195636884208285
2.82403522	0.8186746042251092
2.82536857	0.8167346938804241
2.82670192	0.8156232889810612
2.82803527	0.8163103778025056
2.82936862	0.8177450679895069
2.8307019700000002	0.8178057129461886
2.83203532	0.8175228134921482
2.83336867	0.8168559175875029
2.83470202	0.8190989203030273
2.8360353700000003	0.8206347074865932
2.83736872	0.8193818197570679
2.83870207	0.8201496802457084
2.84003542	0.8215641775159107
2.84136877	0.8216046295557934
2.84270212	0.8186543451020254
2.84403547	0.8186139592684274
2.84536882	0.8211600543547914
2.84670217	0.8203518080325528
2.8480355200000003	0.8185533805180302
2.84936887	0.817199461998225
2.85070222	0.8178864846133849
2.85203557	0.8181088053170281
2.85336892	0.81924040313319
2.85470227	0.82089734781755
2.85603562	0.8200082636218305
2.85736897	0.8197253641677901
2.85870232	0.8190989203030273
2.8600356700000003	0.8195636884208285
2.86136902	0.8209377998574328
2.86270237	0.8230393197427948
2.86403572	0.8244133649731143
2.86536907	0.8231605434498738
2.86670242	0.8201496802457084
2.86803577	0.8178864846133849
2.86936912	0.8180886124002292
2.87070247	0.817765260906306
2.8720358200000002	0.8194828505473477
2.87336917	0.8243527862227171
2.87470252	0.8272828115534016
2.87603587	0.8273231973869997
2.87736922	0.8249791638811953
2.87870257	0.8220491385505109
2.88003592	0.822938288952515
2.88136927	0.8254843840388791
2.88270262	0.8241911104757557
2.8840359700000002	0.8188362799720706
2.88536932	0.8168559175875029
2.88670267	0.8158254167679055
2.88803602	0.817199461998225
2.8893693700000003	0.8195233025872305
2.89070272	0.8194222717969506
2.89203607	0.8196647192111084
2.89336942	0.8227564202887544
2.89470277	0.8249185189245136
2.89603612	0.8226957753320726
2.89736947	0.8196647192111084
2.89870282	0.8205336104900287
2.90003617	0.8236657636075575
2.9013695200000003	0.8243729791395162
2.90270287	0.8232817671569526
2.90403622	0.8250398088378771
2.90536957	0.8255651557060752
2.90670292	0.8220087527169128
2.90803627	0.8200689085785122
2.90936962	0.8219683006770301
2.91070297	0.8233827979472322
2.91203632	0.8217258532628724
2.9133696700000002	0.8216046295557934
2.91470302	0.824453817012997
2.91603637	0.8270402979329593
2.91736972	0.8268584292691987
2.91870307	0.8252823224583195
2.92003642	0.8248579401741164
2.92136977	0.827100942889641
2.92270312	0.8264744990248782
2.92403647	0.8226351965816754
2.9253698200000002	0.8217864320132695
2.92670317	0.8220087527169128
2.92803652	0.823423249987115
2.92936987	0.8238677589818325
2.9307032200000003	0.8222916521709532
2.93203657	0.8219481077602311
2.93336992	0.8236253115676747
2.93470327	0.8246962644271548
2.93603662	0.824009241811995
2.93736997	0.8245346548864777
2.93870332	0.826211792487637
2.94003667	0.8273231973869997
2.94137002	0.828171895749121
2.9427033700000003	0.8288791112810798
2.94403672	0.8279495750454777
2.94537007	0.8267978505188015
2.94670342	0.8236657636075575
2.94803677	0.8206549004033922
2.94937012	0.8221906213806733
2.95070347	0.823564666610993
2.95203682	0.8207761241104712
2.95337017	0.8216854674292742
2.9547035200000002	0.8249589709643962
2.95603687	0.8252216775016377
2.95737022	0.825625800662757
2.95870357	0.825645993579556
2.96003692	0.8269998458930765
2.96137027	0.8303744464247629
2.96270362	0.8298086475166819
2.96403697	0.8267372055621197
2.96537032	0.8270201050161602
2.9667036700000002	0.82605018294696
2.96803702	0.8226553894984744
2.96937037	0.8228978369126323
2.97070372	0.8248175543405183
2.97203707	0.8247771023006356
2.97337042	0.8259288930335964
2.97470377	0.8285153739535586
2.97603712	0.8290205941112423
2.97737047	0.8305361221717246
2.9787038200000002	0.8300713540539234
2.98003717	0.8282729265394009
2.98137052	0.826716946439036
2.98270387	0.8279495750454777
2.9840372200000003	0.8290811728616395
2.98537057	0.8299299374300455
2.98670392	0.829667230892804
2.98803727	0.8280506058357576
2.98937062	0.8287175017404029
2.99070397	0.8288993704041635
2.99203732	0.8307583766690833
2.99337067	0.8313241755771642
2.99470402	0.8321122289826038
2.9960373700000003	0.8323749355198452
2.99737072	0.8305967009221216
2.99870407	0.830253222717684
3.00003742	0.8297278096432013
3.00137077	0.8293641385219647
3.00270412	0.8267372055621197
3.00403747	0.825645993579556
3.00537082	0.8277879655048007
3.00670417	0.8319304265251276
3.0080375200000002	0.8346785169857668
3.00937087	0.8334458883793252
3.01070422	0.8320718431490056
3.01203757	0.8316272679480036
3.01337092	0.8323951284366442
3.01470427	0.8319910052755248
3.01603762	0.8310210832063246
3.01737097	0.8308190216257649
3.01870432	0.8322133259791682
3.0200376700000002	0.831283789743566
3.02137102	0.8320314573154076
3.02270437	0.831889974485245
3.02403772	0.8300107090972416
3.0253710700000003	0.8300107090972416
3.02670442	0.8298894853901628
3.02803777	0.8308392145425639
3.02937112	0.8316070750312046
3.03070447	0.8303947055478466
3.03203782	0.8290407870280414
3.03337117	0.8304552842982437
3.03470452	0.8330215723014068
3.03603787	0.8344764554052071
3.0373712200000003	0.8347189690256496
3.03870457	0.8331226030916866
3.04003792	0.8320516502322066
3.04137127	0.8336277570430859
3.04270462	0.8346179382353698
3.04403797	0.8319506194419267
3.04537132	0.8291418178183213
3.04670467	0.8300713540539234
3.04803802	0.8335065333360069
3.0493713700000002	0.8340723322440878
3.05070472	0.832314356769448
3.05203807	0.8292832344421992
3.05337142	0.8310816619567218
3.05470477	0.8340925251608868
3.05603812	0.8338904635803271
3.05737147	0.83617385212945
3.05870482	0.8391240703769334
3.06003817	0.8390836845433353
3.0613715200000002	0.8357495360515316
3.06270487	0.8330417652182058
3.06403822	0.8332842788386482
3.06537157	0.83500186847969
3.0667049200000003	0.8375277044429704
3.06803827	0.8372852570288127
3.06937162	0.8357899218851297
3.07070497	0.8368811338676934
3.07203832	0.8398313521151768
3.07337167	0.8388411709228929
3.07470502	0.8368406818278107
3.07603837	0.838154148307733
3.07737172	0.8389018158795747
3.0787050700000003	0.8367396510375308
3.08003842	0.8348806447726111
3.08137177	0.8362546900029307
3.08270512	0.8382349861812138
3.08403847	0.83558786030457
3.08537182	0.8330822172580885
3.08670517	0.8337490469564492
3.08803852	0.8356080532213691
3.08937187	0.8362143041693325
3.0907052200000003	0.8354868295142901
3.09203857	0.8354261845576085
3.09337192	0.8370629363251694
3.09470527	0.838861363839692
3.09603862	0.839912123782373
3.09737197	0.8385178856352544
3.09870532	0.8365982344136529
3.10003867	0.839204908250414
3.10137202	0.8400536066125355
3.1027053700000002	0.8377096393130157
3.10403872	0.8362950758365287
3.10537207	0.8356080532213691
3.10670542	0.8363961728330932
3.10803877	0.8398313521151768
3.10937212	0.841852034127058
3.11070547	0.8406597913542145
3.11203882	0.8389624608362564
3.11337217	0.8420540957076177
3.1147055200000002	0.841367073092458
3.11603887	0.8384976927184553
3.11737222	0.839285746123895
3.11870557	0.8394069698309737
3.1200389200000003	0.8386795613822159
3.12137227	0.8396899354912988
3.12270562	0.8407204363108962
3.12403897	0.8408619191410589
3.12537232	0.839891930865574
3.12670567	0.8378712488536927
3.12803902	0.837669187273133
3.12937237	0.8377096393130157
3.13070572	0.8355676673877709
3.1320390700000003	0.8374267398589752
3.13337242	0.8394474218708565
3.13470577	0.8407204363108962
3.13603912	0.8440950368425827
3.13737247	0.8453478583658233
3.13870582	0.845105344745381
3.14003917	0.8447416736241444
3.14137252	0.8430442106936169
3.14270587	0.8413468801756588
3.1440392200000002	0.840336506066576
3.14537257	0.8411650115118983
3.14670592	0.8404779888967384
3.14803927	0.839184715333615
3.14937262	0.8389220087963738
3.15070597	0.8394474218708565
3.15203932	0.8399930278621384
3.15337267	0.84239764011834
3.15470602	0.8429229869865381
3.1560393700000002	0.841286235218977
3.15737272	0.8409023049746568
3.15870607	0.841286235218977
3.16003942	0.840942690808255
3.1613727700000003	0.8401748303196144
3.16270612	0.8409629499313386
3.16403947	0.8414277180491397
3.16537282	0.8408012741843771
3.16670617	0.8392453602902968
3.16803952	0.8411043665552165
3.16937287	0.8431251147733825
3.17070622	0.8418318412102591
3.17203957	0.8408619191410589
3.1733729200000003	0.8415489417562185
3.17470627	0.8417914553766609
3.17603962	0.84181164829346
3.17737297	0.842902794069739
3.17870632	0.84346859297782
3.18003967	0.8439333610956211
3.18137302	0.8416095867129003
3.18270637	0.839184715333615
3.18403972	0.841852034127058
3.1853730700000003	0.8436504616415806
3.18670642	0.841973257834137
3.18803977	0.8426603466555813
3.18937312	0.8451659897020626
3.19070647	0.8445598049603836
3.19203982	0.8426603466555813
3.19337317	0.8433877551043393
3.19470652	0.8454892749897013
3.19603987	0.844377936296623
3.1973732200000002	0.8434080142274227
3.19870657	0.8451256038684647
3.20003992	0.8458328194004234
3.20137327	0.8423369951616582
3.20270662	0.8403971510232577
3.20403997	0.8404779888967384
3.20537332	0.8441758747160634
3.20670666	0.8483385286531894
3.20804001	0.8469442242997862
3.20937336	0.8448830902480223
3.21070671	0.8441354226761807
3.21204006	0.8437312995150614
3.21337341	0.8425997016988996
3.21470676	0.8436706545583796
3.2160401100000002	0.8457317886101438
3.21737346	0.8453478583658233
3.21870681	0.8440950368425827
3.22004016	0.8457924335668253
3.2213735100000003	0.8483182695301058
3.22270686	0.8500359253774321
3.22404021	0.8478333084955056
3.22537356	0.8437312995150614
3.22670691	0.8420743548307014
3.22804026	0.84229660932806
3.22937361	0.8436706545583796
3.23070696	0.8459136572739043
3.23204031	0.845974302230586
3.2333736600000003	0.845085151828582
3.23470701	0.8470654480068651
3.23604036	0.850743140909391
3.23737371	0.851773707935273
3.23870706	0.8486416210240291
3.24004041	0.8451256038684647
3.24137376	0.8441758747160634
3.24270711	0.8443172913399414
3.24404046	0.8442162605496615
3.2453738100000002	0.8445799978771826
3.24670716	0.8473281545441065
3.24804051	0.8483587215699885
3.24937386	0.8500561182942312
3.25070721	0.8476716327485442
3.25204056	0.8439131681788221
3.25337391	0.8431251147733825
3.25470726	0.8458933981508205
3.25604061	0.8479545322025845
3.2573739600000002	0.8487223926912252
3.25870731	0.8492074199321099
3.26004066	0.8487021997744261
3.26137401	0.8484597523602683
3.2627073600000003	0.8487426518143087
3.26404071	0.8472877025042239
3.26537406	0.8453478583658233
3.26670741	0.8432261455636622
3.26804076	0.8433877551043393
3.26937411	0.845549919946383
3.27070746	0.8467219698024274
3.27204081	0.8463986183085043
3.27337416	0.8475706019582643
3.2747075100000003	0.8489649063116675
3.27604086	0.8495711572596311
3.27737421	0.8499752804207504
3.27870756	0.8515918392715123
3.28004091	0.8507026888695083
3.28137426	0.8488234896877896
3.28270761	0.8481364008663452
3.28404096	0.8471664787971449
3.28537431	0.845105344745381
3.2867076600000003	0.8461763638111457
3.28804101	0.8474898302910681
3.28937436	0.8478939534521873
3.29070771	0.8514099706077517
3.29204106	0.8525819542575116
3.29337441	0.848783037647907
3.29470776	0.8462773946014255
3.29604111	0.8469644172165853
3.29737446	0.850136956167712
3.2987078100000002	0.8511068782369123
3.30004116	0.8499752804207504
3.30137451	0.8488436826045885
3.30270786	0.8493286436391887
3.30404121	0.8478939534521873
3.30537456	0.8454085033225051
3.30670791	0.8467421627192265
3.30804126	0.8489447133948684
3.30937461	0.8493892885958705
3.3107079600000002	0.8479949842424673
3.31204131	0.8473685403777046
3.31337466	0.8471664787971449
3.31470801	0.847611053998147
3.3160413600000003	0.8496115430932293
3.31737471	0.8536529071169918
3.31870806	0.8566233844875589
3.32004141	0.8570477667717618
3.32137476	0.8560777784962769
3.32270811	0.8539358727773168
3.32404146	0.8490457441851482
3.32537481	0.8472473166706257
3.32670816	0.8510462332802305
3.3280415100000003	0.8530871082089109
3.32937486	0.8496115430932293
3.33070821	0.8472675095874248
3.33204156	0.8479343392857855
3.33337491	0.8495913501764302
3.33470826	0.8524607305504328
3.33604161	0.8558959098325163
3.33737496	0.8559969406227962
3.33870831	0.8543803817720341
3.3400416600000002	0.8536327142001927
3.34137501	0.8538752278206351
3.34270836	0.8539762586109149
3.34404171	0.8540772894011948
3.34537506	0.8502581798747909
3.34670841	0.8473483474609056
3.34804176	0.8497934117569899
3.34937511	0.851773707935273
3.35070846	0.8479747913256682
3.3520418100000002	0.8456712098597465
3.35337516	0.8492478057657079
3.35470851	0.8541783201914745
3.35604186	0.8558555239989182
3.3573752100000003	0.8554311417147152
3.35870856	0.8526021471743107
3.36004191	0.8526021471743107
3.36137526	0.8553907558811172
3.36270861	0.8554109487979162
3.36404196	0.8523394406370693
3.36537531	0.8532083981222742
3.36670866	0.855511979588196
3.36804201	0.8541783201914745
3.3693753600000003	0.8523192477202702
3.37070871	0.854319803021637
3.37204206	0.8570679596885609
3.37337541	0.85757311363996
3.37470876	0.8573508591426012
3.37604211	0.8558353310821193
3.37737546	0.8535923283665946
3.37870881	0.8519959624326316
3.38004216	0.8528851128346358
3.3813755100000003	0.8541783201914745
3.38270886	0.8541783201914745
3.38404221	0.8555928174616768
3.38537556	0.8553503038412344
3.38670891	0.8527840158380713
3.38804226	0.8545420575189958
3.38937561	0.8565829986539607
3.39070896	0.8538145828639533
3.39204231	0.8523798926769519
3.3933756600000002	0.8539358727773168
3.39470901	0.8562798400768366
3.39604236	0.8568658319017165
3.39737571	0.8532083981222742
3.39870906	0.8552493392572393
3.40004241	0.8601999803935202
3.40137576	0.8607860384246848
3.40270911	0.8582197504215217
3.40404246	0.8573508591426012
3.4053758100000002	0.8580378817577611
3.40670916	0.8589269659534805
3.40804251	0.8567244152778386
3.40937586	0.8545016716853976
3.4107092100000003	0.8528851128346358
3.41204256	0.8541378681515918
3.41337591	0.8548249569730363
3.41470926	0.8561788092865568
3.41604261	0.8573710520594003
3.41737596	0.8592503174474037
3.41870931	0.8604223010971636
3.42004266	0.8600989496032405
3.42137601	0.8582601362551198
3.4227093600000003	0.8553503038412344
3.42404271	0.856097971413076
3.42537606	0.8566233844875589
3.42670941	0.8557140411687557
3.42804276	0.8553907558811172
3.42937611	0.8569668626919964
3.43070946	0.8567042223610395
3.43204281	0.8585632286259594
3.43337616	0.8604424940139627
3.4347095100000002	0.8602201733103193
3.43604286	0.8591492204508393
3.43737621	0.8601394016431231
3.43870956	0.8594725719447623
3.44004291	0.8575124686832782
3.44137626	0.8602606915564867
3.44270961	0.8623824043586478
3.44404296	0.8600585637696424
3.44537631	0.8575326616000774
3.4467096600000002	0.8564010637839155
3.44804301	0.8564617087405971
3.44937636	0.8563808708671165
3.45070971	0.8546228953924766
3.4520430600000003	0.8565020945741953
3.45337641	0.8597756643156018
3.45470976	0.8613720302495648
3.45604311	0.8614326752062466
3.45737646	0.8606647485113214
3.45870981	0.8586844523330381
3.46004316	0.8575933065567591
3.46137651	0.8582601362551198
3.46270986	0.8597150193589201
3.4640432100000003	0.8606041697609242
3.46537656	0.8594927648615615
3.46670991	0.8565829986539607
3.46804326	0.8566839632379559
3.46937661	0.8583813599621987
3.47070996	0.8605435248042425
3.47204331	0.8603212703068837
3.47337666	0.8592503174474037
3.47471001	0.8589876109101622
3.4760433600000002	0.8592705103642028
3.47737671	0.8600181779360443
3.47871006	0.8600989496032405
3.48004341	0.8613114514991675
3.48137676	0.8582399433383207
3.48271011	0.8533902667860349
3.48404346	0.8551684351774738
3.48537681	0.8594321861111642
3.48671016	0.8618974433240475
3.4880435100000002	0.8628067204365661
3.48937686	0.8617357013708014
3.49071021	0.8606849414281205
3.49204356	0.8608264904645675
3.4933769100000003	0.8623015002788824
3.49471026	0.8634331643013287
3.49604361	0.86545384631321
3.49737696	0.8659994523044918
3.49871031	0.8650295302352916
3.5000436600000002	0.8626854967294871
3.50137701	0.8616144776637226
3.50271036	0.8597554713988028
3.50404371	0.8581186534249573
3.5053770600000003	0.8576539515134408
3.50671041	0.858623873582641
3.50804376	0.8614326752062466
3.50937711	0.8616953155372034
3.51071046	0.8601999803935202
3.51204381	0.8584016190852822
3.51337716	0.8601191425200395
3.51471051	0.8638372212561635
3.51604386	0.8652517847326503
3.5173772100000003	0.8652719776494494
3.51871056	0.8649890781954089
3.52004391	0.8636150329650895
3.52137726	0.8640999939996895
3.52271061	0.8633522602215633
3.52404396	0.8608870692149647
3.52537731	0.8577145302638379
3.52671066	0.8613518373327657
3.52804401	0.8648274024484474
3.5293773600000002	0.8630896198906065
3.53071071	0.8608870692149647
3.53204406	0.8612305474194023
3.53337741	0.8627258825630852
3.53471076	0.8634129713845298
3.53604411	0.8624025972754468
3.53737746	0.8620186670311265
3.53871081	0.8648072095316484
3.54004416	0.8659994523044918
3.5413775100000002	0.8650901089856887
3.54271086	0.8643222484970482
3.54404421	0.8635745809252067
3.54537756	0.8628673653932478
3.5467109100000003	0.8630896198906065
3.54804426	0.8619176362408466
3.54937761	0.861755960493885
3.55071096	0.8634735501349268
3.55204431	0.8657367457672505
3.55337766	0.8656761008105687
3.55471101	0.8667268607532498
3.55604436	0.8672926596613307
3.55737771	0.8659792593876928
3.5587110600000003	0.8640999939996895
3.56004441	0.864423279287328
3.56137776	0.8654741054362937
3.56271111	0.8651911397759686
3.56404446	0.8640798010828904
3.56537781	0.8624025972754468
3.56671116	0.8613720302495648
3.56804451	0.8644839242440098
3.56937786	0.8665046062558911
3.5707112100000002	0.866484413339092
3.57204456	0.8688081877218128
3.57337791	0.8705661631964526
3.57471126	0.8683636125208107
3.57604461	0.8666662820028527
3.57737796	0.8663227375921304
3.57871131	0.8670502122471729
3.58004466	0.8668683435834122
3.58137801	0.8655750700202889
3.5827113600000002	0.8650699160688897
3.58404471	0.8633118743879652
3.58537806	0.8645849550342897
3.58671141	0.8648880474051291
3.5880447600000003	0.8666662820028527
3.58937811	0.8711117691877345
3.59071146	0.8713340898913778
3.59204481	0.8692123770892167
3.59337816	0.8668076986267305
3.59471151	0.8667268607532498
3.59604486	0.8660196452212909
3.59737821	0.8660600972611736
3.59871156	0.8679796822764905
3.6000449100000003	0.8696569522902187
3.60137826	0.8719200817162578
3.60271161	0.870808676816895
3.60404495	0.8675756253216557
3.6053783	0.8670704051639719
3.6067116500000003	0.8672724667445316
3.608045	0.8669491152506085
3.60937835	0.8675149803649739
3.6107117	0.8668076986267305
3.61204505	0.8666258299629699
3.6133784	0.8679796822764905
3.61471175	0.8688283806386118
3.6160451	0.869171925049334
3.61737845	0.868585933224454
3.6187118000000003	0.8676968490287347
3.62004515	0.8677170419455336
3.6213785	0.8686061923475377
3.62271185	0.8676362040720529
3.6240452	0.8672522738277326
3.62537855	0.8659994523044918
3.6267119	0.8645243100776079
3.62804525	0.865433653396411
3.6293786	0.8674138833684095
3.6307119500000002	0.8681818100633347
3.6320453	0.8686869640147339
3.63337865	0.8716574413853009
3.634712	0.8737387683538639
3.63604535	0.8719807266729396
3.6373787	0.8690304422191715
3.63871205	0.8676968490287347
3.6400454	0.8690304422191715
3.64137875	0.8697175310406159
3.6427121000000002	0.8692527629228148
3.64404545	0.8683030337704136
3.6453788	0.8678180727358135
3.64671215	0.8687476089714156
3.6480455000000003	0.8707480980664979
3.64937885	0.8714351206816576
3.6507122	0.8707077122328998
3.65204555	0.8694346315865754
3.6533789	0.8700408163282545
3.65471225	0.8699801713715727
3.6560456	0.8707077122328998
3.65737895	0.8725262664579367
3.6587123	0.8716169231391337
3.6600456500000003	0.8699195926211755
3.661379	0.8703237157822948
3.66271235	0.8699397855379746
3.6640457	0.8693134078794965
3.66537905	0.8687879948050137
3.6667124	0.8678786514862107
3.66804575	0.8662823517585323
3.6693791	0.8676766561119356
3.67071245	0.8681818100633347
3.6720458000000002	0.870343908699094
3.67337915	0.8723444640004607
3.6747125	0.8729506487421398
3.67604585	0.8730718724492186
3.6773792	0.8731325174059004
3.67871255	0.8733547719032592
3.6800459	0.872890003785458
3.68137925	0.873193162362582
3.6827126	0.8722029811702983
3.6840459500000002	0.870081268368137
3.6853793	0.8686061923475377
3.68671265	0.8686465781811358
3.688046	0.8705055844460554
3.6893793500000003	0.873193162362582
3.6907127	0.8748702999637412
3.69204605	0.8735164476502206
3.6933794	0.8723444640004607
3.69471275	0.8705864223195363
3.6960461000000002	0.8697781759972976
3.69737945	0.8723444640004607
3.6987128	0.8732335481961802
3.70004615	0.8735770264006179
3.7013795000000003	0.8735366405670197
3.70271285	0.8718595029658606
3.7040462	0.8693537937130946
3.70537955	0.8675756253216557
3.7067129	0.8674138833684095
3.70804625	0.8681009721898539
3.7093796	0.8676766561119356
3.71071295	0.8667471198763333
3.7120463	0.8686667710979349
3.7133796500000003	0.8717180201356981
3.714713	0.872688008411183
3.71604635	0.8738397991441438
3.7173797	0.8752744893311452
3.71871305	0.8751330065009826
3.7200464	0.8755371296621018
3.72137975	0.873314386069661
3.7227131	0.8715967302223346
3.72404645	0.8727687800783792
3.7253798000000002	0.8712532520178969
3.72671315	0.8690507013422551
3.7280465	0.8713138969745787
3.72937985	0.8726272972482165
3.7307132	0.8746075934264997
3.73204655	0.876587889604783
3.7333799	0.8780226459980688
3.73471325	0.8795987528089481
3.7360466	0.8792754013150249
3.7373799500000002	0.8781236105820641
3.7387133	0.8770931097624667
3.74004665	0.875820095322427
3.74138	0.873455802693539
3.7427133500000003	0.8718998887994587
3.7440467	0.8726677492880993
3.74538005	0.8725667184978195
3.7467134	0.8739610228512227
3.74804675	0.8750319757107028
3.7493801	0.8753148751647432
3.75071345	0.8749511378372219
3.7520468	0.8758806740728241
3.75338015	0.877032464805785
3.7547135000000003	0.8771133026792657
3.75604685	0.8755169367453028
3.7573802	0.8763656351074243
3.75871355	0.8782044484555449
3.7600469	0.8785681857830662
3.76138025	0.8772547193031437
3.7627136	0.8765071179375867
3.76404695	0.8766687274782637
3.7653803	0.8764464729809051
3.7667136500000002	0.8738599920609429
3.768047	0.8711724803507008
3.76938035	0.8726272972482165
3.7707137	0.8752744893311452
3.77204705	0.8759615119463049
3.7733804	0.8766889203950629
3.77471375	0.8798008143895077
3.7760471	0.8830945770477133
3.77738045	0.8808515743321887
3.7787138000000002	0.8767293062286609
3.78004715	0.8755169367453028
3.7813805	0.8783458650794228
3.78271385	0.8781842555387459
3.7840472000000003	0.8748501070469421
3.78538055	0.8735972855237014
3.7867139	0.8750521686275018
3.78804725	0.8747693353797459
3.7893806	0.8722232402933818
3.79071395	0.8731325174059004
3.7920473	0.8749309449204229
3.79338065	0.8750521686275018
3.794714	0.875254296414346
3.7960473500000003	0.8777396803377439
3.7973807	0.8784267691591882
3.79871405	0.8778205182112246
3.8000474	0.8778003252944255
3.80138075	0.8772547193031437
3.8027141	0.8765071179375867
3.80404745	0.8738599920609429
3.8053808	0.871273444934696
3.80671415	0.8707682909832969
3.8080475000000003	0.8729102629085417
3.80938085	0.8753350680815422
3.8107142	0.8752744893311452
3.81204755	0.875557322578901
3.8133809	0.8774972329235861
3.81471425	0.8810537021190331
3.8160476	0.88121531165971
3.81738095	0.8789723751504701
3.8187143	0.8794573361850702
3.8200476500000002	0.8792956604381086
3.821381	0.8771738814296629
3.82271435	0.8760625427365848
3.8240477	0.8750723615443009
3.82538105	0.874809721213344
3.8267144	0.8778609702511072
3.82804775	0.8778205182112246
3.8293811	0.8757391912426615
3.83071445	0.875557322578901
3.8320478000000002	0.876022090696702
3.83338115	0.8770526577225841
3.8347145	0.8781438697051478
3.83604785	0.8801241658834309
3.8373812000000003	0.881356728283588
3.83871455	0.8816598868607121
3.8400479	0.8816598868607121
3.84138125	0.8814577590738678
3.8427146	0.8794573361850702
3.84404795	0.8783458650794228
3.8453813	0.8786086378229487
3.84671465	0.8793966912283884
3.848048	0.878689409490145
3.8493813500000003	0.8787298615300277
3.8507147	0.8776588424642631
3.85204805	0.8760827356533838
3.8533814	0.8766687274782637
3.85471475	0.8809930571623513
3.8560481	0.8826500018467114
3.85738145	0.8820842691449151
3.8587148	0.8800837138435482
3.86004815	0.8803464203807897
3.8613815000000002	0.8827308397201921
3.86271485	0.8827308397201921
3.8640482	0.8820640100218314
3.86538155	0.8817609176509918
3.8667149	0.8791946296478287
3.86804825	0.8790127609840681
3.8693816	0.878952182233671
3.87071495	0.878992568067269
3.8720483	0.8815386631536332
3.8733816500000002	0.8827106468033931
3.874715	0.8814577590738678
3.87604835	0.8802857754241079
3.8773817	0.881336535366789
3.8787150500000003	0.8806899647915118
3.8800484	0.8814982111137505
3.88138175	0.8820842691449151
3.8827151	0.8826298089299123
3.88404845	0.8806293198348301
3.8853818	0.878507607032669
3.88671515	0.878669216573346
3.8880485	0.8792956604381086
3.88938185	0.8785883786998652
3.8907152000000003	0.8800231350931511
3.89204855	0.8807707364587081
3.8933819	0.8794977220186683
3.89471525	0.8809930571623513
3.8960486	0.8828925154671536
3.89738195	0.8814780181969515
3.8987153	0.8792552083982259
3.90004865	0.8803666132975887
3.901382	0.881619501027114
3.9027153500000002	0.882407488226269
3.9040487	0.882811677593673
3.90538205	0.8817609176509918
3.9067154	0.877335623382909
3.90804875	0.8764868588145032
3.9093821	0.8795583669753501
3.91071545	0.8809930571623513
3.9120488	0.8792552083982259
3.91338215	0.8803868062143878
3.9147155000000002	0.8830743841309144
3.91604885	0.8821650408121112
3.9173822	0.8792552083982259
3.91871555	0.8802655825073088
3.9200489	0.8812961495331909
3.92138225	0.8798412002231059
3.9227156	0.8814173732402697
3.92404895	0.8808111884985906
3.9253823	0.8785277999494681
3.9267156500000002	0.8794977220186683
3.928049	0.8788510852371065
3.92938235	0.8769718860553879
3.9307157	0.8777801323776265
3.9320490500000003	0.8793966912283884
3.9333824	0.882407488226269
3.93471575	0.8856002863004793
3.9360491	0.8878028369761213
3.93738245	0.8879038677664012
3.9387158	0.8860649882119959
3.94004915	0.88345824816895
3.9413825	0.8831754149211941
3.94271585	0.8841251440735953
3.9440492000000003	0.8831956078379932
3.94538255	0.8832359936715913
3.9467159	0.8820640100218314
3.94804925	0.881356728283588
3.9493826	0.8809930571623513
3.95071595	0.8812355045765091
3.9520493	0.8826298089299123
3.95338265	0.8831552220043951
3.954716	0.8839432754098348
3.9560493500000002	0.8839432754098348
3.9573827	0.885357772680037
3.95871605	0.8849940353525159
3.9600494	0.8860851811287949
3.96138275	0.8860246023783978
3.9627161	0.8832359936715913
3.96404945	0.8818821413580709
3.9653828	0.8833774765017538
3.96671615	0.8855598342605967
3.9680495000000002	0.8841049511567963
3.96938285	0.8834987002088327
3.9707162	0.8831754149211941
3.97204955	0.8845292672347147
3.9733829000000003	0.8857820887579554
3.97471625	0.8852769348065562
3.9760496	0.8868328487006364
3.97738295	0.8908137001802865
3.9787163	0.8912986612148865
3.98004965	0.8890758514161611
3.981383	0.8874188405255163
3.98271635	0.8868328487006364
3.9840497	0.8848121666887552
3.9853830500000003	0.8824479402661517
3.9867164	0.8822054928519939
3.98804975	0.8835188931256317
3.9893831	0.8835391522487154
3.99071645	0.8840847582399972
3.9920498	0.886105374045594
3.99338315	0.8868934936573182
3.9947165	0.8856002863004793
3.99604985	0.8840038541602319
3.9973832000000002	0.8834785072920337
3.99871655	0.884509008111631
4.0000499000000005	0.8857013170907592
4.00138324	0.884893004562236
4.00271659	0.883276445711474
4.00404994	0.8835593451655145
4.00538329	0.8826500018467114
4.0067166400000005	0.8816396939439131
4.00804999	0.8804879032109522
4.00938334	0.8793764321053048
4.01071669	0.880326161257706
4.01205004	0.8820842691449151
4.01338339	0.8833572835849548
4.01471674	0.8856406721340774
4.01605009	0.8867116249935576
4.01738344	0.8867924628670383
4.01871679	0.8881261222637599
4.02005014	0.8887525661285224
4.02138349	0.8857820887579554
4.02271684	0.8830137391742326
4.02405019	0.8839432754098348
4.02538354	0.8860851811287949
4.02671689	0.8891364301665582
4.02805024	0.890126611358842
4.02938359	0.8882474121771233
4.0307169400000005	0.8859033124650343
4.03205029	0.885802347881039
4.03338364	0.8883686358842021
4.03471699	0.8904095108128826
4.03605034	0.8888535969188023
4.03738369	0.887014717364397
4.03871704	0.8875401304388799
4.04005039	0.8896416503242419
4.04138374	0.8888535969188023
4.04271709	0.8888131448789196
4.04405044	0.8893385579534023
4.04538379	0.8879240606832002
4.04671714	0.8887121802949243
4.0480504900000005	0.8898639710278853
4.04938384	0.8898033260712035
4.05071719	0.8886110832983599
4.05205054	0.8857417029243573
4.05338389	0.8859639574217161
4.0547172400000004	0.888651469131958
4.05605059	0.8915007227954462
4.05738394	0.8896011982843592
4.05871729	0.8882877980107214
4.06005064	0.8897224219914381
4.06138399	0.8912379500519202
4.06271734	0.8894193958268832
4.06405069	0.8856406721340774
4.06538404	0.8860649882119959
4.06671739	0.8892577200799217
4.06805074	0.8897224219914381
4.06938409	0.8893385579534023
4.07071744	0.8897224219914381
4.0720507900000005	0.8889141756691995
4.07338414	0.8885908903815609
4.07471749	0.8891162372497592
4.07605084	0.8882676050939223
4.07738419	0.8884292146345993
4.07871754	0.8884494075513983
4.08005089	0.8894395887436822
4.08138424	0.8906115723934421
4.08271759	0.8872168451512413
4.08405094	0.883902823369952
4.08538429	0.8845292672347147
4.08671764	0.8865297563297969
4.08805099	0.8908944718474826
4.08938434	0.8934810189737293
4.09071769	0.8909551168041644
4.09205104	0.8873178759415212
4.09338439	0.8900861593189594
4.09471774	0.8937638522214852
4.0960510900000004	0.8961887236007704
4.09738444	0.8961483377671723
4.09871779	0.894875257120848
4.10005114	0.8928747680257658
4.10138449	0.8906317653102412
4.10271784	0.8905307345199613
4.10405119	0.8892577200799217
4.10538454	0.8864691113731151
4.10671789	0.8878634157265184
4.10805124	0.88802509147348
4.10938459	0.8858225407978381
4.11071794	0.8880452843902791
4.11205129	0.8889748206258812
4.1133846400000005	0.8899649356118804
4.11471799	0.8929354129824475
4.11605134	0.8935415977241266
4.11738469	0.8928950271488494
4.11871804	0.8913188541316855
4.12005139	0.8912177571351212
4.12138474	0.8907126031837219
4.12271809	0.8910156955545615
4.12405144	0.8920462625804435
4.12538479	0.8884090217178002
4.12671814	0.8863075018324382
4.12805149	0.889217268040039
4.12938484	0.8912177571351212
4.13071819	0.8906924102669229
4.13205154	0.8890960443329601
4.13338489	0.8895810053675601
4.13471824	0.8915411086290443
4.13605159	0.8939861729251285
4.1373849400000005	0.8937436593046862
4.13871829	0.8928545751089667
4.14005164	0.8913996920051664
4.14138499	0.8913794990883673
4.14271834	0.8914804636723627
4.14405169	0.8900659664021603
4.14538504	0.888166508097358
4.14671839	0.8887121802949243
4.14805174	0.8905913794766431
4.14938509	0.8886918549655561
4.15071844	0.8901871901092392
4.15205179	0.8950369328678096
4.15338514	0.8938042380550834
4.1547184900000005	0.8906924102669229
4.15605184	0.8921877454106061
4.15738519	0.8940265587587266
4.15871854	0.8947944192473671
4.16005189	0.8950571257846086
4.16138524	0.8940265587587266
4.16271859	0.8923898069911657
4.16405194	0.8913592399652837
4.16538529	0.8915613015458433
4.16671864	0.8913794990883673
4.16805199	0.8926727064452061
4.16938534	0.8940670107986094
4.17071869	0.8955017009856107
4.17205204	0.8948550642040489
4.17338539	0.8944913268765278
4.17471874	0.8944711339597287
4.17605209	0.8931778603966053
4.17738544	0.8941275895490065
4.1787187900000005	0.8924302590310483
4.18005214	0.8912379500519202
4.18138549	0.891783556043202
4.18271884	0.8904499628527652
4.18405219	0.887014717364397
4.18538554	0.886105374045594
4.18671889	0.8886716620487571
4.18805224	0.8887525661285224
4.18938559	0.8877018061858415
4.19071894	0.8880452843902791
4.19205229	0.891763363126403
4.19338564	0.8963907851813301
4.19471899	0.89590582414673
4.1960523400000005	0.8936022426808082
4.19738569	0.8903893178960834
4.19871904	0.8911975642183221
4.20005239	0.8933394699372823
4.20138574	0.8929152200656485
4.20271909	0.8952793802819674
4.20405244	0.8963705922645311
4.20538579	0.8962897543910503
4.20671914	0.8957239554829695
4.20805249	0.8945317789164104
4.20938584	0.8951581565748885
4.21071919	0.8950975778244914
4.21205254	0.8957441483997685
4.21338589	0.8971990977098534
4.21471924	0.8991187489314548
4.21605259	0.8980276031551757
4.21738594	0.8940063658419276
4.21871929	0.8932990841036842
4.2200526400000005	0.8951581565748885
4.22138599	0.8951581565748885
4.22271934	0.8960068549370098
4.22405269	0.8957441483997685
4.22538604	0.8939457870915305
4.22671939	0.8940872037154084
4.22805274	0.8958855650236464
4.22938609	0.8942084274224872
4.23071944	0.8935820497640091
4.23205279	0.8939861729251285
4.23338614	0.8939053350516478
4.23471949	0.8950773187014077
4.23605284	0.8956431176094886
4.2373861900000005	0.894895450037647
4.23871954	0.8945317789164104
4.24005289	0.8934607598506458
4.24138624	0.8930364437727273
4.24271959	0.8949965470342115
4.24405294	0.8948550642040489
4.24538629	0.893864883011765
4.24671964	0.8948550642040489
4.24805299	0.8955420868192088
4.24938634	0.8942084274224872
4.25071969	0.8937840451382844
4.25205304	0.8950773187014077
4.25338639	0.8953198323218501
4.25471974	0.8964513639317273
4.25605309	0.8992197797217347
4.25738644	0.8989772661012924
4.25871979	0.8987146257703355
4.26005314	0.8989166211446106
4.2613864900000005	0.8984518530268095
4.26271984	0.8962089165175695
4.26405319	0.8943902960862479
4.26538654	0.8929556058992466
4.26671989	0.8940670107986094
4.26805324	0.8956633105262877
4.26938659	0.8954006039890462
4.27071994	0.8962695614742513
4.27205329	0.8974415451240112
4.27338664	0.8995228720925742
4.27471999	0.8989974590180914
4.27605334	0.9001897017909349
4.27738669	0.9013617516469795
4.2787200400000005	0.9005938249520543
4.28005339	0.9020487080558546
4.28138674	0.9024528974232585
4.28272009	0.8978052824515323
4.28405344	0.8962089165175695
4.2853867900000004	0.8976840587444535
4.28672014	0.8975223829974919
4.28805349	0.8976436729108555
4.28938684	0.8969161320495284
4.29072019	0.8963099473078494
4.29205354	0.8968151012592485
4.29338689	0.898007344032092
4.29472024	0.8988964282278115
4.29605359	0.9002099609140185
4.29738694	0.9026549590038182
4.29872029	0.9034228194924587
4.30005364	0.9000078331271744
4.30138699	0.8967949083424495
4.3027203400000005	0.8966534917185716
4.30405369	0.8982902434861325
4.30538704	0.8967141366752532
4.30672039	0.8962089165175695
4.30805374	0.8972394835434515
4.30938709	0.8946530026234893
4.31072044	0.8935820497640091
4.31205379	0.8962089165175695
4.31338714	0.8974213522072121
4.31472049	0.8984316601100105
4.31605384	0.8982094056126517
4.31738719	0.8989166211446106
4.31872054	0.8978052824515323
4.32005389	0.8962897543910503
4.32138724	0.8985124979834912
4.32272059	0.9005938249520543
4.32405394	0.8998057715466147
4.32538729	0.8994218413022944
4.3267206400000005	0.8974819309576093
4.32805399	0.8941680415888891
4.32938734	0.8951379636580895
4.33072069	0.8971586456699707
4.33205404	0.8970778740027746
4.33338739	0.8997451927962175
4.33472074	0.9025943140471364
4.33605409	0.8998461573802128
4.33738744	0.8976234137877718
4.33872079	0.8964109780981292
4.34005414	0.8981690197790536
4.34138749	0.9004927941617744
4.34272084	0.9011798829832187
4.3440541900000005	0.9013212996070967
4.34538754	0.8990176519348905
4.34672089	0.8993208105120145
4.34805424	0.9007353077822168
4.34938759	0.9012202688168168
4.35072094	0.9016243919779362
4.35205429	0.9009171764459774
4.35338764	0.9005129870785734
4.35472099	0.9030186963313395
4.35605434	0.9022710287594979
4.35738769	0.8999674472935763
4.35872104	0.8979466990754102
4.36005439	0.8975021900806929
4.36138774	0.8980679889887737
4.36272109	0.8987146257703355
4.36405444	0.9005736320352552
4.36538779	0.9001089301237387
4.36672114	0.8992804246784164
4.3680544900000005	0.8984316601100105
4.36938784	0.8976234137877718
4.37072119	0.8981892126958527
4.37205454	0.8993813892624116
4.37338789	0.8992197797217347
4.37472124	0.8997249336731338
4.37605459	0.9020285151390556
4.37738794	0.9042715840608648
4.37872129	0.9052212470069814
4.38005464	0.9068580649808269
4.38138799	0.9044533865183408
4.38272134	0.9024932832568566
4.38405469	0.9017254889745007
4.3853880400000005	0.9000280260439734
4.38672139	0.9003109254980137
4.38805474	0.9013212996070967
4.38938809	0.9008161456556975
4.39072144	0.9009777551963746
4.39205479	0.9026347660870192
4.39338814	0.9012404617336159
4.39472149	0.8988560423942135
4.39605484	0.8987752045207327
4.39738819	0.9000887372069397
4.39872153	0.9017456818912998
4.40005488	0.9022912878825816
4.40138823	0.9024730903400576
4.40272158	0.9023316737161797
4.40405493	0.8997855786298156
4.40538828	0.8969363249663275
4.40672163	0.8974213522072121
4.40805498	0.9010384001530563
4.40938833	0.9024125115896604
4.41072168	0.9001493159573368
4.41205503	0.9008767244060947
4.41338838	0.9037461709863819
4.41472173	0.9053627298371438
4.4160550800000005	0.9060901382859017
4.41738843	0.9039482325669416
4.41872178	0.9041906799810994
4.42005513	0.904796930929063
4.42138848	0.9017254889745007
4.42272183	0.9001695088741359
4.42405518	0.9027560560003826
4.42538853	0.9031399200384184
4.42672188	0.9005938249520543
4.42805523	0.8992804246784164
4.42938858	0.8997249336731338
4.43072193	0.900654469908736
4.43205528	0.8997249336731338
4.4333886300000005	0.8994016483854953
4.43472198	0.9023114807993806
4.43605533	0.9038673946934609
4.43738868	0.9015637470212545
4.43872203	0.9022710287594979
4.44005538	0.9057062080415814
4.44138873	0.9084746238315888
4.44272208	0.9045948031422186
4.44405543	0.8988358494774145
4.44538878	0.8979265061586112
4.44672213	0.9010787859866544
4.44805548	0.902735796877299
4.44938883	0.9032005649951
4.45072218	0.9016243919779362
4.45205553	0.9019679363886584
4.45338888	0.9025539282135384
4.45472223	0.9029782442914567
4.45605558	0.9035238502827386
4.4573889300000005	0.9038472017766618
4.45872228	0.9030186963313395
4.46005563	0.9028166347507798
4.46138898	0.9033622407420616
4.46272233	0.9028166347507798
4.46405568	0.9016648440178189
4.46538903	0.9017254889745007
4.46672238	0.9007151148654178
4.46805573	0.8987348186871346
4.46938908	0.8997653857130166
4.47072243	0.9007353077822168
4.47205578	0.9036855260297002
4.47338913	0.9050798303831034
4.4747224800000005	0.9055849843345026
4.47605583	0.9079896627969887
4.47738918	0.9069389028543077
4.47872253	0.9069994816047049
4.48005588	0.9073834118490252
4.4813892300000004	0.9068580649808269
4.48272258	0.9059689145788229
4.48405593	0.9030590821649376
4.48538928	0.9007151148654178
4.48672263	0.9014223303973765
4.48805598	0.9021497388461345
4.48938933	0.9020891600957373
4.49072268	0.9017254889745007
4.49205603	0.9011798829832187
4.49338938	0.9019477434718595
4.49472273	0.9028368276675788
4.49605608	0.9018062606416968
4.49738943	0.9010989789034534
4.4987227800000005	0.9017456818912998
4.50005613	0.9022104500091007
4.50138948	0.9024327045064595
4.50272283	0.9026549590038182
4.50405618	0.903766363903181
4.50538953	0.9046554480989004
4.50672288	0.9047362859723812
4.50805623	0.9044331936015417
4.50938958	0.9055849843345026
4.51072293	0.9056051772513016
4.51205628	0.9042715840608648
4.51338963	0.9046756410156995
4.51472298	0.9056658222079833
4.51605633	0.9062922660727459
4.51738968	0.9056253701681007
4.51872303	0.9051807949670986
4.52005638	0.9040694562740205
4.52138973	0.9051807949670986
4.5227230800000005	0.9055243393778208
4.52405643	0.9033420478252625
4.52538978	0.9023316737161797
4.52672313	0.9038875876102599
4.52805648	0.9070196745215039
4.52938983	0.9085553954987851
4.53072318	0.9042108728978984
4.53205653	0.9020487080558546
4.53338988	0.9063528448231432
4.53472323	0.9082926889615436
4.53605658	0.9071005123949847
4.53738993	0.9062518140328634
4.53872328	0.9065549064037028
4.5400566300000005	0.9063731039462268
4.54138998	0.9045140314750224
4.54272333	0.9021295459293354
4.54405668	0.9015839399380535
4.54539003	0.9025741211303374
4.54672338	0.9026549590038182
4.54805673	0.904493772351939
4.54939008	0.9056860151247824
4.55072343	0.904796930929063
4.55205678	0.9037461709863819
4.55339013	0.906453875613423
4.55472348	0.9073025739755444
4.55605683	0.9064741347365066
4.55739018	0.904796930929063
4.55872353	0.9027964418339807
4.56005688	0.9031197271216194
4.56139023	0.9054435677106247
4.56272358	0.9080704344641849
4.5640569300000005	0.9084746238315888
4.56539028	0.906332651906344
4.56672363	0.9046756410156995
4.56805698	0.9045140314750224
4.56939033	0.9052616990468639
4.57072368	0.9046150622653023
4.57205703	0.9028368276675788
4.57339038	0.9035036573659396
4.57472373	0.9066357442771836
4.57605708	0.9078684390899099
4.57739043	0.9063528448231432
4.57872378	0.9053627298371438
4.58005713	0.9069994816047049
4.5813904800000005	0.9085958475386677
4.58272383	0.905847690871744
4.58405718	0.9037461709863819
4.58539053	0.9049787995928236
4.58672388	0.9069590957711068
4.58805723	0.9074036709721087
4.58939058	0.9064336826966239
4.59072393	0.9057062080415814
4.59205728	0.907343026015427
4.59339063	0.909444545900789
4.59472398	0.9108589769647067
4.59605733	0.9087574570793447
4.59739068	0.9079492107571061
4.59872403	0.91059633663375
4.60005738	0.9116470965764311
4.60139073	0.91059633663375
4.60272408	0.9085553954987851
4.60405743	0.9075854734295848
4.6053907800000005	0.9086362333722658
4.60672413	0.9076663113030655
4.60805748	0.9097274453548296
4.60939083	0.9115865178260338
4.61072418	0.9119703818640695
4.61205753	0.9105559508001518
4.61339088	0.9107175603408288
4.61472423	0.9117481273667108
4.61605758	0.9111217497082327
4.61739093	0.9063731039462268
4.61872428	0.9024730903400576
4.62005763	0.9027560560003826
4.62139098	0.9057871121213469
4.6227243300000005	0.908515009665187
4.62405768	0.9093839009441073
4.62539103	0.9086766854121485
4.62672438	0.9076056663463838
4.62805773	0.9060295595355047
4.62939108	0.9043321628112618
4.63072443	0.9052414399237804
4.63205778	0.9063932968630258
4.63339113	0.9053627298371438
4.63472448	0.9071005123949847
4.63605783	0.9086766854121485
4.63739118	0.9086564262890648
4.63872453	0.9084746238315888
4.64005788	0.9078279208437426
4.64139123	0.905423308587541
4.64272458	0.9056455630848997
4.64405793	0.9078684390899099
4.64539128	0.9077268900534627
4.6467246300000005	0.9037461709863819
4.64805798	0.9022104500091007
4.64939133	0.9058073050381459
4.65072468	0.9062113619929807
4.65205803	0.9056860151247824
4.65339138	0.9064943276533056
4.65472473	0.9085958475386677
4.65605808	0.9086766854121485
4.65739143	0.9095051908574708
4.65872478	0.9104953058434702
4.66005813	0.9110812976683501
4.66139148	0.9121927025677129
4.66272483	0.9127786943925928
4.6640581800000005	0.9094647388175882
4.66539153	0.9073227668923434
4.66672488	0.907625859263183
4.66805823	0.906312458989545
4.66939158	0.9038270088598628
4.67072493	0.905423308587541
4.67205828	0.9104751129266712
4.67339163	0.9134050720510709
4.67472498	0.9128797251828726
4.67605833	0.910737753257628
4.67739168	0.911040911834752
4.67872503	0.9109802668780702
4.68005838	0.9102527922230278
4.68139173	0.90942435298399
4.68272508	0.9091616464467486
4.68405843	0.9085553954987851
4.68539178	0.9096869933149468
4.68672513	0.9121522505278301
4.6880584800000005	0.912051285943835
4.68939183	0.91283927314299
4.69072518	0.9153247894789569
4.69205853	0.9129807559731525
4.69339188	0.9119299960304714
4.69472523	0.913566814004317
4.69605858	0.9120108339039522
4.69739193	0.9106973674240298
4.69872528	0.9099901518920709
4.70005863	0.9096264145645497
4.70139198	0.9088382949528254
4.70272533	0.9082321102111465
4.70405868	0.9056455630848997
4.70539203	0.9051000232999024
4.70672538	0.9054435677106247
4.70805873	0.9077268900534627
4.70939208	0.9100507306424681
4.71072543	0.9092828701538276
4.7120587800000004	0.9090404227396698
4.71339213	0.9089595848661889
4.71472548	0.9108185911311086
4.71605883	0.9116874824100292
4.71739218	0.912536246978435
4.71872553	0.9125160540616359
4.72005888	0.9098890548955065
4.72139223	0.9097274453548296
4.72272558	0.9123947641482725
4.72405893	0.9125160540616359
4.72539228	0.9110611047515511
4.72672563	0.9104144017637047
4.72805898	0.9124755358154687
4.7293923300000005	0.9144154461601538
4.73072568	0.9119703818640695
4.73205903	0.9107782052975105
4.73339238	0.909565769607868
4.73472573	0.9089595848661889
4.73605908	0.9106367224673481
4.73739243	0.9112025213754289
4.73872578	0.9111621355418308
4.74005913	0.911020718917953
4.74139248	0.9128595322660735
4.74272583	0.913890033085671
4.74405918	0.9130414009298341
4.74539253	0.9091616464467486
4.74672588	0.9068580649808269
4.74805923	0.9073025739755444
4.74939258	0.910030537725669
4.75072593	0.9121320576110311
4.75205928	0.9134455240909536
4.7533926300000005	0.9144558319937518
4.75472598	0.9138092614184748
4.75605933	0.9132838483439919
4.75739268	0.9137890685016757
4.75872603	0.9142942224530749
4.76005938	0.9138092614184748
4.76139273	0.913587006921116
4.76272608	0.9123341191915908
4.76405943	0.9124149570650716
4.76539278	0.9106771745072307
4.76672613	0.9084544309147898
4.76805948	0.9077268900534627
4.76939283	0.9082926889615436
4.7707261800000005	0.910454920009872
4.77205953	0.912111864694232
4.77339288	0.9131626246369131
4.77472623	0.9139708709591517
4.77605958	0.9141123537893143
4.77739293	0.9133646862174728
4.77872628	0.913587006921116
4.78005963	0.9155874298099137
4.78139298	0.9151429208151963
4.78272633	0.9128999180996716
4.78405968	0.9096668003981478
4.78539303	0.9085958475386677
4.78672638	0.9125160540616359
4.78805973	0.9140112567927499
4.78939308	0.912536246978435
4.79072643	0.9124351499818706
4.79205978	0.9140517088326326
4.79339313	0.9145973148239145
4.7947264800000005	0.9146781526973952
4.79605982	0.9142538366194768
4.79739317	0.914920600111553
4.79872652	0.9153853682293541
4.80005987	0.9131626246369131
4.8013932200000005	0.9111419426250318
4.80272657	0.9096466074813487
4.80405992	0.9103740159301066
4.80539327	0.9120310268207513
4.80672662	0.9131828175537121
4.80805997	0.913587006921116
4.80939332	0.9141729987459961
4.81072667	0.9140517088326326
4.81206002	0.9142133845795942
4.81339337	0.9135262957581497
4.81472672	0.9130615938466332
4.81606007	0.9135061028413507
4.81739342	0.9134455240909536
4.8187267700000005	0.9152641445222751
4.82006012	0.9162745186313581
4.82139347	0.9144962840336346
4.82272682	0.9136273927547142
4.82406017	0.9116874824100292
4.82539352	0.908999970699787
4.82672687	0.9106973674240298
4.82806022	0.9154460131860357
4.82939357	0.9183962314335192
4.83072692	0.9155874298099137
4.83206027	0.9126170186456313
4.83339362	0.9122128954845119
4.83472697	0.9127180494359111
4.83606032	0.9151833728550789
4.83739367	0.9163350973817552
4.83872702	0.9159107813038369
4.84006037	0.9169615412465179
4.84139372	0.9145568627840317
4.8427270700000005	0.9115460657861512
4.84406042	0.9118491581569906
4.84539377	0.9142740295362758
4.84672712	0.9150216309018329
4.84806047	0.9144154461601538
4.84939382	0.9139910638759509
4.85072717	0.9144558319937518
4.85206052	0.9140921608725152
4.85339387	0.914940793028352
4.85472722	0.917143343703994
4.85606057	0.919689438790358
4.85739392	0.9193864126258031
4.85872727	0.917001927080116
4.8600606200000005	0.9155268510595166
4.86139397	0.9156885268064782
4.86272732	0.9154863990196338
4.86406067	0.9127585014757937
4.86539402	0.9124755358154687
4.86672737	0.916436128172035
4.86806072	0.917466695197917
4.86939407	0.915365175312555
4.87072742	0.9137890685016757
4.87206077	0.915344982395756
4.87339412	0.9176687567784767
4.87472747	0.9175475330713978
4.87606082	0.9153853682293541
4.87739417	0.9148802142779549
4.87872752	0.9156885268064782
4.88006087	0.9148600213611557
4.88139422	0.9163553565048388
4.88272757	0.9159713600542341
4.8840609200000005	0.9123543121083898
4.88539427	0.9142538366194768
4.88672762	0.9167796725827572
4.88806097	0.9157491055568753
4.88939432	0.9152439516054761
4.89072767	0.9169210892066352
4.89206102	0.9156076889329973
4.89339437	0.9142740295362758
4.89472772	0.914637766863797
4.89606107	0.9170625720367978
4.89739442	0.9202148518648409
4.89872777	0.9213869017208853
4.90006112	0.9183760385167201
4.90139447	0.9173858573244362
4.90272782	0.9192853818355232
4.90406117	0.9188004208009232
4.90539452	0.9152641445222751
4.90672787	0.9115460657861512
4.9080612200000004	0.9118289652401916
4.90939457	0.9140517088326326
4.91072792	0.9150216309018329
4.91206127	0.9149004071947539
4.91339462	0.9160521979277148
4.91472797	0.9168605104562381
4.91606132	0.9192449297956405
4.91739467	0.9197905357869224
4.91872802	0.91682012462264
4.92006137	0.9140517088326326
4.92139472	0.9155672368931147
4.92272807	0.9179516562325171
4.92406142	0.9164967731287168
4.9253947700000005	0.915365175312555
4.92672812	0.912677663602313
4.92806147	0.911808706117108
4.92939482	0.9145568627840317
4.93072817	0.9163350973817552
4.93206152	0.9151429208151963
4.93339487	0.9150822758585145
4.93472822	0.9169210892066352
4.93606157	0.9186386788476769
4.93739492	0.9176687567784767
4.93872827	0.9165776110021976
4.94006162	0.9161936807578772
4.94139497	0.9165776110021976
4.94272832	0.9160521979277148
4.94406167	0.9171636690333621
4.94539502	0.9182548148096413
4.94672837	0.9179314633157182
4.94806172	0.9167190938323602
4.9493950700000005	0.9138698401688718
4.95072842	0.9125766328120332
4.95206177	0.9148398284443567
4.95339512	0.9179921082723999
4.95472847	0.9192651889187241
4.95606182	0.9201744660312428
4.95739517	0.9190024161751982
4.95872852	0.915203565771878
4.96006187	0.914738797654077
4.96139522	0.9184366834734019
4.96272857	0.9208614886464025
4.96406192	0.9194874434160829
4.96539527	0.9154863990196338
4.9667286200000005	0.9141931916627951
4.96806197	0.9157693646799588
4.96939532	0.914354801203472
4.97072867	0.9132030104705112
4.97206202	0.9150620829417154
4.97339537	0.9177294017351585
4.97472872	0.9167998654995563
4.97606207	0.9172646336173574
4.97739542	0.9166786417924774
4.97872877	0.9135262957581497
4.98006212	0.9129201110164707
4.98139547	0.9141123537893143
4.98272882	0.9150418238186317
4.98406217	0.9179112703989191
4.98539552	0.9190024161751982
4.98672887	0.9170423791199986
4.98806222	0.9171231507871949
4.98939557	0.9181537178130768
4.9907289200000005	0.919669245873559
4.99206227	0.9188408066345213
4.99339562	0.918537648057397
4.99472897	0.9198309878268052
4.99606232	0.9218314769218873
4.99739567	0.9229832676548482
4.99872902	0.9220739243360451
5.00006237	0.9190024161751982
5.00139572	0.9176081118217949
5.00272907	0.9169413483297187
5.00406242	0.9162745186313581
5.00539577	0.9163755494216379
5.00672912	0.9206392341490437
5.0080624700000005	0.9252262041640882
5.00939582	0.922195148043124
5.01072917	0.9183760385167201
5.01206252	0.9184366834734019
5.01339587	0.9202754968215225
5.01472922	0.9208211028128045
5.01606257	0.918921644508002
5.01739592	0.918658871764476
5.01872927	0.9197703428701234
5.02006262	0.9207200058162399
5.02139597	0.9182750077264403
5.02272932	0.9160118120941166
5.02406267	0.9183760385167201
5.02539602	0.9179719153556007
5.02672937	0.915203565771878
5.02806272	0.914920600111553
5.02939607	0.9151631137319953
5.03072942	0.9153853682293541
5.0320627700000005	0.9157289126400763
5.03339612	0.9136677785883122
5.03472947	0.911788513200309
5.03606282	0.9140112567927499
5.03739617	0.9173454714908381
5.03872952	0.9192651889187241
5.04006287	0.9188811924681194
5.04139622	0.9191640919221598
5.04272957	0.9168807033730371
5.04406292	0.9154662061028348
5.04539627	0.9146579597805962
5.04672962	0.9141325467061133
5.04806297	0.9183962314335192
5.0493963200000005	0.9190832540486791
5.05072967	0.9151025349815982
5.05206302	0.914738797654077
5.05339637	0.9192246706725569
5.05472972	0.9213667088040863
5.05606307	0.9182346218928422
5.05739642	0.9160521979277148
5.05872977	0.9191640919221598
5.06006312	0.9224174687467672
5.06139647	0.9216899940917248
5.06272982	0.919689438790358
5.06406317	0.9187801616778395
5.06539652	0.918497262223799
5.06672987	0.9188408066345213
5.06806322	0.9177496608582421
5.06939657	0.915203565771878
5.07072992	0.9156076889329973
5.07206327	0.9188206137177222
5.0733966200000005	0.9203967205286014
5.07472997	0.9202957559446061
5.07606332	0.920113821074561
5.07739667	0.921588963301445
5.07873002	0.9229630085317646
5.08006337	0.921649542051842
5.08139672	0.9187397758442414
5.08273007	0.9194671842929993
5.08406342	0.9201744660312428
5.08539677	0.9179921082723999
5.08673012	0.9192449297956405
5.08806347	0.9220941172528442
5.08939682	0.9208412957296034
5.0907301700000005	0.9184366834734019
5.09206352	0.9182346218928422
5.09339687	0.921649542051842
5.09473022	0.9237510619372042
5.09606357	0.9228215257016019
5.09739692	0.9230236534884463
5.09873027	0.9237712548540032
5.10006362	0.924135058387809
5.10139697	0.9219122485890835
5.10273032	0.9183153935600384
5.10406367	0.9189418374248011
5.10539702	0.919952211533884
5.10673037	0.9180931390626798
5.10806372	0.917143343703994
5.10939707	0.9190832540486791
5.11073042	0.9209221336030842
5.11206377	0.9211847739340411
5.11339712	0.9224376616635663
5.1147304700000005	0.9232862938194031
5.11606382	0.9229428156149655
5.11739717	0.9217505728421219
5.11873052	0.9220941172528442
5.12006387	0.9230842984451281
5.12139722	0.9211847739340411
5.12273057	0.9206594270658428
5.12406392	0.92013401399136
5.12539727	0.9203967205286014
5.12673062	0.9194469913762002
5.12806397	0.9188811924681194
5.12939732	0.9206392341490437
5.13073067	0.919669245873559
5.13206402	0.918477069307
5.13339737	0.9198309878268052
5.13473072	0.9203159488614052
5.13606407	0.9203967205286014
5.13739742	0.9224578545803653
5.1387307700000004	0.9251251733738084
5.14006412	0.9248422739197679
5.14139747	0.9210433573101631
5.14273082	0.9198511807436041
5.14406417	0.9209221336030842
5.14539752	0.921164581017242
5.14673087	0.9207604578561227
5.14806422	0.9205382033587639
5.14939757	0.923245907985805
5.15073092	0.9264790918936134
5.15206427	0.9251049804570094
5.15339762	0.9227204949113222
5.15473097	0.9229226226981665
5.1560643200000005	0.9227609469512049
5.15739767	0.9232055221522069
5.15873102	0.923225715069006
5.16006437	0.9219325077121672
5.16139772	0.9213060638474045
5.16273107	0.9194874434160829
5.16406442	0.9182346218928422
5.16539777	0.9197703428701234
5.16673112	0.9224376616635663
5.16806447	0.9230236534884463
5.16939782	0.920437172568484
5.17073117	0.9212656118075218
5.17206452	0.924741243129488
5.17339787	0.9256707793650902
5.17473122	0.9223163717502029
5.17606457	0.920113821074561
5.17739792	0.9199117594940013
5.17873127	0.9218516698386864
5.1800646200000005	0.923225715069006
5.18139797	0.922801332784803
5.18273132	0.9201542069081591
5.18406467	0.9186791308875597
5.18539802	0.917446502281118
5.18673137	0.9181133319794788
5.18806472	0.9203159488614052
5.18939807	0.9215687703846459
5.19073142	0.9219728935457653
5.19206477	0.9216697349686411
5.19339811	0.9213667088040863
5.19473146	0.9221345030864423
5.19606481	0.9227811398680039
5.19739816	0.922235533876722
5.19873151	0.9225386924538462
5.20006486	0.9255899414916094
5.20139821	0.92577181015537
5.20273156	0.922659916160925
5.2040649100000005	0.9214272875544834
5.20539826	0.919669245873559
5.20673161	0.919042868215081
5.20806496	0.9213060638474045
5.20939831	0.9210433573101631
5.21073166	0.9213060638474045
5.21206501	0.9227003019945231
5.21339836	0.922659916160925
5.21473171	0.9230640393220444
5.21606506	0.9244583436754477
5.21739841	0.9265396706440105
5.21873176	0.9263981878138481
5.22006511	0.9239531897240484
5.22139846	0.9224578545803653
5.22273181	0.9225992712042433
5.22406516	0.9223972758299682
5.22539851	0.9212049668508401
5.22673186	0.9192044777557579
5.2280652100000005	0.9199117594940013
5.22939856	0.9209019406862852
5.23073191	0.9220132793793634
5.23206526	0.9198107287037215
5.23339861	0.9229024297813674
5.23473196	0.9273075311326512
5.23606531	0.9260345166926115
5.23739866	0.9237915139770868
5.23873201	0.9226195303273269
5.24006536	0.9208614886464025
5.24139871	0.9236500311469243
5.24273206	0.9250443355003276
5.24406541	0.9218718627554854
5.2453987600000005	0.9230438464052453
5.24673211	0.9240542205143283
5.24806546	0.922235533876722
5.24939881	0.921144388100443
5.25073216	0.9215081254279642
5.25206551	0.9241552513046081
5.25339886	0.9256101344084084
5.25473221	0.9240340275975292
5.25606556	0.9244381507586485
5.25739891	0.9254889107013297
5.25873226	0.9251655592074064
5.26006561	0.9247816289630861
5.26139896	0.9251858183304901
5.26273231	0.922235533876722
5.26406566	0.9208211028128045
5.26539901	0.9229428156149655
5.26673236	0.9231852630291233
5.26806571	0.9233267458592859
5.2693990600000005	0.9251655592074064
5.27073241	0.9237510619372042
5.27206576	0.9206392341490437
5.27339911	0.9228620439477693
5.27473246	0.9249231117932487
5.27606581	0.9260950954430086
5.27739916	0.9263173499403674
5.27873251	0.9257516172385709
5.28006586	0.9255899414916094
5.28139921	0.9251453662906074
5.28273256	0.9234480357726492
5.28406591	0.9210837431437612
5.28539926	0.9225386924538462
5.2867326100000005	0.9249635638331314
5.28806596	0.9242158300550052
5.28939931	0.9236500311469243
5.29073266	0.9225588853706452
5.29206601	0.9248422739197679
5.29339936	0.9272873382158521
5.29473271	0.9276106897097753
5.29606606	0.9283179052417341
5.29739941	0.9291867965206546
5.29873276	0.9293080202277334
5.30006611	0.9286411905293727
5.30139946	0.9266608943510896
5.30273281	0.9264183807306472
5.30406616	0.9258525818225662
5.30539951	0.9238925447673667
5.30673286	0.9227407540344058
5.30806621	0.9239935755576465
5.30939956	0.9277319134168541
5.3107329100000005	0.9271256624688905
5.31206626	0.9245998265056101
5.31339961	0.925913226779248
5.31473296	0.928903897066614
5.31606631	0.9312074785325358
5.31739966	0.9276106897097753
5.31873301	0.9244786027985313
5.32006636	0.9273277240494502
5.32139971	0.9289644758170112
5.32273306	0.9264790918936134
5.32406641	0.9244179578418495
5.32539976	0.922639723244126
5.32673311	0.9202148518648409
5.32806646	0.9224174687467672
5.32939981	0.9246200194224091
5.33073316	0.9232862938194031
5.33206651	0.9246604052560072
5.33339986	0.9258525818225662
5.3347332100000004	0.9282572602850523
5.33606656	0.9293484060613315
5.33739991	0.9276510755433733
5.33873326	0.9275096589194954
5.34006661	0.927873330040732
5.34139996	0.9266608943510896
5.34273331	0.9269236008883309
5.34406666	0.9266608943510896
5.34540001	0.9256505864482912
5.34673336	0.9249231117932487
5.34806671	0.924761436046287
5.34940006	0.9233671978991684
5.35073341	0.9246200194224091
5.3520667600000005	0.9261355474828913
5.35340011	0.9268629559316492
5.35473346	0.926963986721929
5.35606681	0.9269236008883309
5.35740016	0.9263981878138481
5.35873351	0.9262971570235683
5.36006686	0.9275096589194954
5.36140021	0.9288432521099323
5.36273356	0.9280956507443754
5.36406691	0.9270246316786107
5.36540026	0.9286614496524563
5.36673361	0.9285402259453774
5.36806696	0.9255697485748103
5.36940031	0.9245998265056101
5.37073366	0.9248018218798851
5.37206701	0.925792003072169
5.37340036	0.927873330040732
5.37473371	0.9275298518362945
5.3760670600000005	0.9265194777272115
5.37740041	0.9271054695520915
5.37873376	0.9290049278568939
5.38006711	0.9299142049694125
5.38140046	0.9288432521099323
5.38273381	0.9260547096094105
5.38406716	0.9245391815489283
5.38540051	0.9241147992647254
5.38673386	0.9256707793650902
5.38806721	0.925792003072169
5.38940056	0.9258323889057671
5.39073391	0.9273277240494502
5.39206726	0.9258930338624489
5.3934006100000005	0.9243573128851678
5.39473396	0.924882659753366
5.39606731	0.9257516172385709
5.39740066	0.924902852670165
5.39873401	0.92528684912077
5.40006736	0.9258728409456499
5.40140071	0.9272468861759695
5.40273406	0.9252060112472891
5.40406741	0.923872285644283
5.40540076	0.9244381507586485
5.40673411	0.926802377181252
5.40806746	0.9270852766352924
5.40940081	0.9264385736474462
5.41073416	0.9250039496667295
5.41206751	0.9255293627412122
5.41340086	0.9261153545660922
5.41473421	0.9261759333164894
5.41606756	0.928439128948813
5.4174009100000005	0.9300152357596924
5.41873426	0.9295504676418912
5.42006761	0.9295504676418912
5.42140096	0.9295706605586902
5.42273431	0.9293080202277334
5.42406766	0.9291262177702574
5.42540101	0.9277722992504522
5.42673436	0.9286614496524563
5.42806771	0.9298536262190152
5.42940106	0.9294292439348124
5.43073441	0.9266205085174914
5.43206776	0.9260345166926115
5.43340111	0.9279339087911292
5.4347344600000005	0.9304598109606943
5.43606781	0.9320763698114563
5.43740116	0.9310659957023733
5.43873451	0.9280350057876936
5.44006786	0.9256505864482912
5.44140121	0.9273277240494502
5.44273456	0.9250241425835285
5.44406791	0.923852092727484
5.44540126	0.9246402123392082
5.44673461	0.9264385736474462
5.44806796	0.9290857657303747
5.44940131	0.9286008046957747
5.45073466	0.9269236008883309
5.45206801	0.9273681098830483
5.45340136	0.9297122095951373
5.45473471	0.9292271823542527
5.45606806	0.92577181015537
5.45740141	0.9255899414916094
5.4587347600000005	0.9262971570235683
5.46006811	0.9267013463909721
5.46140146	0.9260547096094105
5.46273481	0.9270448908016943
5.46406816	0.9249433709163323
5.46540151	0.9233064867362022
5.46673486	0.9231852630291233
5.46806821	0.9262769641067693
5.46940156	0.9280350057876936
5.47073491	0.9275904305866917
5.47206826	0.9282572602850523
5.47340161	0.9285199006160092
5.47473496	0.9289644758170112
5.4760683100000005	0.929025120773693
5.47740166	0.9305608417509742
5.47873501	0.9315509567369734
5.48006836	0.9284188698257294
5.48140171	0.9260143237758124
5.48273506	0.9247007910896053
5.48406841	0.9252262041640882
5.48540176	0.9271054695520915
5.48673511	0.9292474414773363
5.48806846	0.9294292439348124
5.48940181	0.9305810346677732
5.49073516	0.9291867965206546
5.49206851	0.9278935229575311
5.49340186	0.9306821316643376
5.49473521	0.9299142049694125
5.49606856	0.9307427104147348
5.49740191	0.9319349531875782
5.49873526	0.9314903779865763
5.5000686100000005	0.9298536262190152
5.50140196	0.9287826733595352
5.50273531	0.9278328780008495
5.50406866	0.927388369006132
5.50540201	0.9267417322245702
5.50673536	0.9269236008883309
5.50806871	0.9282572602850523
5.50940206	0.9294292439348124
5.51073541	0.9293686651844152
5.51206876	0.9304396180438952
5.51340211	0.9333898362913786
5.51473546	0.9328240373832978
5.51606881	0.9289240899834131
5.5174021600000005	0.9275702376698927
5.51873551	0.9290655728135756
5.52006886	0.9279339087911292
5.52140221	0.9293484060613315
5.52273556	0.9289846687338102
5.52406891	0.9249231117932487
5.52540226	0.9240946063479264
5.52673561	0.9280350057876936
5.52806896	0.9306417458307394
5.52940231	0.929469695974695
5.53073566	0.9273277240494502
5.53206901	0.9252665899976863
5.53340236	0.927853137123933
5.53473571	0.9322178526416187
5.53606906	0.9322380455584178
5.53740241	0.9298738191358144
5.53873576	0.9306012275845723
5.54006911	0.9313287684458992
5.5414024600000005	0.9290453136904919
5.54273581	0.9279743608310119
5.54406916	0.9283179052417341
5.54540251	0.9271459215919742
5.54673586	0.925792003072169
5.54806921	0.9264790918936134
5.54940256	0.9297727883455346
5.55073591	0.9342991796101817
5.55206926	0.9345214341075404
5.55340261	0.9325411379292572
5.55473596	0.9318541153140976
5.55606931	0.9299344640924961
5.55740266	0.9306417458307394
5.55873601	0.9321774668080206
5.56006936	0.9317328916070186
5.56140271	0.9309043861616964
5.56273606	0.9272873382158521
5.56406941	0.9259536788191306
5.5654027600000004	0.9262365782731712
5.56673611	0.9257516172385709
5.56806946	0.9280956507443754
5.56940281	0.9308640003280982
5.57073616	0.9299344640924961
5.57206951	0.929489888891494
5.57340286	0.9295909858880584
5.57473621	0.9307629695378183
5.57606956	0.930985224035177
5.57740291	0.9293282131445325
5.57873626	0.9284997076992101
5.58006961	0.9290857657303747
5.58140296	0.9303789730872135
5.5827363100000005	0.9293484060613315
5.58406966	0.9272671452990531
5.58540301	0.9284188698257294
5.58673636	0.9317126986902197
5.58806971	0.9310659957023733
5.58940306	0.9290655728135756
5.5907364	0.9300758807163739
5.59206975	0.9308841932448972
5.5934031	0.9320561768946571
5.59473645	0.9314095401130954
5.5960698	0.9299142049694125
5.59740315	0.9293484060613315
5.5987365	0.9288836379435305
5.60006985	0.9300152357596924
5.6014032	0.9316520537335379
5.60273655	0.9320965627282553
5.6040699	0.9277521063336532
5.60540325	0.9262769641067693
5.6067366	0.9280754578275764
5.60806995	0.9293080202277334
5.6094033	0.9314095401130954
5.61073665	0.9309043861616964
5.61207	0.9301365256730557
5.6134033500000005	0.9307427104147348
5.6147367	0.9310659957023733
5.61607005	0.9300961398394576
5.6174034	0.9296313717216566
5.61873675	0.9297727883455346
5.6200701	0.929469695974695
5.62140345	0.9299344640924961
5.6227368	0.9295302747250921
5.62407015	0.9281966815346553
5.6254035	0.9260950954430086
5.62673685	0.926337609063451
5.6280702	0.929025120773693
5.62940355	0.9311670926989377
5.6307369000000005	0.9314903779865763
5.63207025	0.9317126986902197
5.6334036	0.9323592692654966
5.63473695	0.9332888055010988
5.6360703	0.9341980826136174
5.63740365	0.9345416270243395
5.638737	0.9337535736188999
5.64007035	0.9333696433745796
5.6414037	0.9322986905150996
5.64273705	0.9317935365637003
5.6440704	0.9315105709033753
5.64540375	0.9292676343941353
5.6467371	0.9277521063336532
5.64807045	0.9274085619229311
5.6494038	0.9265801226838933
5.65073715	0.9265598635608097
5.6520705	0.92801474666461
5.65340385	0.9299748499260942
5.6547372000000005	0.9319955319379754
5.65607055	0.9325411379292572
5.6574039	0.9325815237628553
5.65873725	0.9338142185755817
5.6600706	0.9309043861616964
5.66140395	0.9298940120526134
5.6627373	0.9308841932448972
5.66407065	0.9286816425692553
5.665404	0.9280551987044927
5.66673735	0.9295706605586902
5.6680707	0.9302375564633355
5.66940405	0.9285604188621766
5.6707374	0.9259738717359297
5.6720707500000005	0.9295909858880584
5.6734041	0.9323188834318986
5.67473745	0.9333090646241824
5.6760708	0.9326219758027381
5.67740415	0.9332888055010988
5.6787375	0.9352084567227003
5.68007085	0.9352893608024656
5.6814042	0.9322986905150996
5.68273755	0.9290655728135756
5.6840709	0.9287220284028535
5.68540425	0.9294090510180133
5.6867376	0.9301769777129384
5.68807095	0.9293282131445325
5.6894043	0.9281360365779735
5.69073765	0.9302173635465365
5.692071	0.9314297330298945
5.69340435	0.9328240373832978
5.6947377	0.9317732774406167
5.6960710500000005	0.9297929812623336
5.6974044	0.9308437412050146
5.69873775	0.9328442965063815
5.7000711	0.9319753390211764
5.70140445	0.931106447742256
5.7027378	0.9307023245811367
5.70407115	0.9312277376556194
5.7054045	0.928903897066614
5.70673785	0.9274085619229311
5.7080712	0.9287018354860545
5.70940455	0.9307831624546173
5.7107379	0.9310458027855743
5.71207125	0.9316722466503369
5.7134046000000005	0.9327836515496997
5.71473795	0.9343193725269807
5.7160713	0.9314095401130954
5.71740465	0.9290655728135756
5.718738	0.9326623616363362
5.72007135	0.9340364730729404
5.7214047	0.9335515120383402
5.72273805	0.9329048752567786
5.7240714	0.9298131741791327
5.72540475	0.9287624142364516
5.7267381	0.9307831624546173
5.72807145	0.9312277376556194
5.7294048	0.9307831624546173
5.73073815	0.9316520537335379
5.7320715	0.9314701850697772
5.73340485	0.9298131741791327
5.7347382	0.9291867965206546
5.73607155	0.9311267068653397
5.7374049000000005	0.930985224035177
5.73873825	0.9307831624546173
5.7400716	0.9323188834318986
5.74140495	0.9340970518233376
5.7427383	0.9337940256587826
5.74407165	0.9328644894231805
5.745405	0.9323795283885803
5.74673835	0.9325411379292572
5.7480717	0.9346628507314184
5.74940505	0.9330665510037401
5.7507384	0.9294292439348124
5.75207175	0.9313691542794973
5.7534051	0.934804333561581
5.75473845	0.9354711632599416
5.7560718	0.9336525428286201
5.75740515	0.9324199142221784
5.7587385	0.9333696433745796
5.76007185	0.9352286496394994
5.7614052000000004	0.9339758281162586
5.76273855	0.9324401071389775
5.7640719	0.9319349531875782
5.76540525	0.9300556877995749
5.7667386	0.9292069894374536
5.76807195	0.9292271823542527
5.7694053	0.9293686651844152
5.77073865	0.9283179052417341
5.772072	0.9292676343941353
5.77340535	0.9307831624546173
5.7747387	0.9313085093228156
5.77607205	0.9318541153140976
5.7774054	0.9339758281162586
5.7787387500000005	0.9334100292081777
5.7800721	0.9305810346677732
5.78140545	0.9293080202277334
5.7827388	0.9316317946104542
5.78407215	0.9313085093228156
5.7854055	0.9285806117789756
5.78673885	0.928459321865612
5.7880722	0.9300152357596924
5.78940555	0.9313691542794973
5.7907389	0.9307225174979357
5.79207225	0.9319349531875782
5.7934056	0.9354307774263435
5.79473895	0.9377545518090644
5.7960723	0.9364411515354265
5.79740565	0.9334100292081777
5.798739	0.9326219758027381
5.80007235	0.9328240373832978
5.8014057	0.9336525428286201
5.8027390500000005	0.9324804929725756
5.8040724	0.9336322837055364
5.80540575	0.9347033027713011
5.8067391	0.9333292575409815
5.80807245	0.9322380455584178
5.8094058	0.9305810346677732
5.81073915	0.9308437412050146
5.8120725	0.9338546044091798
5.81340585	0.9338950564490623
5.8147392	0.9308437412050146
5.81607255	0.9288230591931333
5.8174059	0.932601782885939
5.81873925	0.9346022719810213
5.8200726000000005	0.9316317946104542
5.82140595	0.9312883164060166
5.8227393	0.9332282267507017
5.82407265	0.9331271297541371
5.825406	0.9310458027855743
5.82673935	0.9313085093228156
5.8280727	0.9334100292081777
5.82940605	0.9328240373832978
5.8307394	0.931106447742256
5.83207275	0.9312277376556194
5.8334061	0.9336322837055364
5.83473945	0.9338142185755817
5.8360728	0.9340162801561414
5.83740615	0.9346224648978203
5.8387395	0.9380980962197866
5.84007285	0.9402198090219477
5.8414062	0.9392498869527474
5.84273955	0.9364208924123428
5.8440729000000005	0.9340162801561414
5.84540625	0.9332686125842998
5.8467396	0.9330462918806565
5.84807295	0.9328240373832978
5.8494063	0.9316116016936551
5.85073965	0.9327836515496997
5.852073	0.9352893608024656
5.85340635	0.9351680708891021
5.8547397	0.9352488425562984
5.85607305	0.9354509703431426
5.8574064	0.9362188308317831
5.85873975	0.9347841406447819
5.8600731	0.9316925057734206
5.8614064500000005	0.9315914087768561
5.8627398	0.9332484196675007
5.86407315	0.9334100292081777
5.8654065	0.9344002104004616
5.86673985	0.9339960210330577
5.8680732	0.9365219232026227
5.86940655	0.9380172583463057
5.8707399	0.9346628507314184
5.87207325	0.9306821316643376
5.8734066	0.9321976597248197
5.87473995	0.9361783787919006
5.8760733	0.9343395654437798
5.87740665	0.9337131877853018
5.87874	0.9341576967800193
5.88007335	0.9351680708891021
5.8814067	0.9351074259324204
5.88274005	0.9358147076706638
5.8840734	0.9349862022253416
5.8854067500000005	0.9349053643518608
5.8867401	0.9339960210330577
5.88807345	0.9331877747108189
5.8894068	0.9333898362913786
5.89074015	0.9331473226709363
5.8920735	0.9339556351994596
5.89340685	0.9357742556307812
5.8947402	0.9362592166653813
5.89607355	0.9377141659754663
5.8974069	0.9370675291939046
5.89874025	0.9344204033172606
5.9000736	0.9328038444664987
5.90140695	0.9335918978719383
5.9027403000000005	0.932601782885939
5.90407365	0.9331473226709363
5.905407	0.9341980826136174
5.90674035	0.9364006994955438
5.9080737	0.9358753526273456
5.90940705	0.9361178000415034
5.9107404	0.9386638951278674
5.91207375	0.9385426714207885
5.9134071	0.9375524902285047
5.91474045	0.9357945147538649
5.9160738	0.9331877747108189
5.91740715	0.9345618199411385
5.9187405	0.9352488425562984
5.92007385	0.9357540627139821
5.9214072	0.9341778896968183
5.92274055	0.9336120907887374
5.9240739	0.9344204033172606
5.92540725	0.9360167692512235
5.9267406000000005	0.9360369621680226
5.92807395	0.9330260989638575
5.9294073	0.9326826207594199
5.93074065	0.9342587937765836
5.932074	0.9351882638059013
5.93340735	0.9367441776999814
5.9347407	0.9375928760621028
5.93607405	0.9380172583463057
5.9374074	0.9364006994955438
5.93874075	0.9359359313777428
5.9400741	0.9372291387345815
5.94140745	0.9345416270243395
5.9427408	0.9295100818082931
5.9440741500000005	0.9284997076992101
5.9454075	0.9330867439205391
5.94674085	0.9367441776999814
5.9480742	0.9341778896968183
5.94940755	0.9330059060470584
5.9507409	0.9329048752567786
5.95207425	0.9317935365637003
5.9534076	0.9340768589065385
5.95474095	0.9375524902285047
5.9560743	0.9373302357311459
5.95740765	0.9345012411907414
5.958741	0.9347436886048992
5.96007435	0.9370271433603065
5.9614077	0.9375322973117056
5.96274105	0.9343800174836625
5.9640744	0.932601782885939
5.96540775	0.9334100292081777
5.9667411	0.9344002104004616
5.9680744500000005	0.9348851714350617
5.9694078	0.9336929286622182
5.97074115	0.9345820790642222
5.9720745	0.9368654676133449
5.97340785	0.9364208924123428
5.9747412	0.9358349005874629
5.97607455	0.9349053643518608
5.9774079	0.9347234956881001
5.97874125	0.9365623752425054
5.9800746	0.9373706877710286
5.98140795	0.9375928760621028
5.9827413	0.9374514594382248
5.98407465	0.9359157384609437
5.985408	0.9357338035908984
5.98674135	0.9365219232026227
5.98807469	0.9388658905021425
5.98940804	0.9396944621537495
5.99074139	0.9375524902285047
5.99207474	0.9362592166653813
5.99340809	0.9359359313777428
5.99474144	0.9372897836912633
5.99607479	0.9355318082166234
5.99740814	0.9341375038632201
5.9987414900000005	0.9342587937765836
6.00007484	0.9358147076706638
6.00140819	0.9373302357311459
6.00274154	0.9370271433603065
6.00407489	0.938401188590626
6.00540824	0.9366027610761035
6.00674159	0.9352084567227003
6.00807494	0.9356934177573003
6.00940829	0.9375121043949066
6.01074164	0.9382193199268654
6.01207499	0.9380779033029875
6.01340834	0.9381384820533847
6.01474169	0.9365825681593045
6.0160750400000005	0.9340364730729404
6.01740839	0.9349458163917435
6.01874174	0.9359359313777428
6.02007509	0.9369664984036248
6.02140844	0.9369059196532276
6.02274179	0.9373302357311459
6.02407514	0.9376737139355835
6.02540849	0.9356934177573003
6.02674184	0.9329857131302594
6.02807519	0.9321167556450544
6.02940854	0.9355721940502215
6.03074189	0.9385830572543866
6.03207524	0.9396338171970677
6.03340859	0.9400783923980698
6.03474194	0.9384618335473078
6.03607529	0.9364613444522255
6.03740864	0.9372089458177826
6.03874199	0.9368856605301439
6.0400753400000005	0.9367846297398641
6.04140869	0.9375928760621028
6.04274204	0.9345416270243395
6.04407539	0.9329655202134602
6.04540874	0.9341576967800193
6.04674209	0.9361379929583025
6.04807544	0.9366027610761035
6.04940879	0.9357338035908984
6.05074214	0.9347639477279829
6.05207549	0.9370271433603065
6.05340884	0.9372493978576651
6.05474219	0.9360976071247044
6.05607554	0.9367643706167805
6.0574088900000005	0.9373908806878276
6.05874224	0.9378960346392269
6.06007559	0.9365825681593045
6.06140894	0.9344810482739423
6.06274229	0.9336322837055364
6.06407564	0.9342789866933826
6.06540899	0.9345012411907414
6.06674234	0.9326826207594199
6.06807569	0.9325007520956592
6.06940904	0.9334100292081777
6.07074239	0.9333292575409815
6.07207574	0.9350265880589397
6.07340909	0.9370675291939046
6.07474244	0.9387851188349463
6.07607579	0.9404421297255909
6.07740914	0.9372695907744643
6.07874249	0.9347436886048992
6.08007584	0.9376737139355835
6.0814091900000005	0.9379970654295067
6.08274254	0.9346426578146194
6.08407589	0.9313489613626983
6.08540924	0.9341576967800193
6.08674259	0.9359561242945418
6.08807594	0.9337131877853018
6.08940929	0.9336322837055364
6.09074264	0.9352893608024656
6.09207599	0.9367643706167805
6.09340934	0.9381586749701837
6.09474269	0.937350428647945
6.09607604	0.9369463054868257
6.09740939	0.9366633398265006
6.0987427400000005	0.9369664984036248
6.10007609	0.9382193199268654
6.10140944	0.9389467945819079
6.10274279	0.9388456975853434
6.10407614	0.9377747447258634
6.10540949	0.9362996687052639
6.10674284	0.9357945147538649
6.10807619	0.9358550935042619
6.10940954	0.9353903253864609
6.11074289	0.9340566659897395
6.11207624	0.9367441776999814
6.11340959	0.9386840880446665
6.11474294	0.9370473362771055
6.11607629	0.9360369621680226
6.11740964	0.9354711632599416
6.11874299	0.9373706877710286
6.12007634	0.9387446667950636
6.12140969	0.9391084703288696
6.1227430400000005	0.9387042809614655
6.12407639	0.9383203507171453
6.12540974	0.9387042809614655
6.12674309	0.9391488561624676
6.12807644	0.9369866913204238
6.12940979	0.9353903253864609
6.13074314	0.9374716523550238
6.13207649	0.9392902727863455
6.13340984	0.9392902727863455
6.13474319	0.9368856605301439
6.13607654	0.9372291387345815
6.13740989	0.9405633534326698
6.13874324	0.9399369757741918
6.1400765900000005	0.9390478253721878
6.14140994	0.937916227556026
6.14274329	0.9356530319237022
6.14407664	0.9344405962340597
6.14540999	0.9349458163917435
6.14674334	0.9350063951421406
6.14807669	0.9376333281019854
6.14941004	0.9391488561624676
6.15074339	0.9374312665214257
6.15207674	0.9367441776999814
6.15341009	0.9362794095821803
6.15474344	0.938401188590626
6.15607679	0.9419980436196712
6.15741014	0.9417959820391115
6.15874349	0.9409068316371075
6.16007684	0.9436752474271148
6.16141019	0.9430083515224695
6.16274354	0.9366835989495843
6.1640768900000005	0.9334706741648595
6.16541024	0.9368654676133449
6.16674359	0.9407249629733467
6.16807694	0.9377747447258634
6.16941029	0.9353499395528628
6.17074364	0.9372897836912633
6.17207699	0.9392700798695465
6.17341034	0.939431755616508
6.17474369	0.938987180415506
6.17607704	0.9380172583463057
6.17741039	0.9386437022110684
6.17874374	0.9411897310911479
6.18007709	0.9417151441656306
6.18141044	0.9375524902285047
6.18274379	0.9372089458177826
6.18407714	0.9367037918663833
6.18541049	0.9343598245668635
6.18674384	0.9331473226709363
6.1880771900000004	0.9342386008597845
6.18941054	0.9357945147538649
6.19074389	0.9338747973259788
6.19207724	0.9336727357454192
6.19341059	0.9367643706167805
6.19474394	0.9409270245539064
6.19607729	0.94153327550187
6.19741064	0.9391286632456685
6.19874399	0.9398560716944264
6.20007734	0.9422001052002309
6.20141069	0.9433922817667898
6.20274404	0.9413917926717076
6.20407739	0.9378960346392269
6.2054107400000005	0.9367441776999814
6.20674409	0.9353297466360637
6.20807744	0.9351276188492195
6.20941079	0.9362188308317831
6.21074414	0.9377545518090644
6.21207749	0.9407249629733467
6.21341084	0.9429275136489886
6.21474419	0.9391690490792666
6.21607754	0.9351882638059013
6.21741089	0.9361783787919006
6.21874424	0.9391690490792666
6.22007759	0.9386032501711856
6.22141094	0.9355116152998243
6.22274429	0.9364411515354265
6.22407764	0.9389064087483099
6.22541099	0.9393306586199436
6.22674434	0.9376535210187845
6.22807769	0.9338747973259788
6.2294110400000005	0.9322784975983005
6.23074439	0.9325815237628553
6.23207774	0.9360369621680226
6.23341109	0.9374110736046267
6.23474444	0.9359359313777428
6.23607779	0.9370271433603065
6.23741114	0.9375726831453037
6.23874449	0.9366633398265006
6.24007784	0.9378151305594614
6.24141119	0.9386638951278674
6.24274454	0.9377141659754663
6.24407789	0.9358349005874629
6.24541124	0.9365017302858236
6.2467445900000005	0.9362390237485821
6.24807794	0.9365421161194217
6.24941129	0.9376535210187845
6.25074464	0.9359561242945418
6.25207799	0.9366633398265006
6.25341134	0.9413917926717076
6.25474469	0.943594409553634
6.25607804	0.9414726967514729
6.25741139	0.9388658905021425
6.25874474	0.9376939068523826
6.26007809	0.9409674765937892
6.26141144	0.9432913171827946
6.26274479	0.9412301831310306
6.26407814	0.9389266016651088
6.26541149	0.9388658905021425
6.26674484	0.9383607365507434
6.26807819	0.9382395128436645
6.26941154	0.9362996687052639
6.2707448900000005	0.9373706877710286
6.27207824	0.9385022193809059
6.27341159	0.9396136242802686
6.27474494	0.9414928896682719
6.27607829	0.9408664458035094
6.27741164	0.9391690490792666
6.27874499	0.9412503760478297
6.28007834	0.9416747583320325
6.28141169	0.9393711106598263
6.28274504	0.9353701324696618
6.28407839	0.9335515120383402
6.28541174	0.9343193725269807
6.28674509	0.9366431469097015
6.2880784400000005	0.9374312665214257
6.28941179	0.9358349005874629
6.29074514	0.9342386008597845
6.29207849	0.9371281079443017
6.29341184	0.9402198090219477
6.29474519	0.9417757229160278
6.29607854	0.9419373986629894
6.29741189	0.9410281215504709
6.29874524	0.9438975019244735
6.30007859	0.9443622700422747
6.30141194	0.9395732384466705
6.30274529	0.9368048226566632
6.30407864	0.9375726831453037
6.30541199	0.9391286632456685
6.30674534	0.9394722076563907
6.30807869	0.9393711106598263
6.30941204	0.9399975545245889
6.31074539	0.9398762646112254
6.3120787400000005	0.9389669874987069
6.31341209	0.9385628643375875
6.31474544	0.9395327864067878
6.31607879	0.9395732384466705
6.31741214	0.9390478253721878
6.31874549	0.9367441776999814
6.32007884	0.9356328390069032
6.32141219	0.9371685599841845
6.32274554	0.9401996161051486
6.32407889	0.9375121043949066
6.32541224	0.9335313191215412
6.32674559	0.9348649785182627
6.32807894	0.9363805065787448
6.3294122900000005	0.9371079150275027
6.33074564	0.9370877221107036
6.33207899	0.937916227556026
6.33341234	0.9405633534326698
6.33474569	0.9423819738639915
6.33607904	0.9423213289073097
6.33741239	0.9419575915797884
6.33874574	0.9422202981170299
6.34007909	0.9419575915797884
6.34141244	0.9398762646112254
6.34274579	0.9380172583463057
6.34407914	0.9380980962197866
6.34541249	0.9370473362771055
6.34674584	0.9359359313777428
6.34807919	0.9364613444522255
6.34941254	0.9374110736046267
6.35074589	0.9382798986772626
6.35207924	0.9414119855885066
6.3534125900000005	0.9432710580597109
6.35474594	0.942563842527752
6.35607929	0.9408866387203084
6.35741264	0.9405027084759882
6.35874599	0.9412503760478297
6.36007934	0.9407249629733467
6.36141269	0.9412503760478297
6.36274604	0.9428265490649934
6.36407939	0.9418363678727096
6.36541274	0.9353499395528628
6.36674609	0.9339758281162586
6.36807944	0.9386032501711856
6.36941279	0.9407047700565478
6.3707461400000005	0.9401592302715505
6.37207949	0.9404421297255909
6.37341284	0.9392498869527474
6.37474619	0.9381384820533847
6.37607954	0.9385022193809059
6.3774128900000004	0.9402198090219477
6.37874624	0.9414928896682719
6.38007959	0.9418970128293913
6.38141294	0.9398964575280245
6.38274629	0.9371887529009835
6.38407964	0.9368250817797468
6.38541298	0.9393913035766253
6.38674633	0.9408259937636266
6.38807968	0.9407654150132295
6.38941303	0.9395327864067878
6.39074638	0.9367643706167805
6.39207973	0.9359359313777428
6.39341308	0.9369059196532276
6.39474643	0.9389266016651088
6.39607978	0.9411897310911479
6.39741313	0.9441198226281169
6.39874648	0.9436954403439138
6.40007983	0.9416141133753508
6.4014131800000005	0.9414928896682719
6.40274653	0.94046232264239
6.40407988	0.9376333281019854
6.40541323	0.9378353896825451
6.40674658	0.9397752338209456
6.40807993	0.9407047700565478
6.40941328	0.9402198090219477
6.41074663	0.9391690490792666
6.41207998	0.9386032501711856
6.41341333	0.9409270245539064
6.41474668	0.9420586885763529
6.41608003	0.9399975545245889
6.41741338	0.9386234430879847
6.41874673	0.9400783923980698
6.42008008	0.9419777844965875
6.42141343	0.9408058008468276
6.42274678	0.9396944621537495
6.42408013	0.9380374512631048
6.4254134800000005	0.9385224122977049
6.42674683	0.939451948533307
6.42808018	0.9378151305594614
6.42941353	0.9369059196532276
6.43074688	0.9372695907744643
6.43208023	0.9388053117517453
6.43341358	0.9396944621537495
6.43474693	0.9378353896825451
6.43608028	0.9378960346392269
6.43741363	0.9414322447115903
6.43874698	0.9433922817667898
6.44008033	0.9409270245539064
6.44141368	0.9401187782316678
6.4427470300000005	0.9410281215504709
6.44408038	0.9396944621537495
6.44541373	0.9369866913204238
6.44674708	0.9385628643375875
6.44808043	0.9393306586199436
6.44941378	0.9373706877710286
6.45074713	0.9371483670673854
6.45208048	0.9408461866804257
6.45341383	0.945372577945073
6.45474718	0.949232205717644
6.45608053	0.947332681206557
6.45741388	0.9433115100995936
6.45874723	0.9412099902142316
6.46008058	0.943574216636835
6.46141393	0.9448270381600756
6.46274728	0.9404421297255909
6.46408063	0.9381789340932672
6.46541398	0.9395327864067878
6.4667473300000005	0.9417757229160278
6.46808068	0.9414119855885066
6.46941403	0.9414322447115903
6.47074738	0.9397752338209456
6.47208073	0.9376131351851864
6.47341408	0.9387244738782646
6.47474743	0.9395327864067878
6.47608078	0.9419980436196712
6.47741413	0.945655543605398
6.47874748	0.9448876169104728
6.48008083	0.9421395264498337
6.48141418	0.9404218706025073
6.48274753	0.9405431605158707
6.4840808800000005	0.9412705689646287
6.48541423	0.941654499208949
6.48674758	0.9411089594239517
6.48808093	0.9402400019387467
6.48941428	0.9423213289073097
6.49074763	0.9429881586056704
6.49208098	0.9414322447115903
6.49341433	0.944160208461715
6.49474768	0.9465446278011174
6.49608103	0.9450492926574344
6.49741438	0.9439985327147534
6.49874773	0.9422809430737116
6.50008108	0.9424627455311877
6.50141443	0.9431094485190339
6.50274778	0.9424223596975896
6.50408113	0.942099074409951
6.50541448	0.9398560716944264
6.50674783	0.940482515559189
6.5080811800000005	0.942240491033829
6.50941453	0.9409472174707055
6.51074788	0.9395934313634696
6.51208123	0.9411089594239517
6.51341458	0.9424021667807905
6.51474793	0.9406845771397487
6.51608128	0.9391488561624676
6.51741463	0.9395529793235868
6.51874798	0.938987180415506
6.52008133	0.9387042809614655
6.52141468	0.9390680182889868
6.52274803	0.9384820264641068
6.52408138	0.9396338171970677
6.5254147300000005	0.9433720888499908
6.52674808	0.9431902863925148
6.52808143	0.9402400019387467
6.52941478	0.9396136242802686
6.53074813	0.9397954267377446
6.53208148	0.9414119855885066
6.53341483	0.94046232264239
6.53474818	0.9422809430737116
6.53608153	0.9464839828444358
6.53741488	0.9442005942953131
6.53874823	0.9417151441656306
6.54008158	0.9414119855885066
6.54141493	0.9371281079443017
6.54274828	0.9356732248405013
6.54408163	0.9396136242802686
6.54541498	0.9414928896682719
6.54674833	0.9396338171970677
6.54808168	0.9368250817797468
6.5494150300000005	0.9371281079443017
6.55074838	0.9375726831453037
6.55208173	0.9393306586199436
6.55341508	0.9422809430737116
6.55474843	0.945210968404396
6.55608178	0.943594409553634
6.55741513	0.9401996161051486
6.55874848	0.942099074409951
6.56008183	0.941068507384069
6.56141518	0.9392296940359484
6.56274853	0.9367643706167805
6.56408188	0.9352286496394994
6.56541523	0.9383405436339444
6.5667485800000005	0.9399975545245889
6.56808193	0.9390882112057859
6.56941528	0.9376333281019854
6.57074863	0.9383203507171453
6.57208198	0.9378556488056288
6.5734153300000004	0.9368654676133449
6.57474868	0.9386840880446665
6.57608203	0.938987180415506
6.57741538	0.9396742030306658
6.57874873	0.9396540101138667
6.58008208	0.9414928896682719
6.58141543	0.9426648733180318
6.58274878	0.9425234566941539
6.58408213	0.941513082585071
6.58541548	0.9390478253721878
6.58674883	0.9395934313634696
6.58808218	0.9433317030163927
6.58941553	0.9426446804012328
6.5907488800000005	0.9406239983893516
6.59208223	0.9403410327290265
6.59341558	0.9434529267234715
6.59474893	0.9455140607752355
6.59608228	0.9433518959331917
6.59741563	0.9413312139213104
6.59874898	0.9412099902142316
6.60008233	0.9418363678727096
6.60141568	0.9430286106455531
6.60274903	0.9414726967514729
6.60408238	0.9393306586199436
6.60541573	0.940017747441388
6.60674908	0.9401794231883496
6.60808243	0.9375322973117056
6.60941578	0.9376737139355835
6.61074913	0.9378353896825451
6.61208248	0.9391286632456685
6.61341583	0.9420586885763529
6.6147491800000005	0.9439580806748707
6.61608253	0.9428265490649934
6.61741588	0.9414928896682719
6.61874923	0.9415737275417527
6.62008258	0.9433720888499908
6.62141593	0.9456959294389962
6.62274928	0.9444026558758728
6.62408263	0.9428669348985915
6.62541598	0.9416949512488316
6.62674933	0.9412907618814278
6.62808268	0.9433115100995936
6.62941603	0.9438570498845908
6.63074938	0.942543649610953
6.6320827300000005	0.9401389711484668
6.63341608	0.9375524902285047
6.63474943	0.9394722076563907
6.63608278	0.9424021667807905
6.63741613	0.9424021667807905
6.63874948	0.9411695381743488
6.64008283	0.9425840354445512
6.64141618	0.9433518959331917
6.64274953	0.9412301831310306
6.64408288	0.9399975545245889
6.64541623	0.9387244738782646
6.64674958	0.9377141659754663
6.64808293	0.9386840880446665
6.64941628	0.9374919114781075
6.65074963	0.9361581858751015
6.65208298	0.938401188590626
6.65341633	0.9406239983893516
6.65474968	0.9428467419817924
6.6560830300000005	0.9429073207321896
6.65741638	0.9423011359905106
6.65874973	0.9444228487926717
6.66008308	0.945231161321195
6.66141643	0.9438773090076745
6.66274978	0.9409270245539064
6.66408313	0.9406441913061506
6.66541648	0.9409674765937892
6.66674983	0.9401996161051486
6.66808318	0.9418767537063077
6.66941653	0.9429477727720723
6.67074988	0.9416141133753508
6.67208323	0.9409270245539064
6.6734165800000005	0.9434933125570696
6.67474993	0.9464637899276367
6.67608328	0.9461405046399981
6.67741663	0.9441400155449159
6.67874998	0.9417959820391115
6.68008333	0.9417959820391115
6.68141668	0.9432710580597109
6.68275003	0.9416141133753508
6.68408338	0.9384416406305087
6.68541673	0.9383001578003463
6.68675008	0.9411493452575498
6.68808343	0.9440389185483514
6.68941678	0.9411897310911479
6.69075013	0.9379566795959086
6.69208348	0.9405229675990717
6.69341683	0.942240491033829
6.69475018	0.9408058008468276
6.69608353	0.9416949512488316
6.6974168800000005	0.944766393203394
6.69875023	0.9479389321545206
6.70008358	0.9479995109049179
6.70141693	0.9442208534183967
6.70275028	0.9418363678727096
6.70408363	0.9415535346249537
6.70541698	0.9407249629733467
6.70675033	0.9399369757741918
6.70808368	0.9401996161051486
6.70941703	0.9401187782316678
6.71075038	0.9415737275417527
6.71208373	0.9437964711341937
6.71341708	0.9430690626854358
6.7147504300000005	0.9445036866661526
6.71608378	0.9469689438790359
6.71741713	0.9452716133610777
6.71875048	0.9429679656888714
6.72008383	0.9428467419817924
6.72141718	0.9421799122834318
6.72275053	0.943149834352632
6.72408388	0.943149834352632
6.72541723	0.9423415218241087
6.72675058	0.9423415218241087
6.72808393	0.9409472174707055
6.72941728	0.9394115626997089
6.73075063	0.9399773616077899
6.73208398	0.94270525915163
6.73341733	0.9435337645969523
6.73475068	0.9425032637773549
6.73608403	0.9412301831310306
6.73741738	0.9389064087483099
6.7387507300000005	0.9383809956738269
6.74008408	0.9393104657031446
6.74141743	0.9385224122977049
6.74275078	0.9376131351851864
6.74408413	0.9408259937636266
6.74541748	0.9433518959331917
6.74675083	0.9431700272694311
6.74808418	0.9416949512488316
6.74941753	0.9390276324553887
6.75075088	0.938401188590626
6.75208423	0.9399369757741918
6.75341758	0.9421597193666328
6.75475093	0.9415737275417527
6.7560842800000005	0.9436954403439138
6.75741763	0.9445845907459178
6.75875098	0.9410887665071526
6.76008433	0.9384416406305087
6.76141768	0.9388053117517453
6.76275103	0.9400380065644717
6.76408438	0.9418363678727096
6.76541773	0.9419575915797884
6.76675108	0.9411089594239517
6.76808443	0.942685066234831
6.76941778	0.9426042945676348
6.77075113	0.94211926732675
6.77208448	0.94163430629215
6.77341783	0.9407249629733467
6.77475118	0.9434529267234715
6.77608453	0.9460394076434336
6.77741788	0.944665362413114
6.77875123	0.9407452220964304
6.7800845800000005	0.9377343588922653
6.78141793	0.9409472174707055
6.78275127	0.944160208461715
6.78408462	0.9439985327147534
6.78541797	0.9448674239936737
6.7867513200000005	0.9450088406175516
6.78808467	0.9428871278153905
6.78941802	0.9419777844965875
6.79075137	0.9423415218241087
6.79208472	0.943594409553634
6.79341807	0.945958569769953
6.79475142	0.9443218180023919
6.79608477	0.9408461866804257
6.79741812	0.9405027084759882
6.79875147	0.9429477727720723
6.80008482	0.9448270381600756
6.80141817	0.9451907754875969
6.80275152	0.94270525915163
6.80408487	0.9426648733180318
6.80541822	0.9458777981027567
6.80675157	0.9454130299849556
6.80808492	0.9439176948412726
6.80941827	0.94211926732675
6.8107516200000005	0.9432913171827946
6.81208497	0.944665362413114
6.81341832	0.9440389185483514
6.81475167	0.9432104793093137
6.81608502	0.943735826177512
6.81741837	0.9430083515224695
6.81875172	0.944746200286595
6.82008507	0.945210968404396
6.82141842	0.9418565607895086
6.82275177	0.9385628643375875
6.82408512	0.9395529793235868
6.82541847	0.9428669348985915
6.82675182	0.9412907618814278
6.8280851700000005	0.9405633534326698
6.82941852	0.9412099902142316
6.83075187	0.9419172057461903
6.83208522	0.9439580806748707
6.83341857	0.9428871278153905
6.83475192	0.9411291523407507
6.83608527	0.9429073207321896
6.83741862	0.9438166640509927
6.83875197	0.9413312139213104
6.84008532	0.9391084703288696
6.84141867	0.9385224122977049
6.84275202	0.9398964575280245
6.84408537	0.940482515559189
6.84541872	0.9387244738782646
6.84675207	0.9379768725127076
6.84808542	0.9385426714207885
6.84941877	0.942563842527752
6.85075212	0.9446047836627169
6.8520854700000005	0.9438166640509927
6.85341882	0.9428871278153905
6.85475217	0.9427255182747136
6.85608552	0.9437964711341937
6.85741887	0.945675736522197
6.85875222	0.9459990218098355
6.86008557	0.9461808904735962
6.86141892	0.9461405046399981
6.86275227	0.9439580806748707
6.86408562	0.9388456975853434
6.86541897	0.9379566795959086
6.86675232	0.939451948533307
6.86808567	0.9382193199268654
6.8694190200000005	0.9379768725127076
6.87075237	0.9399773616077899
6.87208572	0.9432306722261128
6.87341907	0.9442612392519948
6.87475242	0.9428062899419098
6.87608577	0.9404218706025073
6.87741912	0.9404016776857083
6.87875247	0.9426648733180318
6.88008582	0.9432913171827946
6.88141917	0.943129641435833
6.88275252	0.9416747583320325
6.88408587	0.9409877357168728
6.88541922	0.9401996161051486
6.88675257	0.9384214477137097
6.88808592	0.9376737139355835
6.88941927	0.9395934313634696
6.89075262	0.9408058008468276
6.89208597	0.9428062899419098
6.8934193200000005	0.9443218180023919
6.89475267	0.9441400155449159
6.89608602	0.9438166640509927
6.89741937	0.9433518959331917
6.89875272	0.9442208534183967
6.90008607	0.9463223733037587
6.90141942	0.9439782735916697
6.90275277	0.9426446804012328
6.90408612	0.9432306722261128
6.90541947	0.9424425526143886
6.90675282	0.940482515559189
6.90808617	0.9397954267377446
6.90941952	0.9407452220964304
6.9107528700000005	0.9393913035766253
6.91208622	0.9410079286336719
6.91341957	0.9419172057461903
6.91475292	0.9406441913061506
6.91608627	0.94153327550187
6.91741962	0.9438570498845908
6.91875297	0.9455342536920346
6.92008632	0.9451503896539988
6.92141967	0.9452513542379941
6.92275302	0.9422202981170299
6.92408637	0.9388658905021425
6.92541972	0.9401389711484668
6.92675307	0.9403410327290265
6.92808642	0.9394722076563907
6.92941977	0.9380980962197866
6.93075312	0.9387446667950636
6.93208647	0.9412301831310306
6.93341982	0.942240491033829
6.9347531700000005	0.9418363678727096
6.93608652	0.9430892556022349
6.93741987	0.9446856215361977
6.93875322	0.9424627455311877
6.94008657	0.9429275136489886
6.94141992	0.9442612392519948
6.94275327	0.9423213289073097
6.94408662	0.9423617809471924
6.94541997	0.942543649610953
6.94675332	0.9410079286336719
6.94808667	0.94211926732675
6.94942002	0.9433317030163927
6.95075337	0.9411897310911479
6.9520867200000005	0.9394115626997089
6.95342007	0.94153327550187
6.95475342	0.9443016250855929
6.95608677	0.9460798596833164
6.95742012	0.9474741640367197
6.95875347	0.948767437599843
6.96008682	0.9478984801146381
6.96142017	0.9471103605029139
6.96275352	0.9459383768531539
6.96408687	0.9451503896539988
6.96542022	0.9435135054738687
6.96675357	0.9412503760478297
6.96808692	0.9382798986772626
6.96942027	0.9354105845095446
6.97075362	0.9385628643375875
6.97208697	0.9434529267234715
6.97342032	0.9421395264498337
6.97475367	0.9396540101138667
6.9760870200000005	0.9414726967514729
6.97742037	0.9442814321687938
6.97875372	0.945675736522197
6.98008707	0.9457363814788787
6.98142042	0.9457363814788787
6.98275377	0.9453523850282739
6.98408712	0.943129641435833
6.98542047	0.9412705689646287
6.98675382	0.9431700272694311
6.98808717	0.943735826177512
6.98942052	0.9422809430737116
6.99075387	0.9416141133753508
6.99208722	0.9411291523407507
6.99342057	0.9407654150132295
6.99475392	0.9415737275417527
6.99608727	0.9428669348985915
6.99742062	0.9434529267234715
6.99875397	0.9433115100995936
7.0000873200000004	0.9421395264498337
7.00142067	0.9420788814931519
7.00275402	0.9412705689646287
7.00408737	0.9386032501711856
7.00542072	0.9390680182889868
7.00675407	0.9410281215504709
7.00808742	0.9430286106455531
7.00942077	0.941513082585071
7.01075412	0.9397348479873475
7.01208747	0.9401996161051486
7.01342082	0.9402804539786295
7.01475417	0.9416949512488316
7.01608752	0.9435135054738687
7.0174208700000005	0.9429073207321896
7.01875422	0.9421395264498337
7.02008757	0.9434933125570696
7.02142092	0.9426042945676348
7.02275427	0.9444834937493535
7.02408762	0.9462213425134789
7.02542097	0.9443824629590737
7.02675432	0.9405027084759882
7.02808767	0.9391488561624676
7.02942102	0.9419172057461903
7.03075437	0.9431902863925148
7.03208772	0.942543649610953
7.03342107	0.9430690626854358
7.03475442	0.9457161223557952
7.03608777	0.946746689381677
7.03742112	0.9449482618671546
7.03875447	0.944180401378514
7.04008782	0.9437762782173947
7.0414211700000005	0.9418767537063077
7.04275452	0.9399369757741918
7.04408787	0.9405835463494688
7.04542122	0.9414322447115903
7.04675457	0.9413514068381095
7.04808792	0.9411291523407507
7.04942127	0.9402400019387467
7.05075462	0.9408664458035094
7.05208797	0.9444228487926717
7.05342132	0.9467871414215598
7.05475467	0.946241535430278
7.05608802	0.9451301305309152
7.05742137	0.9449280689503555
7.0587547200000005	0.944766393203394
7.06008807	0.9436752474271148
7.06142142	0.942543649610953
7.06275477	0.9414726967514729
7.06408812	0.9410079286336719
7.06542147	0.9403612256458256
7.06675482	0.9398964575280245
7.06808817	0.9375322973117056
7.06942152	0.9388053117517453
7.07075487	0.9414726967514729
7.07208822	0.9410079286336719
7.07342157	0.9408866387203084
7.07475492	0.9438166640509927
7.07608827	0.9475953877437985
7.07742162	0.9484440861059199
7.07875497	0.9489088542237208
7.08008832	0.948484471939518
7.08142167	0.9450896784910325
7.0827550200000005	0.9424223596975896
7.08408837	0.9420788814931519
7.08542172	0.9417757229160278
7.08675507	0.9422001052002309
7.08808842	0.9434125408898734
7.08942177	0.9434933125570696
7.09075512	0.9435135054738687
7.09208847	0.9448068452432766
7.09342182	0.9455746395256327
7.09475517	0.9463829520541559
7.09608852	0.9471710716658801
7.09742187	0.9462213425134789
7.09875522	0.9459788288930365
7.1000885700000005	0.9464031449709549
7.10142192	0.9442208534183967
7.10275527	0.9412907618814278
7.10408862	0.9412705689646287
7.10542197	0.9428467419817924
7.10675532	0.943735826177512
7.10808867	0.9434529267234715
7.10942202	0.9430083515224695
7.11075537	0.9442612392519948
7.11208872	0.9460798596833164
7.11342207	0.947332681206557
7.11475542	0.946827527255158
7.11608877	0.9453119991946758
7.11742212	0.9439176948412726
7.11875547	0.9425234566941539
7.12008882	0.940482515559189
7.12142217	0.9425840354445512
7.12275552	0.9445440724997507
7.1240888700000005	0.945231161321195
7.12542222	0.9457565743956778
7.12675557	0.945372577945073
7.12808892	0.946261728347077
7.12942227	0.943614602470433
7.13075562	0.9406643842229497
7.13208897	0.9409068316371075
7.13342232	0.9399571686909908
7.13475567	0.9411089594239517
7.13608902	0.9429679656888714
7.13742237	0.9429679656888714
7.13875572	0.9458576051859576
7.14008907	0.9456959294389962
7.1414224200000005	0.941513082585071
7.14275577	0.9384618335473078
7.14408912	0.9378353896825451
7.14542247	0.9397146550705484
7.14675582	0.9414119855885066
7.14808917	0.9409674765937892
7.14942252	0.9428871278153905
7.15075587	0.9438166640509927
7.15208922	0.942099074409951
7.15342257	0.9425840354445512
7.15475592	0.9453119991946758
7.15608927	0.9464031449709549
7.15742262	0.946241535430278
7.15875597	0.9460394076434336
7.16008932	0.9441400155449159
7.16142267	0.9409068316371075
7.16275602	0.9392902727863455
7.16408937	0.9379970654295067
7.1654227200000005	0.9364208924123428
7.16675607	0.9366633398265006
7.16808942	0.9391286632456685
7.16942277	0.9396136242802686
7.17075612	0.9396944621537495
7.17208947	0.9396742030306658
7.17342282	0.9404421297255909
7.17475617	0.9415737275417527
7.17608952	0.9402601948555458
7.17742287	0.9382193199268654
7.17875622	0.9399571686909908
7.18008956	0.9425840354445512
7.18142291	0.9417757229160278
7.18275626	0.9399571686909908
7.18408961	0.9393104657031446
7.18542296	0.94046232264239
7.18675631	0.9418565607895086
7.18808966	0.9398358787776273
7.18942301	0.9381991270100664
7.19075636	0.938401188590626
7.19208971	0.9428265490649934
7.19342306	0.9455746395256327
7.19475641	0.944665362413114
7.1960897600000004	0.943574216636835
7.19742311	0.9447865861201931
7.19875646	0.9453119991946758
7.20008981	0.9443622700422747
7.20142316	0.9438570498845908
7.20275651	0.9432913171827946
7.20408986	0.9422809430737116
7.20542321	0.9404016776857083
7.20675656	0.9383203507171453
7.20808991	0.9399369757741918
7.20942326	0.9413917926717076
7.21075661	0.9416141133753508
7.21208996	0.9409674765937892
7.2134233100000005	0.94046232264239
7.21475666	0.9434125408898734
7.21609001	0.945231161321195
7.21742336	0.9436550545103157
7.21875671	0.9428467419817924
7.22009006	0.9415535346249537
7.22142341	0.9405229675990717
7.22275676	0.9414119855885066
7.22409011	0.9419980436196712
7.22542346	0.9413917926717076
7.22675681	0.9403612256458256
7.22809016	0.9398156858608283
7.22942351	0.9414322447115903
7.23075686	0.943594409553634
7.23209021	0.9452513542379941
7.23342356	0.9454332229017547
7.23475691	0.9440389185483514
7.23609026	0.9417959820391115
7.2374236100000005	0.9406441913061506
7.23875696	0.9412503760478297
7.24009031	0.9428265490649934
7.24142366	0.9430892556022349
7.24275701	0.9408058008468276
7.24409036	0.9404421297255909
7.24542371	0.9400783923980698
7.24675706	0.9415737275417527
7.24809041	0.9423617809471924
7.24942376	0.941513082585071
7.25075711	0.9407047700565478
7.25209046	0.9421799122834318
7.25342381	0.9429073207321896
7.2547571600000005	0.9430892556022349
7.25609051	0.943149834352632
7.25742386	0.9426446804012328
7.25875721	0.9411493452575498
7.26009056	0.9412907618814278
7.26142391	0.9414524376283894
7.26275726	0.9403814185626246
7.26409061	0.9390074395385897
7.26542396	0.9398762646112254
7.26675731	0.9434529267234715
7.26809066	0.9438368569677917
7.26942401	0.942099074409951
7.27075736	0.9406643842229497
7.27209071	0.9398156858608283
7.27342406	0.9428871278153905
7.27475741	0.943594409553634
7.27609076	0.9418970128293913
7.27742411	0.9454130299849556
7.2787574600000005	0.9483228623988409
7.28009081	0.9457767673124768
7.28142416	0.9444834937493535
7.28275751	0.9439580806748707
7.28409086	0.9437964711341937
7.28542421	0.942685066234831
7.28675756	0.9433115100995936
7.28809091	0.9439985327147534
7.28942426	0.9413109547982267
7.29075761	0.9412907618814278
7.29209096	0.944160208461715
7.29342431	0.945958569769953
7.29475766	0.9455948324424316
7.2960910100000005	0.9457161223557952
7.29742436	0.9459383768531539
7.29875771	0.9430690626854358
7.30009106	0.9428467419817924
7.30142441	0.9446047836627169
7.30275776	0.9451705825707979
7.30409111	0.9450290997406353
7.30542446	0.9449280689503555
7.30675781	0.944645169496315
7.30809116	0.944160208461715
7.30942451	0.9422809430737116
7.31075786	0.9406441913061506
7.31209121	0.9406441913061506
7.31342456	0.9421597193666328
7.31475791	0.9456151577717999
7.31609126	0.9479793179881187
7.31742461	0.9453523850282739
7.31875796	0.9424425526143886
7.3200913100000005	0.9424425526143886
7.32142466	0.944766393203394
7.32275801	0.9451503896539988
7.32409136	0.9420788814931519
7.32542471	0.9414524376283894
7.32675806	0.9420183027427549
7.32809141	0.9425840354445512
7.32942476	0.9419980436196712
7.33075811	0.9412705689646287
7.33209146	0.9449684547839536
7.33342481	0.948787630516642
7.33475816	0.9478379013642408
7.33609151	0.9454736087353528
7.3374248600000005	0.9433518959331917
7.33875821	0.9444228487926717
7.34009156	0.9460394076434336
7.34142491	0.9453321921114749
7.34275826	0.9417353370824297
7.34409161	0.9427457111915127
7.34542496	0.9448472310768747
7.34675831	0.9451705825707979
7.34809166	0.9419777844965875
7.34942501	0.941068507384069
7.35075836	0.9430083515224695
7.35209171	0.9460394076434336
7.35342506	0.945796960229276
7.35475841	0.9428467419817924
7.35609176	0.9423819738639915
7.35742511	0.9430488035623521
7.35875846	0.943574216636835
7.36009181	0.9427860970251108
7.3614251600000005	0.9414928896682719
7.36275851	0.9414928896682719
7.36409186	0.9426648733180318
7.36542521	0.9460798596833164
7.36675856	0.947332681206557
7.36809191	0.9439176948412726
7.36942526	0.9413514068381095
7.37075861	0.9434529267234715
7.37209196	0.9459990218098355
7.37342531	0.9468073343383588
7.37475866	0.9459181839363549
7.37609201	0.9452716133610777
7.37742536	0.9434933125570696
7.3787587100000005	0.9454534158185537
7.38009206	0.9486663406032786
7.38142541	0.9464839828444358
7.38275876	0.9432104793093137
7.38409211	0.9417757229160278
7.38542546	0.9421395264498337
7.38675881	0.943594409553634
7.38809216	0.9456959294389962
7.38942551	0.9454332229017547
7.39075886	0.9466052065515146
7.39209221	0.9462213425134789
7.39342556	0.9433922817667898
7.39475891	0.9419373986629894
7.39609226	0.9465446278011174
7.39742561	0.9500000000000001
7.39875896	0.9490502708475989
7.40009231	0.9482016386917621
7.40142566	0.9427860970251108
7.4027590100000005	0.9410079286336719
7.40409236	0.9448876169104728
7.40542571	0.9439580806748707
7.40675906	0.9402804539786295
7.40809241	0.940482515559189
7.40942576	0.944645169496315
7.41075911	0.9460596005602327
7.41209246	0.9445643316228344
7.41342581	0.9448674239936737
7.41475916	0.9461000526001154
7.41609251	0.9470901675861148
7.41742586	0.9470901675861148
7.41875921	0.9454736087353528
7.42009256	0.9449482618671546
7.42142591	0.946261728347077
7.42275926	0.9454332229017547
7.42409261	0.943634795387232
7.42542596	0.942240491033829
7.4267593100000004	0.9411089594239517
7.42809266	0.9404016776857083
7.42942601	0.9418970128293913
7.43075936	0.9438570498845908
7.43209271	0.944180401378514
7.43342606	0.945817153146075
7.43475941	0.945796960229276
7.43609276	0.944160208461715
7.43742611	0.9460394076434336
7.43875946	0.9466659177144809
7.44009281	0.9450088406175516
7.44142616	0.9432710580597109
7.44275951	0.944160208461715
7.4440928600000005	0.9454938016521518
7.44542621	0.9443824629590737
7.44675956	0.9430286106455531
7.44809291	0.9417151441656306
7.44942626	0.9425234566941539
7.45075961	0.9438570498845908
7.45209296	0.9431902863925148
7.45342631	0.9435135054738687
7.45475966	0.9480197038217169
7.45609301	0.947918673031437
7.45742636	0.9437762782173947
7.45875971	0.9412301831310306
7.46009306	0.9428669348985915
7.46142641	0.9447865861201931
7.46275976	0.944645169496315
7.46409311	0.9425840354445512
7.46542646	0.9412907618814278
7.46675981	0.9421799122834318
7.4680931600000005	0.9407452220964304
7.46942651	0.9396742030306658
7.47075986	0.9407452220964304
7.47209321	0.9430892556022349
7.47342656	0.9453321921114749
7.47475991	0.945210968404396
7.47609326	0.9418970128293913
7.47742661	0.9418767537063077
7.47875996	0.9456353506885989
7.48009331	0.9464637899276367
7.48142666	0.9434125408898734
7.48276001	0.9423213289073097
7.48409336	0.9429679656888714
7.4854267100000005	0.9442410463351957
7.48676006	0.9429275136489886
7.48809341	0.9392902727863455
7.48942676	0.9407249629733467
7.49076011	0.9433115100995936
7.49209346	0.945231161321195
7.49342681	0.944665362413114
7.49476016	0.9415939204585518
7.49609351	0.9418363678727096
7.49742686	0.9442814321687938
7.49876021	0.9423011359905106
7.50009356	0.940482515559189
7.50142691	0.9426244874844337
7.50276026	0.9419373986629894
7.50409361	0.94163430629215
7.50542696	0.9420586885763529
7.50676031	0.9419172057461903
7.50809366	0.9413109547982267
7.5094270100000005	0.9380779033029875
7.51076036	0.9387446667950636
7.51209371	0.9410079286336719
7.51342706	0.9425032637773549
7.51476041	0.9446856215361977
7.51609376	0.945372577945073
7.51742711	0.9418565607895086
7.51876046	0.9405431605158707
7.52009381	0.9434529267234715
7.52142716	0.9439782735916697
7.52276051	0.9408461866804257
7.52409386	0.9381991270100664
7.52542721	0.9389467945819079
7.5267605600000005	0.9422001052002309
7.52809391	0.9411695381743488
7.52942726	0.9375726831453037
7.53076061	0.9400783923980698
7.53209396	0.9439985327147534
7.53342731	0.9448472310768747
7.53476066	0.943129641435833
7.53609401	0.9432508651429118
7.53742736	0.9445036866661526
7.53876071	0.9444834937493535
7.54009406	0.9458777981027567
7.54142741	0.9465850136347155
7.54276076	0.9451099376141162
7.54409411	0.9418565607895086
7.54542746	0.9417151441656306
7.54676081	0.9416747583320325
7.54809416	0.9408664458035094
7.54942751	0.9419373986629894
7.5507608600000005	0.9407249629733467
7.55209421	0.9390276324553887
7.55342756	0.94163430629215
7.55476091	0.9458979910195557
7.55609426	0.947878287197839
7.55742761	0.9471306196259973
7.55876096	0.9456353506885989
7.56009431	0.9464031449709549
7.56142766	0.9470295888357176
7.56276101	0.9455140607752355
7.56409436	0.9411897310911479
7.56542771	0.9391892419960657
7.56676106	0.9414322447115903
7.5680944100000005	0.9440793705882341
7.56942776	0.9423415218241087
7.57076111	0.9416949512488316
7.57209446	0.9429477727720723
7.57342781	0.944160208461715
7.57476116	0.9442814321687938
7.57609451	0.9434933125570696
7.57742785	0.9445238795829516
7.5787612	0.9452716133610777
7.58009455	0.9427457111915127
7.5814279	0.9413109547982267
7.58276125	0.9435540237200359
7.5840946	0.9440995635050332
7.58542795	0.9445238795829516
7.5867613	0.9442612392519948
7.58809465	0.9431700272694311
7.589428	0.9444026558758728
7.59076135	0.9454736087353528
7.5920947	0.9445440724997507
7.59342805	0.9451301305309152
7.5947614	0.946261728347077
7.59609475	0.9483228623988409
7.5974281	0.9484037002723218
7.5987614500000005	0.9457565743956778
7.6000948	0.9413109547982267
7.60142815	0.9397752338209456
7.6027615	0.9383405436339444
7.60409485	0.9399773616077899
7.6054282	0.9435540237200359
7.60676155	0.9432306722261128
7.6080949	0.9410281215504709
7.60942825	0.9405229675990717
7.6107616	0.9429679656888714
7.61209495	0.9443622700422747
7.6134283	0.9449482618671546
7.61476165	0.9438773090076745
7.616095	0.9414322447115903
7.61742835	0.9413917926717076
7.6187617	0.9443622700422747
7.62009505	0.9473933261632388
7.6214284	0.9468881060055551
7.6227617500000004	0.9450088406175516
7.6240951	0.943735826177512
7.62542845	0.94270525915163
7.6267618	0.9430690626854358
7.62809515	0.9464637899276367
7.6294285	0.9483026694820419
7.63076185	0.9469487509622367
7.6320952	0.945372577945073
7.63342855	0.944180401378514
7.6347619	0.9427457111915127
7.63609525	0.9430083515224695
7.6374286	0.9455746395256327
7.63876195	0.9455544466088336
7.6400953000000005	0.9409877357168728
7.64142865	0.9380779033029875
7.642762	0.9405431605158707
7.64409535	0.9439176948412726
7.6454287	0.9452513542379941
7.64676205	0.9444026558758728
7.6480954	0.9405633534326698
7.64942875	0.9383607365507434
7.6507621	0.9398964575280245
7.65209545	0.9420788814931519
7.6534288	0.9440793705882341
7.65476215	0.9450290997406353
7.6560955	0.9443016250855929
7.65742885	0.9445643316228344
7.6587622	0.9451301305309152
7.66009555	0.9459990218098355
7.6614289	0.9454130299849556
7.66276225	0.9424223596975896
7.6640956000000005	0.9397146550705484
7.66542895	0.9392902727863455
7.6667623	0.9422809430737116
7.66809565	0.94163430629215
7.669429	0.9394722076563907
7.67076235	0.9416141133753508
7.6720957	0.9449886477007527
7.67342905	0.943614602470433
7.6747624	0.9433720888499908
7.67609575	0.9456151577717999
7.6774291	0.9448472310768747
7.67876245	0.9422607501569125
7.6800958	0.9429881586056704
7.6814291500000005	0.9432913171827946
7.6827625	0.9451907754875969
7.68409585	0.945231161321195
7.6854292	0.9423415218241087
7.68676255	0.9408259937636266
7.6880959	0.9407856079300285
7.68942925	0.9410281215504709
7.6907626	0.9402198090219477
7.69209595	0.9426042945676348
7.6934293	0.9464435970108377
7.69476265	0.94785809428104
7.696096	0.944665362413114
7.69742935	0.9422607501569125
7.6987627	0.9434731196402706
7.70009605	0.9444633008325545
7.7014294	0.9444834937493535
7.70276275	0.9422001052002309
7.7040961	0.94211926732675
7.7054294500000005	0.9442005942953131
7.7067628	0.9449078098272718
7.70809615	0.9436954403439138
7.7094295	0.9424627455311877
7.71076285	0.9408664458035094
7.7120962	0.9420183027427549
7.71342955	0.942563842527752
7.7147629	0.9401389711484668
7.71609625	0.9419980436196712
7.7174296	0.9457363814788787
7.71876295	0.945231161321195
7.7200963	0.9428467419817924
7.72142965	0.9426244874844337
7.7227630000000005	0.943149834352632
7.72409635	0.9423415218241087
7.7254297	0.943574216636835
7.72676305	0.945675736522197
7.7280964	0.9444430417094708
7.72942975	0.9419575915797884
7.7307631	0.9423617809471924
7.73209645	0.9428062899419098
7.7334298	0.9440187256315524
7.73476315	0.9440389185483514
7.7360965	0.9419373986629894
7.73742985	0.9420183027427549
7.7387632	0.943574216636835
7.74009655	0.942240491033829
7.7414299	0.9407654150132295
7.74276325	0.9403006468954285
7.7440966	0.9406441913061506
7.74542995	0.9432913171827946
7.7467633000000005	0.9461808904735962
7.74809665	0.9442208534183967
7.74943	0.9393711106598263
7.75076335	0.9386234430879847
7.7520967	0.9409472174707055
7.75343005	0.9438368569677917
7.7547634	0.9450290997406353
7.75609675	0.9444633008325545
7.7574301	0.9451907754875969
7.75876345	0.9455746395256327
7.7600968	0.9453928370681566
7.76143015	0.9432104793093137
7.7627635	0.9415737275417527
7.7640968500000005	0.9411695381743488
7.7654302	0.9405633534326698
7.76676355	0.9408461866804257
7.7680969	0.9419373986629894
7.76943025	0.9417555299992287
7.7707636	0.9411291523407507
7.77209695	0.9432104793093137
7.7734303	0.9440187256315524
7.77476365	0.9442005942953131
7.776097	0.9443420771254756
7.77743035	0.9443622700422747
7.7787637	0.9450290997406353
7.78009705	0.9459383768531539
7.7814304	0.9464839828444358
7.78276375	0.945210968404396
7.7840971	0.942563842527752
7.78543045	0.9408058008468276
7.7867638	0.9426042945676348
7.7880971500000005	0.9434529267234715
7.7894305	0.9437964711341937
7.79076385	0.9437762782173947
7.7920972	0.945796960229276
7.79343055	0.9461606975567971
7.7947639	0.9419980436196712
7.79609725	0.9411695381743488
7.7974306	0.9415737275417527
7.79876395	0.943594409553634
7.8000973	0.944160208461715
7.80143065	0.9422001052002309
7.802764	0.9412907618814278
7.80409735	0.940603739266268
7.8054307000000005	0.9400985853148688
7.80676405	0.9400380065644717
7.8080974	0.9431902863925148
7.80943075	0.9443420771254756
7.8107641	0.9430690626854358
7.81209745	0.9411695381743488
7.8134308	0.9438975019244735
7.81476415	0.9447865861201931
7.8160975	0.9448068452432766
7.81743085	0.9451099376141162
7.8187642	0.9440187256315524
7.82009755	0.9442814321687938
7.8214309	0.9444633008325545
7.82276425	0.9434327338066725
7.8240976	0.9426446804012328
7.82543095	0.9433518959331917
7.8267643	0.9431700272694311
7.82809765	0.9428467419817924
7.8294310000000005	0.9395934313634696
7.83076435	0.9378960346392269
7.8320977	0.9397348479873475
7.83343105	0.9401389711484668
7.8347644	0.9405431605158707
7.83609775	0.9419172057461903
7.8374311	0.9410079286336719
7.83876445	0.9399773616077899
7.8400978	0.941654499208949
7.84143115	0.9433518959331917
7.8427645	0.9412301831310306
7.84409785	0.9375726831453037
7.8454312	0.9371685599841845
7.84676455	0.9373908806878276
7.8480979	0.9399975545245889
7.84943125	0.9431902863925148
7.8507646	0.9438368569677917
7.85209795	0.9429679656888714
7.8534313000000004	0.942240491033829
7.85476465	0.9410887665071526
7.856098	0.9412301831310306
7.85743135	0.9429477727720723
7.8587647	0.9457565743956778
7.86009805	0.9450088406175516
7.8614314	0.9433317030163927
7.86276475	0.9415737275417527
7.8640981	0.938987180415506
7.86543145	0.9405835463494688
7.8667648	0.943129641435833
7.86809815	0.9431902863925148
7.8694315	0.9428265490649934
7.8707648500000005	0.9432710580597109
7.8720982	0.9444228487926717
7.87343155	0.9457161223557952
7.8747649	0.9443622700422747
7.87609825	0.9436954403439138
7.8774316	0.9434731196402706
7.87876495	0.9408866387203084
7.8800983	0.9391488561624676
7.88143165	0.9391488561624676
7.882765	0.9388862158315108
7.88409835	0.9396136242802686
7.8854317	0.9412301831310306
7.88676505	0.9430083515224695
7.8880984	0.9436550545103157
7.88943175	0.9411493452575498
7.8907651	0.941513082585071
7.89209845	0.9427659041083117
7.8934318	0.944766393203394
7.8947651500000005	0.944160208461715
7.8960985	0.944746200286595
7.89743185	0.9458373460628741
7.8987652	0.9447865861201931
7.90009855	0.9432306722261128
7.9014319	0.9435540237200359
7.90276525	0.942685066234831
7.9040986	0.9397550409041465
7.90543195	0.9395125934899887
7.9067653	0.9417353370824297
7.90809865	0.9454938016521518
7.909432	0.9451907754875969
7.91076535	0.9431700272694311
7.9120987000000005	0.9432508651429118
7.91343205	0.9451907754875969
7.9147654	0.9462213425134789
7.91609875	0.9447865861201931
7.9174321	0.9438570498845908
7.91876545	0.9461202455169145
7.9200988	0.9454736087353528
7.92143215	0.9427659041083117
7.9227655	0.9407047700565478
7.92409885	0.94163430629215
7.9254322	0.9420183027427549
7.92676555	0.9430286106455531
7.9280989	0.942240491033829
7.92943225	0.9379970654295067
7.9307656	0.9374716523550238
7.93209895	0.9409674765937892
7.9334323	0.9438975019244735
7.93476565	0.9424425526143886
7.9360990000000005	0.9418970128293913
7.93743235	0.9440187256315524
7.9387657	0.9444430417094708
7.94009905	0.9435540237200359
7.9414324	0.9418363678727096
7.94276575	0.9412503760478297
7.9440991	0.942685066234831
7.94543245	0.9429275136489886
7.9467658	0.9438773090076745
7.94809915	0.9465243686780339
7.9494325	0.9466253994683136
7.95076585	0.9457363814788787
7.9520992	0.9442612392519948
7.9534325500000005	0.9417353370824297
7.9547659	0.9443016250855929
7.95609925	0.9452918062778768
7.9574326	0.944665362413114
7.95876595	0.9448876169104728
7.9600993	0.9464031449709549
7.96143265	0.9465041757612348
7.962766	0.9432508651429118
7.96409935	0.9407249629733467
7.9654327	0.9399975545245889
7.96676605	0.9423011359905106
7.9680994	0.9444026558758728
7.96943275	0.9420586885763529
7.9707661	0.9425032637773549
7.97209945	0.9418767537063077
7.9734328	0.9417555299992287
7.97476614	0.9443218180023919
7.97609949	0.9467668822984762
7.97743284	0.9472316504162772
7.97876619	0.9482824103589583
7.98009954	0.9460192147266346
7.98143289	0.9431094485190339
7.98276624	0.9417151441656306
7.9840995900000005	0.9411897310911479
7.98543294	0.9407856079300285
7.98676629	0.9399773616077899
7.98809964	0.9399571686909908
7.98943299	0.9408461866804257
7.99076634	0.9423011359905106
7.99209969	0.9417555299992287
7.99343304	0.9401389711484668
7.99476639	0.9405431605158707
7.99609974	0.9417959820391115
7.99743309	0.9436752474271148
7.998766440000001	0.9454534158185537
8.00009979	0.9451705825707979
8.00143314	0.9447865861201931
8.00276649	0.9432104793093137
8.00409984	0.9411291523407507
8.00543319	0.9422202981170299
8.00676654	0.9413109547982267
8.00809989	0.9370271433603065
8.00943324	0.9361178000415034
8.01076659	0.9410887665071526
8.01209994	0.9450694855742334
8.01343329	0.9450492926574344
8.01476664	0.943614602470433
8.01609999	0.9427860970251108
8.01743334	0.9430892556022349
8.01876669	0.9443420771254756
8.02010004	0.9432710580597109
8.02143339	0.9432306722261128
8.02276674	0.9461000526001154
8.02410009	0.9444026558758728
8.02543344	0.9398560716944264
8.02676679	0.9365219232026227
8.02810014	0.9374312665214257
8.02943349	0.9392902727863455
8.03076684	0.9401794231883496
8.03210019	0.9425840354445512
8.03343354	0.9463829520541559
8.03476689	0.9470699746693158
8.03610024	0.9442612392519948
8.037433590000001	0.9417757229160278
8.03876694	0.9410281215504709
8.04010029	0.9407654150132295
8.04143364	0.9431902863925148
8.04276699	0.9445643316228344
8.04410034	0.9423819738639915
8.04543369	0.9404016776857083
8.04676704	0.9398964575280245
8.04810039	0.939431755616508
8.04943374	0.9382798986772626
8.05076709	0.9391286632456685
8.05210044	0.942543649610953
8.05343379	0.9438368569677917
8.054767140000001	0.9433922817667898
8.05610049	0.9411089594239517
8.05743384	0.9389266016651088
8.05876719	0.9395327864067878
8.06010054	0.94163430629215
8.06143389	0.9419373986629894
8.06276724	0.9398358787776273
8.06410059	0.9393104657031446
8.06543394	0.9396338171970677
8.06676729	0.9413312139213104
8.06810064	0.9419172057461903
8.06943399	0.9400380065644717
8.07076734	0.9400380065644717
8.07210069	0.94270525915163
8.07343404	0.9434731196402706
8.07476739	0.9435135054738687
8.07610074	0.9437964711341937
8.07743409	0.9445845907459178
8.07876744	0.945210968404396
8.08010079	0.9422202981170299
8.08143414	0.9413715997549085
8.08276749	0.94163430629215
8.08410084	0.9396742030306658
8.08543419	0.9393913035766253
8.08676754	0.9414322447115903
8.08810089	0.9386840880446665
8.08943424	0.9375322973117056
8.09076759	0.9395732384466705
8.09210094	0.9414726967514729
8.09343429	0.9434933125570696
8.09476764	0.942543649610953
8.09610099	0.9414322447115903
8.09743434	0.9428467419817924
8.09876769	0.9439176948412726
8.10010104	0.9427860970251108
8.10143439	0.9423011359905106
8.10276774	0.9403208398122275
8.10410109	0.9386638951278674
8.10543444	0.9373099766080624
8.10676779	0.9382798986772626
8.10810114	0.9403006468954285
8.10943449	0.9409877357168728
8.11076784	0.9407047700565478
8.11210119	0.9413917926717076
8.11343454	0.9411695381743488
8.11476789	0.9437964711341937
8.11610124	0.9455544466088336
8.11743459	0.945675736522197
8.11876794	0.9467063035480789
8.120101290000001	0.9459383768531539
8.12143464	0.9436550545103157
8.12276799	0.9414928896682719
8.12410134	0.9434327338066725
8.12543469	0.9462213425134789
8.12676804	0.9442410463351957
8.12810139	0.9408461866804257
8.12943474	0.943735826177512
8.13076809	0.9444633008325545
8.13210144	0.9394115626997089
8.13343479	0.9381789340932672
8.13476814	0.9410281215504709
8.13610149	0.9432104793093137
8.13743484	0.9435540237200359
8.13876819	0.9439580806748707
8.14010154	0.9443622700422747
8.14143489	0.9434731196402706
8.14276824	0.9393711106598263
8.14410159	0.9358753526273456
8.14543494	0.939431755616508
8.14676829	0.9397752338209456
8.14810164	0.9391690490792666
8.14943499	0.9411493452575498
8.15076834	0.9434529267234715
8.15210169	0.9442814321687938
8.15343504	0.9441198226281169
8.15476839	0.9439782735916697
8.15610174	0.9424223596975896
8.15743509	0.9423415218241087
8.15876844	0.9439782735916697
8.16010179	0.9441198226281169
8.16143514	0.9444026558758728
8.16276849	0.9424830046542713
8.16410184	0.9413917926717076
8.16543519	0.9413109547982267
8.16676854	0.9405835463494688
8.16810189	0.9409472174707055
8.16943524	0.9403208398122275
8.17076859	0.9389266016651088
8.17210194	0.9406239983893516
8.17343529	0.9420586885763529
8.17476864	0.9433922817667898
8.17610199	0.945231161321195
8.17743534	0.9439782735916697
8.17876869	0.9412503760478297
8.18010204	0.9411291523407507
8.18143539	0.9415939204585518
8.18276874	0.9405431605158707
8.18410209	0.9385426714207885
8.185435440000001	0.9412099902142316
8.18676879	0.9438166640509927
8.18810214	0.942099074409951
8.18943549	0.9420183027427549
8.19076884	0.9428871278153905
8.19210219	0.9426446804012328
8.19343554	0.9411695381743488
8.19476889	0.9395934313634696
8.19610224	0.9387649259181472
8.19743559	0.9409674765937892
8.19876894	0.9430488035623521
8.20010229	0.9432710580597109
8.20143564	0.9425234566941539
8.202768990000001	0.9409877357168728
8.20410234	0.9428467419817924
8.20543569	0.9431700272694311
8.20676904	0.94104831446727
8.20810239	0.9408664458035094
8.20943574	0.9397146550705484
8.21076909	0.9370068842372229
8.21210244	0.9363805065787448
8.21343579	0.9385022193809059
8.21476914	0.9406239983893516
8.21610249	0.9429881586056704
8.21743584	0.9418565607895086
8.21876919	0.9409472174707055
8.22010254	0.9420183027427549
8.22143589	0.9434125408898734
8.22276924	0.9416949512488316
8.22410259	0.9365825681593045
8.22543594	0.9377949376426625
8.22676929	0.9404218706025073
8.22810264	0.9418970128293913
8.22943599	0.9386437022110684
8.23076934	0.9366431469097015
8.23210269	0.9388053117517453
8.23343604	0.9417959820391115
8.23476939	0.9437762782173947
8.23610274	0.9438166640509927
8.23743609	0.9441198226281169
8.23876944	0.9431094485190339
8.24010279	0.9423617809471924
8.24143614	0.9405633534326698
8.24276949	0.940482515559189
8.24410284	0.9411695381743488
8.24543619	0.9394115626997089
8.24676954	0.9389064087483099
8.24810289	0.9402400019387467
8.24943624	0.9387851188349463
8.25076959	0.9405229675990717
8.25210294	0.9447058144529968
8.25343629	0.9438368569677917
8.25476964	0.9418970128293913
8.25610299	0.9430286106455531
8.25743634	0.943149834352632
8.25876969	0.9408664458035094
8.26010304	0.9409674765937892
8.26143639	0.9406239983893516
8.26276974	0.9407452220964304
8.26410309	0.94153327550187
8.26543644	0.9432913171827946
8.26676979	0.9428871278153905
8.268103140000001	0.9410887665071526
8.26943649	0.9399975545245889
8.27076984	0.9423617809471924
8.27210319	0.944746200286595
8.27343654	0.9464031449709549
8.27476989	0.9457767673124768
8.27610324	0.9433317030163927
8.27743659	0.9422809430737116
8.27876994	0.94153327550187
8.28010329	0.9415737275417527
8.28143664	0.942099074409951
8.28276999	0.9409877357168728
8.28410334	0.9403612256458256
8.285436690000001	0.9399166504448235
8.28677004	0.9412907618814278
8.28810339	0.9429881586056704
8.28943674	0.9435540237200359
8.29077009	0.9422607501569125
8.29210344	0.9416949512488316
8.29343679	0.9388658905021425
8.29477014	0.9385224122977049
8.29610349	0.9447865861201931
8.29743684	0.9493938152583211
8.29877019	0.9474943569535187
8.30010354	0.94211926732675
8.30143689	0.9399571686909908
8.30277024	0.9411291523407507
8.30410359	0.9417555299992287
8.30543694	0.9420586885763529
8.30677029	0.9419777844965875
8.30810364	0.9408259937636266
8.30943699	0.94046232264239
8.31077034	0.94153327550187
8.31210369	0.9433115100995936
8.31343704	0.9452513542379941
8.31477039	0.9455544466088336
8.31610374	0.9441198226281169
8.31743709	0.9435337645969523
8.31877044	0.9433317030163927
8.32010379	0.9443420771254756
8.32143714	0.9427659041083117
8.32277049	0.940482515559189
8.32410384	0.9407856079300285
8.32543719	0.941513082585071
8.32677054	0.9430488035623521
8.32810389	0.9417757229160278
8.32943724	0.9408461866804257
8.33077059	0.9399571686909908
8.33210394	0.9409877357168728
8.33343729	0.9430083515224695
8.33477064	0.9428871278153905
8.33610399	0.9419373986629894
8.33743734	0.9407249629733467
8.33877069	0.9411695381743488
8.34010404	0.94104831446727
8.34143739	0.9393913035766253
8.34277074	0.9382193199268654
8.34410409	0.9391084703288696
8.34543744	0.9412503760478297
8.34677079	0.9413109547982267
8.34810414	0.9430286106455531
8.34943749	0.9434731196402706
8.350770840000001	0.9402804539786295
8.35210419	0.9394115626997089
8.35343754	0.9432508651429118
8.35477089	0.945675736522197
8.35610424	0.9461405046399981
8.35743759	0.9438975019244735
8.35877094	0.9421799122834318
8.36010429	0.9425234566941539
8.36143764	0.9422809430737116
8.36277099	0.9410281215504709
8.36410434	0.9424425526143886
8.36543769	0.9439985327147534
8.36677104	0.9432306722261128
8.36810439	0.9428062899419098
8.36943774	0.944645169496315
8.37077109	0.9445440724997507
8.37210443	0.9445440724997507
8.37343778	0.9455140607752355
8.37477113	0.9444834937493535
8.37610448	0.944665362413114
8.37743783	0.9457565743956778
8.37877118	0.9452716133610777
8.38010453	0.9437762782173947
8.38143788	0.943735826177512
8.38277123	0.9422809430737116
8.38410458	0.9411897310911479
8.38543793	0.9418565607895086
8.38677128	0.942240491033829
8.38810463	0.9405633534326698
8.38943798	0.9406441913061506
8.39077133	0.9390680182889868
8.39210468	0.9383203507171453
8.39343803	0.9413514068381095
8.39477138	0.9430083515224695
8.39610473	0.9439985327147534
8.39743808	0.9460192147266346
8.39877143	0.9451503896539988
8.40010478	0.943594409553634
8.40143813	0.9405835463494688
8.40277148	0.9379566795959086
8.40410483	0.9390276324553887
8.40543818	0.9437964711341937
8.40677153	0.945675736522197
8.40810488	0.9408058008468276
8.40943823	0.9374312665214257
8.41077158	0.9386234430879847
8.41210493	0.9411089594239517
8.41343828	0.9430083515224695
8.41477163	0.9446856215361977
8.41610498	0.9428467419817924
8.41743833	0.9430892556022349
8.41877168	0.943574216636835
8.42010503	0.9428871278153905
8.42143838	0.9408259937636266
8.422771730000001	0.9436550545103157
8.42410508	0.9463829520541559
8.42543843	0.9438570498845908
8.42677178	0.9402198090219477
8.42810513	0.9386234430879847
8.42943848	0.939451948533307
8.43077183	0.9398762646112254
8.43210518	0.9390882112057859
8.43343853	0.9394924005731898
8.43477188	0.9400783923980698
8.43610523	0.9378960346392269
8.43743858	0.9387042809614655
8.43877193	0.9411493452575498
8.440105280000001	0.9442612392519948
8.44143863	0.9446249765795159
8.44277198	0.9436752474271148
8.44410533	0.9423617809471924
8.44543868	0.9417151441656306
8.44677203	0.942543649610953
8.44810538	0.9440591776714351
8.44943873	0.9477368705739609
8.45077208	0.9472519095393609
8.45210543	0.9459990218098355
8.45343878	0.946726496464878
8.45477213	0.9448876169104728
8.45610548	0.9404421297255909
8.45743883	0.9392700798695465
8.45877218	0.9411897310911479
8.46010553	0.9409068316371075
8.46143888	0.9399369757741918
8.46277223	0.9402198090219477
8.46410558	0.9398762646112254
8.46543893	0.9409674765937892
8.46677228	0.9403612256458256
8.46810563	0.9395732384466705
8.46943898	0.9408259937636266
8.47077233	0.9416141133753508
8.47210568	0.94163430629215
8.47343903	0.9418161749559105
8.47477238	0.9408664458035094
8.47610573	0.9411089594239517
8.47743908	0.9406643842229497
8.47877243	0.9378556488056288
8.48010578	0.9374514594382248
8.48143913	0.9387244738782646
8.48277248	0.9406239983893516
8.48410583	0.9402400019387467
8.48543918	0.9403208398122275
8.48677253	0.9393509177430271
8.48810588	0.9414726967514729
8.48943923	0.9440995635050332
8.49077258	0.9431094485190339
8.49210593	0.9428265490649934
8.49343928	0.9423617809471924
8.49477263	0.9435540237200359
8.49610598	0.9434125408898734
8.49743933	0.9408259937636266
8.49877268	0.9402804539786295
8.50010603	0.9381182891365856
8.50143938	0.9369463054868257
8.50277273	0.9372089458177826
8.50410608	0.9395529793235868
8.505439430000001	0.9412503760478297
8.50677278	0.9397146550705484
8.50810613	0.9386638951278674
8.50943948	0.938401188590626
8.51077283	0.9386032501711856
8.51210618	0.9387042809614655
8.51343953	0.9400985853148688
8.51477288	0.9418970128293913
8.51610623	0.9401187782316678
8.51743958	0.9391084703288696
8.51877293	0.9406239983893516
8.52010628	0.9432306722261128
8.52143963	0.9434125408898734
8.522772980000001	0.9430690626854358
8.52410633	0.941068507384069
8.52543968	0.9386032501711856
8.52677303	0.9383607365507434
8.52810638	0.9376737139355835
8.52943973	0.9377343588922653
8.53077308	0.9392094349128647
8.53210643	0.9425840354445512
8.53343978	0.9424425526143886
8.53477313	0.9398156858608283
8.53610648	0.9390680182889868
8.53743983	0.941654499208949
8.53877318	0.9438975019244735
8.54010653	0.9417959820391115
8.54143988	0.9382193199268654
8.54277323	0.9368856605301439
8.54410658	0.9374716523550238
8.54543993	0.9388053117517453
8.54677328	0.9395125934899887
8.54810663	0.9402601948555458
8.54943998	0.9395934313634696
8.55077333	0.9381586749701837
8.55210668	0.9387446667950636
8.55344003	0.9400581994812707
8.55477338	0.9429477727720723
8.55610673	0.9438975019244735
8.55744008	0.943634795387232
8.55877343	0.9439176948412726
8.56010678	0.9444026558758728
8.56144013	0.9418970128293913
8.56277348	0.9380779033029875
8.56410683	0.9398358787776273
8.56544018	0.9414928896682719
8.56677353	0.9413917926717076
8.56810688	0.9406441913061506
8.56944023	0.9399369757741918
8.570773580000001	0.9410281215504709
8.57210693	0.9418565607895086
8.57344028	0.9405229675990717
8.57477363	0.9378353896825451
8.57610698	0.9371887529009835
8.57744033	0.9397146550705484
8.57877368	0.9432913171827946
8.58010703	0.9444026558758728
8.58144038	0.9421395264498337
8.58277373	0.9396540101138667
8.58410708	0.9399166504448235
8.58544043	0.9426446804012328
8.58677378	0.9434125408898734
8.588107130000001	0.9416949512488316
8.58944048	0.9402601948555458
8.59077383	0.9407856079300285
8.59210718	0.9402804539786295
8.59344053	0.9409674765937892
8.59477388	0.9409674765937892
8.59610723	0.9396944621537495
8.59744058	0.9428467419817924
8.59877393	0.9445440724997507
8.60010728	0.9388053117517453
8.60144063	0.9355116152998243
8.60277398	0.9355923869670205
8.60410733	0.9362390237485821
8.60544068	0.9381182891365856
8.60677403	0.9373706877710286
8.60810738	0.9358349005874629
8.60944073	0.9365421161194217
8.61077408	0.9385426714207885
8.61210743	0.9386840880446665
8.61344078	0.9384214477137097
8.61477413	0.9380374512631048
8.61610748	0.9409472174707055
8.61744083	0.9426244874844337
8.61877418	0.9427255182747136
8.62010753	0.9411695381743488
8.62144088	0.9393104657031446
8.62277423	0.9350468471820232
8.62410758	0.9313691542794973
8.62544093	0.9340970518233376
8.62677428	0.9377343588922653
8.62810763	0.9399166504448235
8.62944098	0.9398762646112254
8.63077433	0.9393711106598263
8.63210768	0.9406441913061506
8.63344103	0.9418161749559105
8.63477438	0.9434933125570696
8.63610773	0.9438166640509927
8.63744108	0.9429073207321896
8.63877443	0.9416949512488316
8.64010778	0.9412907618814278
8.64144113	0.940017747441388
8.64277448	0.9381586749701837
8.64410783	0.9372291387345815
8.64544118	0.9369866913204238
8.64677453	0.9366835989495843
8.64810788	0.9381384820533847
8.64944123	0.9407047700565478
8.65077458	0.9411695381743488
8.65210793	0.9402804539786295
8.653441280000001	0.94046232264239
8.65477463	0.9395934313634696
8.65610798	0.9390074395385897
8.65744133	0.9391084703288696
8.65877468	0.9397348479873475
8.66010803	0.940482515559189
8.66144138	0.9401592302715505
8.66277473	0.941513082585071
8.66410808	0.9393509177430271
8.66544143	0.9362188308317831
8.66677478	0.9375928760621028
8.66810813	0.9417353370824297
8.66944148	0.9421395264498337
8.670774830000001	0.9410079286336719
8.67210818	0.9399166504448235
8.67344153	0.941068507384069
8.67477488	0.9423617809471924
8.67610823	0.9401389711484668
8.67744158	0.9369866913204238
8.67877493	0.9374312665214257
8.68010828	0.939451948533307
8.68144163	0.9388255046685444
8.68277498	0.9364613444522255
8.68410833	0.9372493978576651
8.68544168	0.9388456975853434
8.68677503	0.9409472174707055
8.68810838	0.9428062899419098
8.68944173	0.9414928896682719
8.69077508	0.9406643842229497
8.69210843	0.94270525915163
8.69344178	0.9429275136489886
8.69477513	0.9395327864067878
8.69610848	0.9388658905021425
8.69744183	0.9408461866804257
8.69877518	0.942099074409951
8.70010853	0.9415939204585518
8.70144188	0.9408058008468276
8.70277523	0.9385830572543866
8.70410858	0.9372897836912633
8.70544193	0.9380374512631048
8.70677528	0.9371281079443017
8.70810863	0.9375524902285047
8.70944198	0.9388053117517453
8.71077533	0.9370675291939046
8.71210868	0.9349255572686598
8.71344203	0.9392902727863455
8.71477538	0.9428467419817924
8.71610873	0.9415939204585518
8.71744208	0.9392700798695465
8.71877543	0.9403612256458256
8.72010878	0.9427860970251108
8.72144213	0.9414928896682719
8.72277548	0.9377343588922653
8.72410883	0.9344607891508587
8.72544218	0.9355721940502215
8.72677553	0.9369664984036248
8.72810888	0.9379768725127076
8.72944223	0.9398762646112254
8.73077558	0.9390478253721878
8.73210893	0.9393104657031446
8.73344228	0.9411897310911479
8.73477563	0.9413312139213104
8.736108980000001	0.9397348479873475
8.73744233	0.9379768725127076
8.73877568	0.9392094349128647
8.74010903	0.9415737275417527
8.74144238	0.9404421297255909
8.74277573	0.9382798986772626
8.74410908	0.9389064087483099
8.74544243	0.942099074409951
8.74677578	0.9421395264498337
8.74810913	0.9395125934899887
8.74944248	0.9368452746965458
8.75077583	0.9371079150275027
8.75210918	0.938987180415506
8.753442530000001	0.9382798986772626
8.75477588	0.9359561242945418
8.75610923	0.9350872330156214
8.75744258	0.9365219232026227
8.75877593	0.9382193199268654
8.76010928	0.9375322973117056
8.76144263	0.9357945147538649
8.76277598	0.9342789866933826
8.76410933	0.9362996687052639
8.76544268	0.9395934313634696
8.76677603	0.9387446667950636
8.76810938	0.9377949376426625
8.76944272	0.9377343588922653
8.77077607	0.9370675291939046
8.77210942	0.9354711632599416
8.77344277	0.936319861622063
8.77477612	0.9388862158315108
8.77610947	0.9412705689646287
8.77744282	0.9408664458035094
8.77877617	0.9396944621537495
8.78010952	0.9391892419960657
8.78144287	0.9418565607895086
8.78277622	0.9418363678727096
8.78410957	0.9383203507171453
8.78544292	0.9359763834176255
8.78677627	0.9365017302858236
8.78810962	0.9368250817797468
8.78944297	0.9383809956738269
8.79077632	0.9392700798695465
8.79210967	0.938401188590626
8.79344302	0.9395732384466705
8.79477637	0.9393913035766253
8.79610972	0.9398762646112254
8.79744307	0.9406441913061506
8.79877642	0.9429073207321896
8.80010977	0.9450694855742334
8.80144312	0.942685066234831
8.80277647	0.9393306586199436
8.80410982	0.9386234430879847
8.80544317	0.937350428647945
8.80677652	0.9383203507171453
8.808109870000001	0.9374919114781075
8.80944322	0.9380576441799038
8.81077657	0.9387649259181472
8.81210992	0.938401188590626
8.81344327	0.9371281079443017
8.81477662	0.9408259937636266
8.81610997	0.9423213289073097
8.81744332	0.9409068316371075
8.81877667	0.942240491033829
8.82011002	0.9419172057461903
8.82144337	0.9367037918663833
8.82277672	0.9324603000557765
8.82411007	0.9318945011476957
8.825443420000001	0.9349660093085425
8.82677677	0.9378758417224279
8.82811012	0.9376131351851864
8.82944347	0.937916227556026
8.83077682	0.9411897310911479
8.83211017	0.944160208461715
8.83344352	0.9431094485190339
8.83477687	0.9398964575280245
8.83611022	0.9388255046685444
8.83744357	0.9402804539786295
8.83877692	0.942099074409951
8.84011027	0.9395934313634696
8.84144362	0.9376333281019854
8.84277697	0.9378758417224279
8.84411032	0.9369866913204238
8.84544367	0.9378960346392269
8.84677702	0.9390680182889868
8.84811037	0.9386437022110684
8.84944372	0.9376535210187845
8.85077707	0.9364815373690246
8.85211042	0.9349053643518608
8.85344377	0.9355520011334224
8.85477712	0.9380172583463057
8.85611047	0.9384214477137097
8.85744382	0.937916227556026
8.85877717	0.9378758417224279
8.86011052	0.9397348479873475
8.86144387	0.9396136242802686
8.86277722	0.9398358787776273
8.86411057	0.9391084703288696
8.86544392	0.9375928760621028
8.86677727	0.9364815373690246
8.86811062	0.9357136106740994
8.86944397	0.9366229539929025
8.87077732	0.9375928760621028
8.87211067	0.9405633534326698
8.87344402	0.9421597193666328
8.87477737	0.941654499208949
8.87611072	0.9376535210187845
8.87744407	0.9358349005874629
8.87877742	0.9375322973117056
8.88011077	0.9380172583463057
8.88144412	0.9390680182889868
8.88277747	0.9375322973117056
8.88411082	0.9348447856014636
8.88544417	0.9368452746965458
8.88677752	0.9388255046685444
8.88811087	0.9393306586199436
8.88944422	0.9392094349128647
8.890777570000001	0.9380576441799038
8.89211092	0.9366027610761035
8.89344427	0.9383203507171453
8.89477762	0.9386437022110684
8.89611097	0.9392094349128647
8.89744432	0.9399166504448235
8.89877767	0.9384416406305087
8.90011102	0.9367239847831824
8.90144437	0.9354105845095446
8.90277772	0.9359561242945418
8.90411107	0.9359763834176255
8.90544442	0.9353903253864609
8.90677777	0.9371685599841845
8.908111120000001	0.9393711106598263
8.90944447	0.9394722076563907
8.91077782	0.937936420472825
8.91211117	0.9410887665071526
8.91344452	0.9432913171827946
8.91477787	0.9442410463351957
8.91611122	0.9428265490649934
8.91744457	0.9413917926717076
8.91877792	0.9393509177430271
8.92011127	0.9375322973117056
8.92144462	0.9376333281019854
8.92277797	0.9369664984036248
8.92411132	0.9373706877710286
8.92544467	0.9381586749701837
8.92677802	0.9375524902285047
8.92811137	0.9360976071247044
8.92944472	0.9367239847831824
8.93077807	0.9378556488056288
8.93211142	0.9384416406305087
8.93344477	0.9391084703288696
8.93477812	0.9388053117517453
8.93611147	0.937936420472825
8.93744482	0.9373706877710286
8.93877817	0.9380779033029875
8.94011152	0.9372493978576651
8.94144487	0.9368654676133449
8.94277822	0.9376333281019854
8.94411157	0.9371887529009835
8.94544492	0.9337535736188999
8.94677827	0.9340970518233376
8.94811162	0.9365219232026227
8.94944497	0.9375928760621028
8.95077832	0.9382597057604635
8.95211167	0.9399166504448235
8.95344502	0.9412705689646287
8.95477837	0.939431755616508
8.95611172	0.9369059196532276
8.95744507	0.9372291387345815
8.95877842	0.939451948533307
8.96011177	0.9418161749559105
8.96144512	0.9407249629733467
8.96277847	0.9371079150275027
8.96411182	0.9346022719810213
8.96544517	0.9351680708891021
8.96677852	0.9368250817797468
8.96811187	0.9367441776999814
8.96944522	0.9359561242945418
8.97077857	0.9371483670673854
8.97211192	0.9398964575280245
8.973445270000001	0.9403208398122275
8.97477862	0.9391892419960657
8.97611197	0.9386437022110684
8.97744532	0.9400985853148688
8.97877867	0.9422607501569125
8.98011202	0.9412907618814278
8.98144537	0.9370877221107036
8.98277872	0.9339758281162586
8.98411207	0.9340162801561414
8.98544542	0.9366431469097015
8.98677877	0.9366835989495843
8.98811212	0.9367239847831824
8.98944547	0.9371483670673854
8.99077882	0.9374110736046267
8.99211217	0.9393913035766253
8.99344552	0.9409674765937892
8.99477887	0.941068507384069
8.99611222	0.9405431605158707
8.99744557	0.9405027084759882
8.99877892	0.9415535346249537
9.00011227	0.942099074409951
9.00144562	0.9415535346249537
9.00277897	0.9414119855885066
9.00411232	0.9392094349128647
9.00544567	0.9375121043949066
9.00677902	0.9364411515354265
9.00811237	0.9364006994955438
9.00944572	0.9372089458177826
9.01077907	0.9382597057604635
9.01211242	0.9386032501711856
9.01344577	0.9413312139213104
9.01477912	0.9410281215504709
9.01611247	0.9399773616077899
9.01744582	0.9400985853148688
9.01877917	0.9395327864067878
9.02011252	0.9385628643375875
9.02144587	0.9370877221107036
9.02277922	0.9379566795959086
9.02411257	0.9400985853148688
9.02544592	0.9386638951278674
9.02677927	0.9367441776999814
9.02811262	0.9377949376426625
9.02944597	0.9376535210187845
9.03077932	0.937916227556026
9.03211267	0.9363603136619457
9.03344602	0.9346022719810213
9.03477937	0.9344002104004616
9.03611272	0.9356530319237022
9.03744607	0.9362996687052639
9.038779420000001	0.9341173109464211
9.04011277	0.9331069368373383
9.04144612	0.9345618199411385
9.04277947	0.9360571550848216
9.04411282	0.9355318082166234
9.04544617	0.9339152493658615
9.04677952	0.9343395654437798
9.04811287	0.9362794095821803
9.04944622	0.9360976071247044
9.05077957	0.9356934177573003
9.05211292	0.9386638951278674
9.05344627	0.9422809430737116
9.05477962	0.9420384956595538
9.056112970000001	0.9400985853148688
9.05744632	0.9391892419960657
9.05877967	0.9413109547982267
9.06011302	0.94153327550187
9.06144637	0.9414726967514729
9.06277972	0.9378556488056288
9.06411307	0.9343598245668635
9.06544642	0.9338546044091798
9.06677977	0.9358550935042619
9.06811312	0.9370068842372229
9.06944647	0.9373302357311459
9.07077982	0.9384618335473078
9.07211317	0.9394115626997089
9.07344652	0.9384214477137097
9.07477987	0.9366835989495843
9.07611322	0.9371281079443017
9.07744657	0.9393509177430271
9.07877992	0.9393913035766253
9.08011327	0.9384820264641068
9.08144662	0.9383001578003463
9.08277997	0.9399773616077899
9.08411332	0.9389064087483099
9.08544667	0.9385224122977049
9.08678002	0.9398156858608283
9.08811337	0.9420183027427549
9.08944672	0.9433317030163927
9.09078007	0.9432306722261128
9.09211342	0.9410281215504709
9.09344677	0.9392902727863455
9.09478012	0.9406441913061506
9.09611347	0.9395934313634696
9.09744682	0.9356732248405013
9.09878017	0.9358147076706638
9.10011352	0.9393913035766253
9.10144687	0.9387446667950636
9.10278022	0.9371887529009835
9.10411357	0.9373302357311459
9.10544692	0.9374716523550238
9.10678027	0.9379970654295067
9.10811362	0.9366229539929025
9.10944697	0.9348245926846647
9.11078032	0.9376131351851864
9.11211367	0.9405633534326698
9.11344702	0.9393104657031446
9.11478037	0.9367643706167805
9.11611372	0.9379566795959086
9.11744707	0.9395125934899887
9.11878042	0.9405633534326698
9.12011377	0.9408664458035094
9.121447120000001	0.9399975545245889
9.12278047	0.9391892419960657
9.12411382	0.9385224122977049
9.12544717	0.9375524902285047
9.12678052	0.9372897836912633
9.12811387	0.9370877221107036
9.12944722	0.9379768725127076
9.13078057	0.9386840880446665
9.13211392	0.9378556488056288
9.13344727	0.9358550935042619
9.13478062	0.9373302357311459
9.13611397	0.9382798986772626
9.13744732	0.9382193199268654
9.138780670000001	0.9418970128293913
9.14011402	0.9417959820391115
9.14144737	0.9391892419960657
9.14278072	0.9370068842372229
9.14411407	0.9350265880589397
9.14544742	0.9365623752425054
9.14678077	0.9374110736046267
9.14811412	0.9347234956881001
9.14944747	0.9328644894231805
9.15078082	0.9343193725269807
9.15211417	0.9380576441799038
9.15344752	0.9400783923980698
9.15478087	0.9399571686909908
9.15611422	0.9377141659754663
9.15744757	0.9383203507171453
9.15878092	0.9405835463494688
9.16011427	0.9408058008468276
9.16144762	0.9403814185626246
9.16278097	0.9381384820533847
9.16411432	0.9367037918663833
9.16544767	0.9352488425562984
9.16678101	0.9337535736188999
9.16811436	0.9348851714350617
9.16944771	0.9374919114781075
9.17078106	0.937916227556026
9.17211441	0.9370877221107036
9.17344776	0.9376333281019854
9.17478111	0.9396540101138667
9.17611446	0.9422001052002309
9.17744781	0.9433317030163927
9.17878116	0.9399369757741918
9.18011451	0.9367643706167805
9.18144786	0.9364411515354265
9.18278121	0.9354913561767407
9.18411456	0.9340364730729404
9.18544791	0.9349660093085425
9.18678126	0.9355318082166234
9.18811461	0.9323592692654966
9.18944796	0.9296515646384556
9.19078131	0.9330867439205391
9.19211466	0.9361178000415034
9.193448010000001	0.9370675291939046
9.19478136	0.9375726831453037
9.19611471	0.9357742556307812
9.19744806	0.9339758281162586
9.19878141	0.9348245926846647
9.20011476	0.9387446667950636
9.20144811	0.9400581994812707
9.20278146	0.9366633398265006
9.20411481	0.9327836515496997
9.20544816	0.9339354422826605
9.20678151	0.9345820790642222
9.20811486	0.9324603000557765
9.20944821	0.9338142185755817
9.210781560000001	0.9377949376426625
9.21211491	0.9401794231883496
9.21344826	0.9382597057604635
9.21478161	0.9359157384609437
9.21611496	0.9367239847831824
9.21744831	0.9386840880446665
9.21878166	0.9397146550705484
9.22011501	0.9397348479873475
9.22144836	0.9376535210187845
9.22278171	0.9372897836912633
9.22411506	0.9386234430879847
9.22544841	0.9399166504448235
9.22678176	0.9397348479873475
9.22811511	0.9365421161194217
9.22944846	0.9349053643518608
9.23078181	0.9371685599841845
9.23211516	0.9377747447258634
9.23344851	0.9366835989495843
9.23478186	0.9361581858751015
9.23611521	0.9360976071247044
9.23744856	0.9357742556307812
9.23878191	0.9348447856014636
9.24011526	0.9344405962340597
9.24144861	0.9345618199411385
9.24278196	0.9341778896968183
9.24411531	0.9378556488056288
9.24544866	0.9378151305594614
9.24678201	0.9356530319237022
9.24811536	0.9344204033172606
9.24944871	0.9340364730729404
9.25078206	0.9368250817797468
9.25211541	0.9389064087483099
9.25344876	0.9371887529009835
9.25478211	0.9367441776999814
9.25611546	0.9372493978576651
9.25744881	0.9390074395385897
9.25878216	0.9396540101138667
9.26011551	0.9401592302715505
9.26144886	0.9391286632456685
9.26278221	0.9367846297398641
9.26411556	0.9360773480016207
9.26544891	0.9363401207451467
9.26678226	0.9366229539929025
9.26811561	0.9359763834176255
9.26944896	0.9343800174836625
9.27078231	0.9337940256587826
9.27211566	0.9371281079443017
9.27344901	0.9394115626997089
9.27478236	0.9390276324553887
9.276115710000001	0.9379768725127076
9.27744906	0.9374514594382248
9.27878241	0.9387244738782646
9.28011576	0.9389064087483099
9.28144911	0.9369866913204238
9.28278246	0.9352893608024656
9.28411581	0.9323188834318986
9.28544916	0.9333898362913786
9.28678251	0.9351882638059013
9.28811586	0.9354509703431426
9.28944921	0.9333898362913786
9.29078256	0.9352488425562984
9.29211591	0.9403814185626246
9.293449260000001	0.941513082585071
9.29478261	0.9381586749701837
9.29611596	0.9370271433603065
9.29744931	0.9386437022110684
9.29878266	0.9387042809614655
9.30011601	0.9392094349128647
9.30144936	0.9378353896825451
9.30278271	0.9376131351851864
9.30411606	0.9376535210187845
9.30544941	0.9356934177573003
9.30678276	0.9348649785182627
9.30811611	0.9366027610761035
9.30944946	0.9364613444522255
9.31078281	0.9354913561767407
9.31211616	0.9372493978576651
9.31344951	0.9376939068523826
9.31478286	0.9398560716944264
9.31611621	0.9403410327290265
9.31744956	0.9396338171970677
9.31878291	0.9387446667950636
9.32011626	0.9379566795959086
9.32144961	0.9360773480016207
9.32278296	0.9353499395528628
9.32411631	0.9357338035908984
9.32544966	0.9356125798838196
9.32678301	0.9374110736046267
9.32811636	0.9368048226566632
9.32944971	0.9336929286622182
9.33078306	0.9340970518233376
9.33211641	0.9355520011334224
9.33344976	0.9361783787919006
9.33478311	0.9365623752425054
9.33611646	0.9356125798838196
9.33744981	0.9354307774263435
9.33878316	0.9361783787919006
9.34011651	0.9369866913204238
9.34144986	0.9358955455441447
9.34278321	0.9358349005874629
9.34411656	0.9368250817797468
9.34544991	0.9376333281019854
9.34678326	0.9355318082166234
9.34811661	0.9321572738912216
9.34944996	0.9350265880589397
9.35078331	0.9365623752425054
9.35211666	0.9358955455441447
9.35345001	0.9345214341075404
9.35478336	0.9340768589065385
9.35611671	0.9365219232026227
9.35745006	0.9398560716944264
9.358783410000001	0.9396944621537495
9.36011676	0.9374312665214257
9.36145011	0.9368856605301439
9.36278346	0.9371079150275027
9.36411681	0.936319861622063
9.36545016	0.9335515120383402
9.36678351	0.9327028136762189
9.36811686	0.9345012411907414
9.36945021	0.9365017302858236
9.37078356	0.9383607365507434
9.37211691	0.9390680182889868
9.37345026	0.9372089458177826
9.37478361	0.9340566659897395
9.376116960000001	0.9343193725269807
9.37745031	0.9342386008597845
9.37878366	0.9331877747108189
9.38011701	0.9346426578146194
9.38145036	0.9380980962197866
9.38278371	0.9375726831453037
9.38411706	0.9353701324696618
9.38545041	0.9359763834176255
9.38678376	0.9359965763344246
9.38811711	0.9348447856014636
9.38945046	0.9348649785182627
9.39078381	0.9357136106740994
9.39211716	0.9382597057604635
9.39345051	0.9380172583463057
9.39478386	0.9368654676133449
9.39611721	0.9379768725127076
9.39745056	0.9397550409041465
9.39878391	0.9401389711484668
9.40011726	0.9370473362771055
9.40145061	0.9345820790642222
9.40278396	0.9355116152998243
9.40411731	0.9348447856014636
9.40545066	0.9321976597248197
9.40678401	0.9328038444664987
9.40811736	0.9341778896968183
9.40945071	0.9335918978719383
9.41078406	0.9319753390211764
9.41211741	0.9332484196675007
9.41345076	0.9355923869670205
9.41478411	0.9360773480016207
9.41611746	0.9369664984036248
9.41745081	0.9364815373690246
9.41878416	0.9358550935042619
9.42011751	0.9355923869670205
9.42145086	0.9358955455441447
9.42278421	0.9371483670673854
9.424117560000001	0.9373706877710286
9.42545091	0.9366633398265006
9.42678426	0.9368250817797468
9.42811761	0.9370271433603065
9.42945096	0.9349660093085425
9.43078431	0.9352084567227003
9.43211766	0.9380172583463057
9.43345101	0.9368452746965458
9.43478436	0.9348447856014636
9.43611771	0.9367037918663833
9.43745106	0.937350428647945
9.43878441	0.9380576441799038
9.44011776	0.937350428647945
9.441451110000001	0.9345416270243395
9.44278446	0.9358349005874629
9.44411781	0.9366229539929025
9.44545116	0.9370675291939046
9.44678451	0.9371079150275027
9.44811786	0.9364006994955438
9.44945121	0.9370068842372229
9.45078456	0.9352691016793819
9.45211791	0.9346830436482175
9.45345126	0.9364411515354265
9.45478461	0.9358753526273456
9.45611796	0.9358349005874629
9.45745131	0.9378151305594614
9.45878466	0.9384820264641068
9.46011801	0.9361379929583025
9.46145136	0.9354711632599416
9.46278471	0.9332686125842998
9.46411806	0.9327230727993024
9.46545141	0.9358147076706638
9.46678476	0.9377343588922653
9.46811811	0.9364613444522255
9.46945146	0.9339556351994596
9.47078481	0.9332686125842998
9.47211816	0.9376131351851864
9.47345151	0.940603739266268
9.47478486	0.9381991270100664
9.47611821	0.9338950564490623
9.47745156	0.9328644894231805
9.47878491	0.9345416270243395
9.48011826	0.9346224648978203
9.48145161	0.9329655202134602
9.48278496	0.9330260989638575
9.48411831	0.9369261125700267
9.48545166	0.9390074395385897
9.48678501	0.9361985717086996
9.48811836	0.9343193725269807
9.48945171	0.9350265880589397
9.49078506	0.9372493978576651
9.49211841	0.937916227556026
9.49345176	0.9373908806878276
9.49478511	0.9368856605301439
9.49611846	0.9357540627139821
9.49745181	0.9345012411907414
9.49878516	0.9345012411907414
9.50011851	0.9318945011476957
9.50145186	0.9334504812480604
9.50278521	0.9376333281019854
9.50411856	0.9383809956738269
9.50545191	0.9346830436482175
9.506785260000001	0.9296515646384556
9.50811861	0.9296919504720537
9.50945196	0.9334706741648595
9.51078531	0.9352084567227003
9.51211866	0.9382798986772626
9.51345201	0.9395732384466705
9.51478536	0.9375928760621028
9.51611871	0.9358349005874629
9.51745206	0.9350265880589397
9.51878541	0.9355116152998243
9.52011876	0.9342182755304164
9.52145211	0.9340768589065385
9.52278546	0.9351074259324204
9.524118810000001	0.9335918978719383
9.52545216	0.9332080338339026
9.52678551	0.9331473226709363
9.52811886	0.9334100292081777
9.52945221	0.9369261125700267
9.53078556	0.9388862158315108
9.53211891	0.9380374512631048
9.53345226	0.9369866913204238
9.53478561	0.9347436886048992
9.53611896	0.9355318082166234
9.53745231	0.9361178000415034
9.53878566	0.9352084567227003
9.54011901	0.9370877221107036
9.54145236	0.9396742030306658
9.54278571	0.9368856605301439
9.54411906	0.9342587937765836
9.54545241	0.9355721940502215
9.54678576	0.9339758281162586
9.54811911	0.9342789866933826
9.54945246	0.9362188308317831
9.55078581	0.9348851714350617
9.55211916	0.9354913561767407
9.55345251	0.9369463054868257
9.55478586	0.9341173109464211
9.55611921	0.9332484196675007
9.55745256	0.9352691016793819
9.55878591	0.9365623752425054
9.56011926	0.9357742556307812
9.56145261	0.9336322837055364
9.56278596	0.9323997213053794
9.5641193	0.9355721940502215
9.56545265	0.9377141659754663
9.566786	0.9379970654295067
9.56811935	0.9381586749701837
9.5694527	0.9365219232026227
9.57078605	0.9359561242945418
9.5721194	0.9370877221107036
9.57345275	0.9356125798838196
9.5747861	0.9358753526273456
9.57611945	0.9364208924123428
9.5774528	0.937916227556026
9.57878615	0.9392700798695465
9.5801195	0.938401188590626
9.58145285	0.9340566659897395
9.5827862	0.9321774668080206
9.58411955	0.9339758281162586
9.5854529	0.9342587937765836
9.58678625	0.9369866913204238
9.5881196	0.9363401207451467
9.58945295	0.9325613308460563
9.5907863	0.9326421687195371
9.59211965	0.9332282267507017
9.593453	0.9343800174836625
9.59478635	0.9340162801561414
9.596119700000001	0.9330867439205391
9.59745305	0.9324401071389775
9.5987864	0.9321572738912216
9.60011975	0.9340970518233376
9.6014531	0.9336727357454192
9.60278645	0.9332282267507017
9.6041198	0.9356530319237022
9.60545315	0.9350872330156214
9.6067865	0.9305204559173761
9.60811985	0.9301365256730557
9.6094532	0.9334100292081777
9.61078655	0.9335717049551393
9.6121199	0.9347639477279829
9.61345325	0.9352488425562984
9.6147866	0.9328442965063815
9.61611995	0.9329857131302594
9.6174533	0.9334100292081777
9.61878665	0.9330462918806565
9.62012	0.9354913561767407
9.62145335	0.9367441776999814
9.6227867	0.9347234956881001
9.62412005	0.9332686125842998
9.6254534	0.9320965627282553
9.62678675	0.9321370147681379
9.6281201	0.9312277376556194
9.62945345	0.9336525428286201
9.6307868	0.9366229539929025
9.63212015	0.9351478117660185
9.6334535	0.9334100292081777
9.63478685	0.9303587801704145
9.6361202	0.928903897066614
9.63745355	0.9317530845238177
9.6387869	0.9361783787919006
9.64012025	0.9353701324696618
9.6414536	0.9333696433745796
9.64278695	0.9364411515354265
9.6441203	0.9349255572686598
9.64545365	0.9316116016936551
9.646787	0.9328846823399796
9.64812035	0.9334302883312614
9.6494537	0.9352893608024656
9.65078705	0.9374919114781075
9.6521204	0.9366835989495843
9.65345375	0.9350872330156214
9.6547871	0.9335110599984576
9.65612045	0.9325411379292572
9.6574538	0.9308437412050146
9.65878715	0.928903897066614
9.6601205	0.9303789730872135
9.661453850000001	0.9321167556450544
9.6627872	0.9320965627282553
9.66412055	0.9329048752567786
9.6654539	0.9330059060470584
9.66678725	0.9328240373832978
9.6681206	0.9321167556450544
9.66945395	0.9308841932448972
9.6707873	0.9329048752567786
9.67212065	0.9342991796101817
9.673454	0.9339354422826605
9.67478735	0.9321976597248197
9.6761207	0.9315914087768561
9.67745405	0.9339758281162586
9.678787400000001	0.9365421161194217
9.68012075	0.9372695907744643
9.6814541	0.9341778896968183
9.68278745	0.932601782885939
9.6841208	0.9329048752567786
9.68545415	0.9327432657161016
9.6867875	0.9335515120383402
9.68812085	0.9346426578146194
9.6894542	0.9368048226566632
9.69078755	0.9387649259181472
9.6921209	0.9359763834176255
9.69345425	0.9334504812480604
9.6947876	0.9360571550848216
9.69612095	0.9373706877710286
9.6974543	0.9353499395528628
9.69878765	0.9348851714350617
9.700121	0.9344405962340597
9.70145435	0.9349458163917435
9.7027877	0.9355721940502215
9.70412105	0.9336929286622182
9.7054544	0.9316317946104542
9.70678775	0.9329452610903766
9.7081211	0.9334908670816585
9.70945445	0.9345012411907414
9.7107878	0.9368856605301439
9.71212115	0.9390680182889868
9.7134545	0.9380779033029875
9.71478785	0.9353297466360637
9.7161212	0.9325209450124583
9.71745455	0.9331877747108189
9.7187879	0.9357540627139821
9.72012125	0.9344405962340597
9.7214546	0.9325209450124583
9.72278795	0.9331271297541371
9.7241213	0.9331271297541371
9.72545465	0.9315307638201744
9.726788	0.9311670926989377
9.72812135	0.9326623616363362
9.7294547	0.9337535736188999
9.73078805	0.9327230727993024
9.7321214	0.9322178526416187
9.73345475	0.9344405962340597
9.7347881	0.9339354422826605
9.73612145	0.9321572738912216
9.7374548	0.9330867439205391
9.73878815	0.9337940256587826
9.7401215	0.9348649785182627
9.74145485	0.9353095537192647
9.7427882	0.9331271297541371
9.744121550000001	0.9292676343941353
9.7454549	0.9271863074255723
9.74678825	0.9305810346677732
9.7481216	0.9305001967942924
9.74945495	0.9304194251270962
9.7507883	0.9318339223972985
9.75212165	0.9334504812480604
9.753455	0.9343395654437798
9.75478835	0.9350670400988222
9.7561217	0.9349660093085425
9.75745505	0.9330665510037401
9.7587884	0.9315105709033753
9.76012175	0.9304800038774933
9.761455100000001	0.9312883164060166
9.76278845	0.9314499921529782
9.7641218	0.9301567185898548
9.76545515	0.9309649649120935
9.7667885	0.9307225174979357
9.76812185	0.931106447742256
9.7694552	0.9320561768946571
9.77078855	0.9359561242945418
9.7721219	0.9382395128436645
9.77345525	0.9368250817797468
9.7747886	0.9366633398265006
9.77612195	0.9365825681593045
9.7774553	0.9353297466360637
9.77878865	0.9330665510037401
9.780122	0.9341778896968183
9.78145535	0.9349255572686598
9.7827887	0.934804333561581
9.78412205	0.9342789866933826
9.7854554	0.9334706741648595
9.78678875	0.9340364730729404
9.7881221	0.9342182755304164
9.78945545	0.9324401071389775
9.7907888	0.9327028136762189
9.79212215	0.9354307774263435
9.7934555	0.9357338035908984
9.79478885	0.9316925057734206
9.7961222	0.9308033553714165
9.79745555	0.9328846823399796
9.7987889	0.9343598245668635
9.80012225	0.9334908670816585
9.8014556	0.9310256098687751
9.80278895	0.9304598109606943
9.8041223	0.9310054169519761
9.80545565	0.9295100818082931
9.806789	0.9292878273109344
9.80812235	0.9282168744514543
9.809455700000001	0.9277521063336532
9.81078905	0.9299142049694125
9.8121224	0.9328240373832978
9.81345575	0.9331877747108189
9.8147891	0.930985224035177
9.81612245	0.9311670926989377
9.8174558	0.9321370147681379
9.81878915	0.9329452610903766
9.8201225	0.9341576967800193
9.82145585	0.9328644894231805
9.8227892	0.9298738191358144
9.82412255	0.9307225174979357
9.8254559	0.9327634586329006
9.826789250000001	0.9318743082308966
9.8281226	0.9280956507443754
9.82945595	0.9268831488484482
9.8307893	0.9274691406733282
9.83212265	0.9270246316786107
9.833456	0.9291464106870565
9.83478935	0.9313691542794973
9.8361227	0.9342182755304164
9.83745605	0.9361379929583025
9.8387894	0.9360167692512235
9.84012275	0.9341980826136174
9.8414561	0.9325209450124583
9.84278945	0.9328442965063815
9.8441228	0.9342182755304164
9.84545615	0.9366229539929025
9.8467895	0.9354307774263435
9.84812285	0.9316925057734206
9.8494562	0.9308437412050146
9.85078955	0.9321572738912216
9.8521229	0.9336727357454192
9.85345625	0.9336525428286201
9.8547896	0.9331473226709363
9.85612295	0.9342789866933826
9.8574563	0.9355318082166234
9.85878965	0.9350670400988222
9.860123	0.9323390763486976
9.86145635	0.9297727883455346
9.8627897	0.9296717575552547
9.86412305	0.9302173635465365
9.8654564	0.9306821316643376
9.86678975	0.9319147602707791
9.8681231	0.9316317946104542
9.86945645	0.9323795283885803
9.8707898	0.9337131877853018
9.87212315	0.9331877747108189
9.8734565	0.9337131877853018
9.87478985	0.9346426578146194
9.8761232	0.9328644894231805
9.87745655	0.9311872856157367
9.8787899	0.9314701850697772
9.88012325	0.9351882638059013
9.8814566	0.9360773480016207
9.88278995	0.9324603000557765
9.8841233	0.9292271823542527
9.88545665	0.9301365256730557
9.88679	0.9310458027855743
9.88812335	0.9300758807163739
9.8894567	0.9299748499260942
9.89079005	0.9322178526416187
9.892123400000001	0.9333494504577805
9.89345675	0.9305810346677732
9.8947901	0.9278126850840503
9.89612345	0.9300556877995749
9.8974568	0.9362794095821803
9.89879015	0.9356125798838196
9.9001235	0.931571215860057
9.90145685	0.9293686651844152
9.9027902	0.9267013463909721
9.90412355	0.9272065003423714
9.9054569	0.9295302747250921
9.90679025	0.9302173635465365
9.9081236	0.9294494368516113
9.909456950000001	0.9307023245811367
9.9107903	0.9332282267507017
9.91212365	0.9344607891508587
9.913457	0.9337131877853018
9.91479035	0.9337738327419836
9.9161237	0.9323592692654966
9.91745705	0.9315307638201744
9.9187904	0.9328644894231805
9.92012375	0.9327836515496997
9.9214571	0.9323188834318986
9.92279045	0.9348245926846647
9.9241238	0.9336322837055364
9.92545715	0.9290453136904919
9.9267905	0.9284795147824111
9.92812385	0.9306619387475386
9.9294572	0.9317935365637003
9.93079055	0.9317530845238177
9.9321239	0.9321774668080206
9.93345725	0.9322986905150996
9.9347906	0.9307629695378183
9.93612395	0.9305608417509742
9.9374573	0.9313085093228156
9.93879065	0.9316520537335379
9.940124	0.9317732774406167
9.94145735	0.929489888891494
9.9427907	0.9284795147824111
9.94412405	0.9317126986902197
9.9454574	0.9313287684458992
9.94679075	0.9291464106870565
9.9481241	0.9292271823542527
9.94945745	0.9317328916070186
9.9507908	0.9322986905150996
9.95212415	0.9322583046815015
9.9534575	0.9327836515496997
9.95479085	0.9332080338339026
9.9561242	0.9336929286622182
9.95745755	0.9342182755304164
9.9587909	0.9329250681735777
9.96012425	0.9312681234892175
9.96145759	0.9301769777129384
9.96279094	0.9298131741791327
9.96412429	0.9302577493801346
9.96545764	0.9316925057734206
9.96679099	0.9315914087768561
9.96812434	0.9286411905293727
9.96945769	0.9261961262332884
9.97079104	0.927873330040732
9.97212439	0.9324603000557765
9.97345774	0.9362996687052639
9.97479109	0.9355721940502215
9.97612444	0.9329048752567786
9.97745779	0.9322986905150996
9.97879114	0.9332282267507017
9.98012449	0.9322380455584178
9.981457840000001	0.9312074785325358
9.98279119	0.9296717575552547
9.98412454	0.9284795147824111
9.98545789	0.9311670926989377
9.98679124	0.9330059060470584
9.98812459	0.9298940120526134
9.98945794	0.9302173635465365
9.99079129	0.9314297330298945
9.99212464	0.9320965627282553
9.99345799	0.9315105709033753
9.99479134	0.9310256098687751
9.99612469	0.9318945011476957
9.99745804	0.9333494504577805
9.998791390000001	0.9323997213053794
10.00012474	0.9300354286764912
10.00145809	0.9295504676418912
10.00279144	0.9303992322102971
10.00412479	0.9298940120526134
10.00545814	0.9283582910753322
10.00679149	0.9279339087911292
10.00812484	0.9306417458307394
10.00945819	0.9316317946104542
10.01079154	0.9305608417509742
10.01212489	0.9292069894374536
10.01345824	0.9323390763486976
10.01479159	0.9348447856014636
10.01612494	0.9345416270243395
10.01745829	0.9329857131302594
10.01879164	0.9324603000557765
10.02012499	0.9324603000557765
10.02145834	0.9321774668080206
10.02279169	0.9305406488341751
10.02412504	0.9297122095951373
10.02545839	0.9306417458307394
10.02679174	0.9283380981585332
10.02812509	0.92635780198025
10.02945844	0.9275904305866917
10.03079179	0.9276308826265742
10.03212514	0.9295706605586902
10.03345849	0.9318137294804995
10.03479184	0.9322380455584178
10.03612519	0.9306417458307394
10.03745854	0.9292474414773363
10.03879189	0.931571215860057
10.04012524	0.9321976597248197
10.04145859	0.9297525954287355
10.04279194	0.9288432521099323
10.04412529	0.927853137123933
10.04545864	0.9279743608310119
10.046791990000001	0.9285604188621766
10.04812534	0.926802377181252
10.04945869	0.9267619251413693
10.05079204	0.9266811534741731
10.05212539	0.9283784839921313
10.05345874	0.9310256098687751
10.05479209	0.9313691542794973
10.05612544	0.9312277376556194
10.05745879	0.9312074785325358
10.05879214	0.9306214867076559
10.06012549	0.9301971706297374
10.06145884	0.9318945011476957
10.06279219	0.9341778896968183
10.064125540000001	0.9347234956881001
10.06545889	0.9338142185755817
10.06679224	0.9301567185898548
10.06812559	0.9289644758170112
10.06945894	0.9304396180438952
10.07079229	0.9312479305724185
10.07212564	0.9331877747108189
10.07345899	0.9347436886048992
10.07479234	0.9317732774406167
10.07612569	0.928459321865612
10.07745904	0.9310659957023733
10.07879239	0.9327634586329006
10.08012574	0.9295706605586902
10.08145909	0.9286614496524563
10.08279244	0.9287826733595352
10.08412579	0.9276712684601723
10.08545914	0.9261153545660922
10.08679249	0.924902852670165
10.08812584	0.925347427871167
10.08945919	0.9287018354860545
10.09079254	0.9313893471962964
10.09212589	0.9323592692654966
10.09345924	0.9319551461043772
10.09479259	0.9297727883455346
10.09612594	0.9277319134168541
10.09745929	0.9290453136904919
10.09879264	0.9297525954287355
10.10012599	0.9301971706297374
10.10145934	0.9286411905293727
10.10279269	0.9280350057876936
10.10412604	0.9298940120526134
10.10545939	0.9294494368516113
10.10679274	0.9281764224115716
10.10812609	0.9284997076992101
10.10945944	0.9303992322102971
10.11079279	0.9301365256730557
10.11212614	0.9315509567369734
10.11345949	0.9335515120383402
10.11479284	0.9339152493658615
10.11612619	0.9318743082308966
10.11745954	0.9300354286764912
10.11879289	0.9299748499260942
10.12012624	0.9294292439348124
10.12145959	0.9262769641067693
10.12279294	0.924741243129488
10.12412629	0.926963986721929
10.12545964	0.9292474414773363
10.12679299	0.9284795147824111
10.12812634	0.9271256624688905
10.129459690000001	0.9266608943510896
10.13079304	0.9269437938051299
10.13212639	0.9299344640924961
10.13345974	0.9331271297541371
10.13479309	0.9319551461043772
10.13612644	0.9310861886191724
10.13745979	0.9327836515496997
10.13879314	0.9327634586329006
10.14012649	0.9309043861616964
10.14145984	0.9301567185898548
10.14279319	0.9299142049694125
10.14412654	0.9286816425692553
10.14545989	0.9270852766352924
10.146793240000001	0.9275298518362945
10.14812659	0.9281562294947726
10.14945994	0.9295302747250921
10.15079329	0.9282774532018514
10.15212664	0.9285199006160092
10.15345999	0.9314903779865763
10.15479334	0.9299344640924961
10.15612669	0.92577181015537
10.15746004	0.9258525818225662
10.15879339	0.9283986769089303
10.16012674	0.9288836379435305
10.16146009	0.9272065003423714
10.16279344	0.9248220810029688
10.16412679	0.9254080728278488
10.16546014	0.9261153545660922
10.16679349	0.9268629559316492
10.16812684	0.9267013463909721
10.16946019	0.9265801226838933
10.17079354	0.9254080728278488
10.17212689	0.9266205085174914
10.17346024	0.9286614496524563
10.17479359	0.9293282131445325
10.17612694	0.9297324025119365
10.17746029	0.9315914087768561
10.17879364	0.9311872856157367
10.18012699	0.929025120773693
10.18146034	0.9277319134168541
10.18279369	0.9259941308590134
10.18412704	0.9262365782731712
10.18546039	0.9287624142364516
10.18679374	0.9282168744514543
10.18812709	0.9277924921672513
10.18946044	0.9272266932591704
10.19079379	0.9270044387618117
10.19212714	0.9288836379435305
10.19346049	0.9292676343941353
10.19479384	0.9288230591931333
10.19612719	0.9311670926989377
10.19746054	0.9302173635465365
10.19879389	0.927873330040732
10.20012724	0.9274893335901273
10.20146059	0.9260950954430086
10.20279394	0.9247816289630861
10.20412729	0.9263981878138481
10.20546064	0.9275298518362945
10.20679399	0.9279743608310119
10.20812734	0.9277924921672513
10.20946069	0.9288634450267313
10.21079404	0.9302982014200173
10.212127390000001	0.9287422213196526
10.21346074	0.9284795147824111
10.21479409	0.9294494368516113
10.21612744	0.9298940120526134
10.21746079	0.9313287684458992
10.21879414	0.9307629695378183
10.22012749	0.9295302747250921
10.22146084	0.9289442829002121
10.22279419	0.9281158436611745
10.22412754	0.9246604052560072
10.22546089	0.9240138346807302
10.22679424	0.9265801226838933
10.22812759	0.9271256624688905
10.229460940000001	0.9271661145087733
10.23079429	0.9290655728135756
10.23212764	0.9275702376698927
10.23346099	0.9264790918936134
10.23479434	0.9266205085174914
10.23612769	0.9271863074255723
10.23746104	0.9287018354860545
10.23879439	0.9300354286764912
10.24012774	0.9320965627282553
10.24146109	0.9315509567369734
10.24279444	0.9261153545660922
10.24412779	0.9261759333164894
10.24546114	0.9288634450267313
10.24679449	0.9268831488484482
10.24812784	0.9242158300550052
10.24946119	0.9247007910896053
10.25079454	0.9276308826265742
10.25212789	0.9275500447530935
10.25346124	0.928459321865612
10.25479459	0.9302577493801346
10.25612794	0.9312883164060166
10.25746129	0.9328038444664987
10.25879464	0.9301769777129384
10.26012799	0.9281966815346553
10.26146134	0.9272266932591704
10.26279469	0.9266003156006923
10.26412804	0.9261355474828913
10.26546139	0.9274287548397301
10.26679474	0.9275500447530935
10.26812809	0.9257516172385709
10.26946144	0.92577181015537
10.27079479	0.9283380981585332
10.27212814	0.9292069894374536
10.27346149	0.9296515646384556
10.27479484	0.9307427104147348
10.27612819	0.9292676343941353
10.277461540000001	0.92801474666461
10.27879489	0.9286411905293727
10.28012824	0.9282572602850523
10.28146159	0.9278935229575311
10.28279494	0.927388369006132
10.28412829	0.9279137158743301
10.28546164	0.9281360365779735
10.28679499	0.9291262177702574
10.28812834	0.9299344640924961
10.28946169	0.9272266932591704
10.29079504	0.9268427630148501
10.29212839	0.9285604188621766
10.29346174	0.9295504676418912
10.294795090000001	0.9287220284028535
10.29612844	0.9276106897097753
10.29746179	0.9275702376698927
10.29879514	0.9283784839921313
10.30012849	0.9288634450267313
10.30146184	0.9285806117789756
10.30279519	0.9281764224115716
10.30412854	0.9275096589194954
10.30546189	0.9264992848104124
10.30679524	0.9270448908016943
10.30812859	0.9279137158743301
10.30946194	0.9280350057876936
10.31079529	0.9269842458450126
10.31212864	0.9272468861759695
10.31346199	0.9271054695520915
10.31479534	0.9292878273109344
10.31612869	0.9293686651844152
10.31746204	0.9274893335901273
10.31879539	0.9273681098830483
10.32012874	0.9276308826265742
10.32146209	0.9271661145087733
10.32279544	0.9248624668365669
10.32412879	0.9231044913619271
10.32546214	0.9266608943510896
10.32679549	0.9294292439348124
10.32812884	0.9272671452990531
10.32946219	0.9247007910896053
10.33079554	0.9256505864482912
10.33212889	0.9284188698257294
10.33346224	0.929025120773693
10.33479559	0.9273681098830483
10.33612894	0.9270650837184934
10.33746229	0.9276510755433733
10.33879564	0.9258323889057671
10.34012899	0.9242966679284861
10.34146234	0.9245189886321294
10.34279569	0.926963986721929
10.34412904	0.9283986769089303
10.34546239	0.927994553747811
10.34679574	0.9263779948970491
10.34812909	0.9268629559316492
10.34946244	0.9282572602850523
10.35079579	0.9287220284028535
10.35212914	0.929025120773693
10.35346249	0.9300152357596924
10.35479584	0.9306619387475386
10.35612919	0.9284997076992101
10.35746254	0.9263779948970491
10.35879588	0.9251453662906074
10.36012923	0.9244381507586485
10.36146258	0.92577181015537
10.36279593	0.9277722992504522
10.36412928	0.9287422213196526
10.36546263	0.9303183943368164
10.366795980000001	0.929469695974695
10.36812933	0.926337609063451
10.36946268	0.9229630085317646
10.37079603	0.9231650701123243
10.37212938	0.9246604052560072
10.37346273	0.9266205085174914
10.37479608	0.9287624142364516
10.37612943	0.9295706605586902
10.37746278	0.92801474666461
10.37879613	0.9271256624688905
10.38012948	0.9265801226838933
10.38146283	0.9260143237758124
10.38279618	0.9246805981728063
10.384129530000001	0.9223366308732865
10.38546288	0.9225588853706452
10.38679623	0.923690483186807
10.38812958	0.9250645946234113
10.38946293	0.9274691406733282
10.39079628	0.9282774532018514
10.39212963	0.9290655728135756
10.39346298	0.9312883164060166
10.39479633	0.9310458027855743
10.39612968	0.9296313717216566
10.39746303	0.9270044387618117
10.39879638	0.9256101344084084
10.40012973	0.9269842458450126
10.40146308	0.9271054695520915
10.40279643	0.9253272349543681
10.40412978	0.9261355474828913
10.40546313	0.9280754578275764
10.40679648	0.9289442829002121
10.40812983	0.9286008046957747
10.40946318	0.9264183807306472
10.41079653	0.9258728409456499
10.41212988	0.9275096589194954
10.41346323	0.9274085619229311
10.41479658	0.9266407014342904
10.41612993	0.9258323889057671
10.41746328	0.9267619251413693
10.41879663	0.9302577493801346
10.42012998	0.9287220284028535
10.42146333	0.9233064867362022
10.42279668	0.9216697349686411
10.42413003	0.9241754442214071
10.42546338	0.9239935755576465
10.42679673	0.9240744134311273
10.42813008	0.9261153545660922
10.42946343	0.9261557403996903
10.43079678	0.9267821180581683
10.432130130000001	0.9277924921672513
10.43346348	0.9280754578275764
10.43479683	0.9301971706297374
10.43613018	0.9320561768946571
10.43746353	0.9313893471962964
10.43879688	0.9282774532018514
10.44013023	0.9256505864482912
10.44146358	0.9266608943510896
10.44279693	0.9260749025262096
10.44413028	0.9240542205143283
10.44546363	0.9240946063479264
10.44679698	0.9266003156006923
10.44813033	0.9271459215919742
10.449463680000001	0.9264183807306472
10.45079703	0.9278126850840503
10.45213038	0.9302577493801346
10.45346373	0.9294292439348124
10.45479708	0.92801474666461
10.45613043	0.9285199006160092
10.45746378	0.9275702376698927
10.45879713	0.9262365782731712
10.46013048	0.9260749025262096
10.46146383	0.9266811534741731
10.46279718	0.9249433709163323
10.46413053	0.9239329968072493
10.46546388	0.92528684912077
10.46679723	0.9261759333164894
10.46813058	0.926802377181252
10.46946393	0.9284188698257294
10.47079728	0.9281158436611745
10.47213063	0.9288836379435305
10.47346398	0.92801474666461
10.47479733	0.9250645946234113
10.47613068	0.9250847875402103
10.47746403	0.9269842458450126
10.47879738	0.9266003156006923
10.48013073	0.9252060112472891
10.48146408	0.9250443355003276
10.48279743	0.9263981878138481
10.48413078	0.9262365782731712
10.48546413	0.9248422739197679
10.48679748	0.9241956371382062
10.48813083	0.9243976987187659
10.48946418	0.9270448908016943
10.49079753	0.926963986721929
10.49213088	0.9259941308590134
10.49346423	0.9256909722818893
10.49479758	0.9245593744657274
10.49613093	0.9259536788191306
10.49746428	0.9264790918936134
10.49879763	0.9272671452990531
10.50013098	0.927873330040732
10.50146433	0.9275702376698927
10.50279768	0.9269033417652474
10.50413103	0.9273277240494502
10.50546438	0.9252463970808872
10.50679773	0.9231246842787262
10.50813108	0.9228215257016019
10.50946443	0.9241147992647254
10.51079778	0.925347427871167
10.51213113	0.923225715069006
10.51346448	0.9236298382301252
10.514797830000001	0.9246200194224091
10.51613118	0.9246805981728063
10.51746453	0.9288432521099323
10.51879788	0.9305204559173761
10.52013123	0.9261355474828913
10.52146458	0.9227609469512049
10.52279793	0.9234884216062473
10.52413128	0.9245391815489283
10.52546463	0.9251655592074064
10.52679798	0.9273277240494502
10.52813133	0.9258728409456499
10.52946468	0.9243168608452851
10.53079803	0.9231650701123243
10.532131380000001	0.9239733826408474
10.53346473	0.9248018218798851
10.53479808	0.9258728409456499
10.53613143	0.9241147992647254
10.53746478	0.9226801090777241
10.53879813	0.9245795673825264
10.54013148	0.9239531897240484
10.54146483	0.9206189750259601
10.54279818	0.9199724044506831
10.54413153	0.9214474804712824
10.54546488	0.9246402123392082
10.54679823	0.9260749025262096
10.54813158	0.9261355474828913
10.54946493	0.9262769641067693
10.55079828	0.926802377181252
10.55213163	0.9260950954430086
10.55346498	0.9265194777272115
10.55479833	0.9267417322245702
10.55613168	0.9279541017079282
10.55746503	0.9284188698257294
10.55879838	0.9262971570235683
10.56013173	0.9252262041640882
10.56146508	0.9243168608452851
10.56279843	0.9244583436754477
10.56413178	0.9256505864482912
10.56546513	0.9250241425835285
10.56679848	0.9225386924538462
10.56813183	0.9223568237900855
10.56946518	0.9234884216062473
10.57079853	0.9255293627412122
10.57213188	0.9264992848104124
10.57346523	0.9271054695520915
10.57479858	0.9285402259453774
10.57613193	0.9308235482882155
10.57746528	0.929025120773693
10.57879863	0.9260143237758124
10.58013198	0.9242360229718043
10.58146533	0.9225992712042433
10.58279868	0.9227609469512049
10.58413203	0.9261153545660922
10.58546538	0.9299748499260942
10.58679873	0.9281966815346553
10.58813208	0.9239733826408474
10.58946543	0.9212049668508401
10.59079878	0.9212049668508401
10.59213213	0.9239935755576465
10.59346548	0.9265801226838933
10.59479883	0.9270246316786107
10.59613218	0.925347427871167
10.597465530000001	0.9251453662906074
10.59879888	0.9262163853563721
10.60013223	0.9255697485748103
10.60146558	0.9230438464052453
10.60279893	0.9239531897240484
10.60413228	0.9249635638331314
10.60546563	0.9254687177845305
10.60679898	0.9247007910896053
10.60813233	0.9228620439477693
10.60946568	0.9219527006289663
10.61079903	0.9231448771955252
10.61213238	0.925347427871167
10.61346573	0.9269236008883309
10.614799080000001	0.9270246316786107
10.61613243	0.9273277240494502
10.61746578	0.9273277240494502
10.61879913	0.9262567711899702
10.62013248	0.9271256624688905
10.62146583	0.9253676207879661
10.62279918	0.9244179578418495
10.62413253	0.9258323889057671
10.62546588	0.9253878137047651
10.62679923	0.9229024297813674
10.62813258	0.9199319524108003
10.62946593	0.9214474804712824
10.63079928	0.9248422739197679
10.63213263	0.9255091036181287
10.63346598	0.923852092727484
10.63479933	0.9214070946376844
10.63613268	0.9208412957296034
10.63746603	0.9208412957296034
10.63879938	0.9233267458592859
10.64013273	0.9245593744657274
10.64146608	0.9230438464052453
10.64279943	0.9207604578561227
10.64413278	0.919527829249681
10.64546613	0.9212049668508401
10.64679948	0.925347427871167
10.64813283	0.9248220810029688
10.64946618	0.920255237698439
10.65079953	0.9196288600399609
10.65213288	0.9237915139770868
10.65346623	0.9245593744657274
10.65479958	0.9240340275975292
10.65613293	0.9274287548397301
10.65746628	0.9296515646384556
10.65879963	0.9281360365779735
10.66013298	0.9258525818225662
10.66146633	0.924902852670165
10.662799680000001	0.9248624668365669
10.66413303	0.9246402123392082
10.66546638	0.9229428156149655
10.66679973	0.9205179442356802
10.66813308	0.9186791308875597
10.66946643	0.918032494105998
10.67079978	0.9208211028128045
10.67213313	0.9255293627412122
10.67346648	0.9270044387618117
10.67479983	0.9224376616635663
10.67613318	0.91906306113188
10.67746653	0.9204573654852831
10.67879988	0.923245907985805
10.680133230000001	0.9263173499403674
10.68146658	0.926337609063451
10.68279993	0.9258728409456499
10.68413328	0.923690483186807
10.68546663	0.9233267458592859
10.68679998	0.9242966679284861
10.68813333	0.924256282094888
10.68946668	0.925307042037569
10.69080003	0.9258728409456499
10.69213338	0.9264588327705299
10.69346673	0.9276106897097753
10.69480008	0.9274691406733282
10.69613343	0.9275096589194954
10.69746678	0.9263779948970491
10.69880013	0.9237712548540032
10.70013348	0.9230640393220444
10.70146683	0.9219325077121672
10.70280018	0.920558396275563
10.70413353	0.9208211028128045
10.70546688	0.9212454188907228
10.70680023	0.9199925973674821
10.70813358	0.9202148518648409
10.70946693	0.9219325077121672
10.71080028	0.9240542205143283
10.71213363	0.9236298382301252
10.71346698	0.9221143101696432
10.71480033	0.9225790782874443
10.71613368	0.9227003019945231
10.71746703	0.9221547622095259
10.71880038	0.9225992712042433
10.72013373	0.9234277766495655
10.72146708	0.9244583436754477
10.72280043	0.9236096453133262
10.72413378	0.924256282094888
10.72546713	0.9235894523965271
10.72680048	0.9215283183447632
10.72813383	0.9236096453133262
10.72946718	0.9262365782731712
10.73080053	0.9245189886321294
10.73213388	0.9229226226981665
10.73346723	0.9256909722818893
10.73480058	0.925307042037569
10.73613393	0.9230842984451281
10.73746728	0.9226801090777241
10.73880063	0.9229832676548482
10.74013398	0.922841718618401
10.74146733	0.920255237698439
10.74280068	0.9178102396086393
10.74413403	0.9177698537750412
10.745467380000001	0.9223568237900855
10.74680073	0.923670290270008
10.74813408	0.9197096979134416
10.74946743	0.9194874434160829
10.75080078	0.9225184995370471
10.75213413	0.922235533876722
10.75346748	0.9233671978991684
10.75480083	0.924256282094888
10.75613417	0.9231044913619271
10.75746752	0.9236096453133262
10.75880087	0.9248422739197679
10.76013422	0.9250241425835285
10.76146757	0.9233267458592859
10.76280092	0.9199319524108003
10.76413427	0.919366219709004
10.76546762	0.9209827123534814
10.76680097	0.9217101870085238
10.76813432	0.9206998128994409
10.769467670000001	0.9207807169792064
10.77080102	0.921609156218244
10.77213437	0.923690483186807
10.77346772	0.9245795673825264
10.77480107	0.9256505864482912
10.77613442	0.9284188698257294
10.77746777	0.927853137123933
10.77880112	0.9250847875402103
10.78013447	0.9229832676548482
10.78146782	0.9229832676548482
10.78280117	0.9218314769218873
10.78413452	0.9217303799253229
10.78546787	0.9225992712042433
10.78680122	0.9214070946376844
10.78813457	0.9235288074398454
10.78946792	0.9227407540344058
10.79080127	0.9201542069081591
10.79213462	0.9225992712042433
10.79346797	0.9240340275975292
10.79480132	0.923690483186807
10.79613467	0.9233671978991684
10.79746802	0.9236096453133262
10.79880137	0.9253676207879661
10.80013472	0.9270448908016943
10.80146807	0.9246402123392082
10.80280142	0.9199925973674821
10.80413477	0.9193864126258031
10.80546812	0.9218920556722845
10.80680147	0.921649542051842
10.80813482	0.9204775584020821
10.80946817	0.9211040022668449
10.81080152	0.9227609469512049
10.81213487	0.9259536788191306
10.81346822	0.9260749025262096
10.81480157	0.9237106761036061
10.81613492	0.9222153409599231
10.81746827	0.9215687703846459
10.81880162	0.9214474804712824
10.82013497	0.9220132793793634
10.82146832	0.9208614886464025
10.82280167	0.9204977513188812
10.82413502	0.9229226226981665
10.82546837	0.9229428156149655
10.82680172	0.9216293491350431
10.82813507	0.9223366308732865
10.82946842	0.9235692594797281
10.83080177	0.9239128038904504
10.83213512	0.9242360229718043
10.83346847	0.9237915139770868
10.834801820000001	0.9236298382301252
10.83613517	0.9253878137047651
10.83746852	0.9257111651986883
10.83880187	0.9239935755576465
10.84013522	0.9210837431437612
10.84146857	0.9201542069081591
10.84280192	0.9183962314335192
10.84413527	0.919366219709004
10.84546862	0.9213262567642035
10.84680197	0.9229630085317646
10.84813532	0.9242360229718043
10.84946867	0.9233469387760849
10.85080202	0.9202957559446061
10.85213537	0.9213869017208853
10.85346872	0.9266811534741731
10.85480207	0.928459321865612
10.85613542	0.9267013463909721
10.85746877	0.9250847875402103
10.85880212	0.924256282094888
10.86013547	0.9230842984451281
10.86146882	0.9199724044506831
10.86280217	0.9180931390626798
10.86413552	0.9191842848389588
10.86546887	0.9210029714765651
10.86680222	0.9210433573101631
10.86813557	0.9221143101696432
10.86946892	0.9215485112615623
10.87080227	0.9234682286894483
10.87213562	0.9238318998106849
10.87346897	0.9223568237900855
10.87480232	0.9202148518648409
10.87613567	0.9209221336030842
10.87746902	0.9244381507586485
10.87880237	0.9268427630148501
10.88013572	0.924761436046287
10.88146907	0.9223366308732865
10.88280242	0.9215283183447632
10.88413577	0.9213869017208853
10.88546912	0.92179095867572
10.88680247	0.9227204949113222
10.88813582	0.9222153409599231
10.88946917	0.9218516698386864
10.89080252	0.9227811398680039
10.89213587	0.9219122485890835
10.89346922	0.9199925973674821
10.89480257	0.919042868215081
10.89613592	0.9203159488614052
10.89746927	0.9204573654852831
10.89880262	0.9194469913762002
10.900135970000001	0.9178506254422374
10.90146932	0.9181335248962779
10.90280267	0.9185982930140788
10.90413602	0.9180123011891989
10.90546937	0.9187195829274423
10.90680272	0.9201744660312428
10.90813607	0.9196086671231618
10.90946942	0.9193257676691213
10.91080277	0.9196288600399609
10.91213612	0.9232661009026041
10.91346947	0.924882659753366
10.91480282	0.9218314769218873
10.91613617	0.9185579071804807
10.917469520000001	0.921770765758921
10.91880287	0.9241552513046081
10.92013622	0.924882659753366
10.92146957	0.9241552513046081
10.92280292	0.9236500311469243
10.92413627	0.9214272875544834
10.92546962	0.9192246706725569
10.92680297	0.9193864126258031
10.92813632	0.918658871764476
10.92946967	0.9181133319794788
10.93080302	0.9201542069081591
10.93213637	0.9233469387760849
10.93346972	0.9270044387618117
10.93480307	0.9271459215919742
10.93613642	0.9210837431437612
10.93746977	0.9171029578703959
10.93880312	0.9183558455999211
10.94013647	0.9209625194366823
10.94146982	0.9215687703846459
10.94280317	0.920558396275563
10.94413652	0.9206998128994409
10.94546987	0.9217303799253229
10.94680322	0.922033538502447
10.94813657	0.9218112840050883
10.94946992	0.9219527006289663
10.95080327	0.921609156218244
10.95213662	0.9236096453133262
10.95346997	0.923852092727484
10.95480332	0.9222153409599231
10.95613667	0.9213262567642035
10.95747002	0.921770765758921
10.95880337	0.9213262567642035
10.96013672	0.921588963301445
10.96147007	0.9219325077121672
10.96280342	0.9197501499533243
10.96413677	0.9180123011891989
10.96547012	0.9182346218928422
10.96680347	0.9187801616778395
10.96813682	0.9176485638616777
10.96947017	0.9204573654852831
10.97080352	0.922235533876722
10.97213687	0.9222759859166048
10.97347022	0.9213262567642035
10.97480357	0.9209423265198833
10.97613692	0.9215081254279642
10.97747027	0.9215283183447632
10.97880362	0.9216899940917248
10.98013697	0.9208009098960054
10.98147032	0.9178910774821201
10.982803670000001	0.918052687022797
10.98413702	0.9206189750259601
10.98547037	0.9234682286894483
10.98680372	0.9221143101696432
10.98813707	0.9205987821091611
10.98947042	0.9227811398680039
10.99080377	0.9234480357726492
10.99213712	0.922639723244126
10.99347047	0.9207200058162399
10.99480382	0.9198915665772022
10.99613717	0.92179095867572
10.99747052	0.9210231643933641
10.99880387	0.9214272875544834
11.000137220000001	0.9227811398680039
11.00147057	0.9208614886464025
11.00280392	0.9200329832010802
11.00413727	0.9199925973674821
11.00547062	0.918537648057397
11.00680397	0.918537648057397
11.00813732	0.9172646336173574
11.00947067	0.9175273401545988
11.01080402	0.918658871764476
11.01213737	0.9190832540486791
11.01347072	0.9219122485890835
11.01480407	0.9225184995370471
11.01613742	0.9191034469654781
11.01747077	0.9184366834734019
11.01880412	0.920437172568484
11.02013747	0.9215687703846459
11.02147082	0.9177698537750412
11.02280417	0.9174868881147161
11.02413752	0.9192449297956405
11.02547087	0.9200734352409629
11.02680422	0.9182952006432394
11.02813757	0.9174061164475199
11.02947092	0.9194267984594012
11.03080427	0.9210029714765651
11.03213762	0.922033538502447
11.03347097	0.9220537314192461
11.03480432	0.9218314769218873
11.03613767	0.922659916160925
11.03747102	0.9216697349686411
11.03880437	0.9199724044506831
11.04013772	0.9193459605859203
11.04147107	0.9189418374248011
11.04280442	0.9199319524108003
11.04413777	0.9199319524108003
11.04547112	0.9197501499533243
11.04680447	0.9206594270658428
11.04813782	0.919689438790358
11.04947117	0.9188004208009232
11.05080452	0.920558396275563
11.05213787	0.9221547622095259
11.05347122	0.9208412957296034
11.05480457	0.9206189750259601
11.05613792	0.9230236534884463
11.05747127	0.9244786027985313
11.05880462	0.9227811398680039
11.06013797	0.924135058387809
11.06147132	0.9248220810029688
11.06280467	0.9215283183447632
11.06413802	0.918032494105998
11.065471370000001	0.9179516562325171
11.06680472	0.9165371589623149
11.06813807	0.9177496608582421
11.06947142	0.9199117594940013
11.07080477	0.9211847739340411
11.07213812	0.9223972758299682
11.07347147	0.9225992712042433
11.07480482	0.923872285644283
11.07613817	0.9264588327705299
11.07747152	0.9245189886321294
11.07880487	0.9200531761178793
11.08013822	0.9148600213611557
11.08147157	0.9136677785883122
11.08280492	0.9173454714908381
11.08413827	0.9194066055426021
11.08547162	0.9196086671231618
11.08680497	0.9193055747523222
11.08813832	0.9183153935600384
11.08947167	0.9171838619501612
11.09080502	0.9188004208009232
11.09213837	0.9227204949113222
11.09347172	0.9231852630291233
11.09480507	0.9233469387760849
11.09613842	0.9234884216062473
11.09747177	0.9194066055426021
11.09880512	0.918921644508002
11.10013847	0.9194469913762002
11.10147182	0.9191236398822772
11.10280517	0.9163957423384369
11.10413852	0.916557351879114
11.10547187	0.9185982930140788
11.10680522	0.9197298908302406
11.10813857	0.9178910774821201
11.10947192	0.916840317539439
11.11080527	0.9181537178130768
11.11213862	0.9174263093643189
11.11347197	0.9170827649535968
11.11480532	0.9173252785740391
11.11613867	0.921609156218244
11.11747202	0.9246200194224091
11.11880537	0.9242966679284861
11.12013872	0.9228215257016019
11.12147207	0.9203361417782042
11.12280542	0.9198915665772022
11.12413877	0.9213262567642035
11.12547212	0.9212858047243209
11.12680547	0.9184366834734019
11.12813882	0.916698900915561
11.12947217	0.9191842848389588
11.130805520000001	0.922195148043124
11.13213887	0.9219122485890835
11.13347222	0.9197703428701234
11.13480557	0.92013401399136
11.13613892	0.9234075837327665
11.13747227	0.923549066562929
11.13880562	0.921649542051842
11.14013897	0.9184366834734019
11.14147232	0.9174061164475199
11.14280567	0.9173858573244362
11.14413902	0.9177496608582421
11.14547237	0.9194066055426021
11.14680572	0.919669245873559
11.148139070000001	0.9180123011891989
11.14947242	0.9162947115481571
11.15080577	0.9166382559588793
11.15213912	0.9202350447816399
11.15347246	0.9224578545803653
11.154805810000001	0.92179095867572
11.15613916	0.9193459605859203
11.15747251	0.9170625720367978
11.15880586	0.917284892740441
11.16013921	0.918335652683122
11.16147256	0.9176081118217949
11.16280591	0.914152805829197
11.16413926	0.9129403039332697
11.16547261	0.9173050856572401
11.16680596	0.918658871764476
11.16813931	0.9173050856572401
11.16947266	0.918921644508002
11.17080601	0.9216697349686411
11.17213936	0.9208817477694861
11.17347271	0.9188609995513203
11.17480606	0.9192246706725569
11.17613941	0.9198915665772022
11.17747276	0.9206594270658428
11.17880611	0.9206189750259601
11.18013946	0.91906306113188
11.18147281	0.918477069307
11.18280616	0.917466695197917
11.18413951	0.918537648057397
11.18547286	0.9198107287037215
11.18680621	0.9191438990053606
11.18813956	0.9173656644076371
11.18947291	0.9156278818497964
11.19080626	0.914334608286673
11.19213961	0.9166382559588793
11.19347296	0.9208009098960054
11.19480631	0.9211241951836439
11.19613966	0.9178304325254383
11.19747301	0.9175071472377998
11.19880636	0.919669245873559
11.20013971	0.9195076363328819
11.20147306	0.915930974220636
11.20280641	0.9140719679557162
11.20413976	0.9152843374390742
11.20547311	0.916415935255236
11.20680646	0.9169008962898362
11.20813981	0.9173858573244362
11.20947316	0.9173454714908381
11.21080651	0.9176485638616777
11.21213986	0.9192853818355232
11.21347321	0.9197298908302406
11.21480656	0.9197298908302406
11.21613991	0.9199319524108003
11.21747326	0.9204977513188812
11.21880661	0.9203765276118023
11.220139960000001	0.9171029578703959
11.22147331	0.9169817341633169
11.22280666	0.9167998654995563
11.22414001	0.916739286749159
11.22547336	0.9184568763902009
11.22680671	0.9170827649535968
11.22814006	0.9165978039189966
11.22947341	0.9167594796659582
11.23080676	0.9179112703989191
11.23214011	0.9217505728421219
11.23347346	0.9264790918936134
11.23480681	0.9255091036181287
11.23614016	0.9207604578561227
11.237473510000001	0.9192246706725569
11.23880686	0.9210837431437612
11.24014021	0.9197096979134416
11.24147356	0.9185982930140788
11.24280691	0.9201946589480418
11.24414026	0.9206796199826418
11.24547361	0.9178304325254383
11.24680696	0.9155065919364329
11.24814031	0.9139102922087546
11.24947366	0.9150418238186317
11.25080701	0.9167998654995563
11.25214036	0.917284892740441
11.25347371	0.9168807033730371
11.25480706	0.9172444407005583
11.25614041	0.9178304325254383
11.25747376	0.9182750077264403
11.25880711	0.9179921082723999
11.26014046	0.9159107813038369
11.26147381	0.9148195693212732
11.26280716	0.9141123537893143
11.26414051	0.9154460131860357
11.26547386	0.9171838619501612
11.26680721	0.9161128428843965
11.26814056	0.9166786417924774
11.26947391	0.9171838619501612
11.27080726	0.9177698537750412
11.27214061	0.9189418374248011
11.27347396	0.920113821074561
11.27480731	0.9207604578561227
11.27614066	0.9217505728421219
11.27747401	0.9188004208009232
11.27880736	0.915930974220636
11.28014071	0.9159107813038369
11.28147406	0.9156076889329973
11.28280741	0.9147791834876751
11.28414076	0.9169817341633169
11.285474110000001	0.9183153935600384
11.28680746	0.9174061164475199
11.28814081	0.9161734878410782
11.28947416	0.916415935255236
11.29080751	0.916415935255236
11.29214086	0.9178102396086393
11.29347421	0.9204977513188812
11.29480756	0.9183558455999211
11.29614091	0.9158501363471551
11.29747426	0.9154662061028348
11.29880761	0.9164765802119178
11.30014096	0.9176283709448786
11.30147431	0.9188609995513203
11.302807660000001	0.9180123011891989
11.30414101	0.9149812450682347
11.30547436	0.9144558319937518
11.30680771	0.9146781526973952
11.30814106	0.9148802142779549
11.30947441	0.9168807033730371
11.31080776	0.9166584488756784
11.31214111	0.9174868881147161
11.31347446	0.9200531761178793
11.31480781	0.9204775584020821
11.31614116	0.9190024161751982
11.31747451	0.916698900915561
11.31880786	0.9175677259881968
11.32014121	0.9200936281577619
11.32147456	0.9227003019945231
11.32280791	0.9197501499533243
11.32414126	0.9167190938323602
11.32547461	0.9179719153556007
11.32680796	0.9187397758442414
11.32814131	0.9182346218928422
11.32947466	0.9175071472377998
11.33080801	0.9196288600399609
11.33214136	0.923852092727484
11.33347471	0.9244179578418495
11.33480806	0.9203361417782042
11.33614141	0.9155672368931147
11.33747476	0.9134252649678699
11.33880811	0.9163755494216379
11.34014146	0.9169615412465179
11.34147481	0.9160925837613129
11.34280816	0.9169817341633169
11.34414151	0.9153853682293541
11.34547486	0.9160118120941166
11.34680821	0.915344982395756
11.34814156	0.9133646862174728
11.34947491	0.9148600213611557
11.35080826	0.9176283709448786
11.35214161	0.9194671842929993
11.35347496	0.918032494105998
11.35480831	0.9160320050109158
11.35614166	0.9168605104562381
11.35747501	0.9182548148096413
11.35880836	0.9189620303416001
11.36014171	0.9188811924681194
11.36147506	0.9182548148096413
11.36280841	0.9170423791199986
11.36414176	0.9148600213611557
11.36547511	0.9143952532433548
11.36680846	0.9124553428986697
11.368141810000001	0.9124351499818706
11.36947516	0.9145164769504336
11.37080851	0.9156885268064782
11.37214186	0.9155268510595166
11.37347521	0.9129807559731525
11.37480856	0.9133243003838747
11.37614191	0.9151631137319953
11.37747526	0.914718604737278
11.37880861	0.9144356390769529
11.38014196	0.9159107813038369
11.38147531	0.916739286749159
11.38280866	0.9147993764044742
11.38414201	0.9129807559731525
11.385475360000001	0.9140921608725152
11.38680871	0.914940793028352
11.38814206	0.9137486164617931
11.38947541	0.9126170186456313
11.39080876	0.9147993764044742
11.39214211	0.916415935255236
11.39347546	0.9143750603265557
11.39480881	0.9132838483439919
11.39614216	0.9168605104562381
11.39747551	0.9202957559446061
11.39880886	0.9179112703989191
11.40014221	0.915203565771878
11.40147556	0.915789557596758
11.40280891	0.9167998654995563
11.40414226	0.9177900466918402
11.40547561	0.9159915529710331
11.40680896	0.9139304851255536
11.40814231	0.9156278818497964
11.40947566	0.9158299434303561
11.41080901	0.9173858573244362
11.41214236	0.9187599687610404
11.41347571	0.918921644508002
11.41480906	0.9192449297956405
11.41614241	0.9188206137177222
11.41747576	0.9177496608582421
11.41880911	0.9160925837613129
11.42014246	0.9150216309018329
11.42147581	0.915223758688677
11.42280916	0.9176485638616777
11.42414251	0.9170625720367978
11.42547586	0.9154258202692367
11.42680921	0.9153853682293541
11.42814256	0.9154258202692367
11.42947591	0.9160723908445139
11.43080926	0.9163755494216379
11.43214261	0.9174061164475199
11.43347596	0.9171636690333621
11.43480931	0.915223758688677
11.43614266	0.9134252649678699
11.43747601	0.91623413279776
11.43880936	0.9182548148096413
11.44014271	0.9172242477837593
11.44147606	0.9148398284443567
11.44280941	0.91564814097288
11.44414276	0.9158299434303561
11.44547611	0.9148802142779549
11.44680946	0.9129201110164707
11.44814281	0.9119703818640695
11.44947616	0.912677663602313
11.450809510000001	0.9149812450682347
11.45214286	0.9163755494216379
11.45347621	0.9150822758585145
11.45480956	0.9151833728550789
11.45614291	0.9178506254422374
11.45747626	0.9201542069081591
11.45880961	0.9193055747523222
11.46014296	0.9173454714908381
11.46147631	0.9134252649678699
11.46280966	0.9128595322660735
11.46414301	0.9132030104705112
11.46547636	0.9133646862174728
11.46680971	0.9148398284443567
11.468143060000001	0.9158703292639542
11.46947641	0.9160118120941166
11.47080976	0.9161734878410782
11.47214311	0.9167190938323602
11.47347646	0.917022119996915
11.47480981	0.9175273401545988
11.47614316	0.915365175312555
11.47747651	0.9142942224530749
11.47880986	0.9145164769504336
11.48014321	0.9126574706855138
11.48147656	0.9096264145645497
11.48280991	0.9106771745072307
11.48414326	0.912556439895234
11.48547661	0.9126170186456313
11.48680996	0.9115865178260338
11.48814331	0.9100911826823508
11.48947666	0.912536246978435
11.49081001	0.9152641445222751
11.49214336	0.9164967731287168
11.49347671	0.9163350973817552
11.49481006	0.9155672368931147
11.49614341	0.9176283709448786
11.49747676	0.9183760385167201
11.49881011	0.9155470439763156
11.50014346	0.916254325714559
11.50147681	0.9169210892066352
11.50281016	0.9158299434303561
11.50414351	0.9139708709591517
11.50547686	0.9120714788606339
11.50681021	0.9122128954845119
11.50814356	0.9116672894932301
11.50947691	0.9132434625103938
11.51081026	0.917022119996915
11.51214361	0.9182952006432394
11.51347696	0.9167998654995563
11.51481031	0.915344982395756
11.516143660000001	0.915930974220636
11.51747701	0.9182750077264403
11.51881036	0.9177294017351585
11.52014371	0.9161532949242791
11.52147706	0.9154258202692367
11.52281041	0.9176485638616777
11.52414376	0.9186791308875597
11.52547711	0.9154662061028348
11.52681046	0.914738797654077
11.52814381	0.915203565771878
11.52947716	0.9136677785883122
11.53081051	0.9139708709591517
11.53214386	0.916254325714559
11.533477210000001	0.9190226752982819
11.53481056	0.918921644508002
11.53614391	0.9176283709448786
11.53747726	0.9170625720367978
11.53881061	0.9164563210888341
11.54014396	0.9154055611461531
11.54147731	0.9129201110164707
11.54281066	0.9146781526973952
11.54414401	0.9167594796659582
11.54547736	0.9151631137319953
11.54681071	0.9138698401688718
11.54814406	0.9145568627840317
11.54947741	0.9148195693212732
11.55081075	0.9153247894789569
11.5521441	0.9155672368931147
11.55347745	0.9142942224530749
11.5548108	0.9158905883870379
11.55614415	0.9188004208009232
11.5574775	0.9199117594940013
11.55881085	0.9175879189049959
11.5601442	0.9132838483439919
11.56147755	0.91225328131811
11.5628109	0.9113237450825079
11.56414425	0.9098688619787075
11.5654776	0.9119703818640695
11.56681095	0.9144154461601538
11.5681443	0.9165169660455159
11.56947765	0.9154460131860357
11.570811	0.9157693646799588
11.57214435	0.9171231507871949
11.5734777	0.9172646336173574
11.57481105	0.9142335774963932
11.5761444	0.9127988873093918
11.57747775	0.9142335774963932
11.5788111	0.9148600213611557
11.58014445	0.9150418238186317
11.5814778	0.9134050720510709
11.58281115	0.9120108339039522
11.5841445	0.9105761437169508
11.58547785	0.9129403039332697
11.5868112	0.9169008962898362
11.58814455	0.915789557596758
11.5894779	0.914617573946998
11.59081125	0.9176081118217949
11.5921446	0.9202754968215225
11.59347795	0.9157491055568753
11.5948113	0.9087979091192273
11.59614465	0.9118693510737897
11.597478	0.917446502281118
11.59881135	0.9192246706725569
11.6001447	0.9186791308875597
11.60147805	0.915203565771878
11.6028114	0.9139708709591517
11.60414475	0.9157693646799588
11.605478100000001	0.9142335774963932
11.60681145	0.9107782052975105
11.6081448	0.9113439379993068
11.60947815	0.913122238803315
11.6108115	0.9139708709591517
11.61214485	0.913890033085671
11.6134782	0.9138294543352738
11.61481155	0.9140921608725152
11.6161449	0.9139506780423527
11.61747825	0.9150418238186317
11.6188116	0.9155065919364329
11.62014495	0.913849647252073
11.6214783	0.9139708709591517
11.622811650000001	0.9165978039189966
11.624145	0.9156278818497964
11.62547835	0.9165169660455159
11.6268117	0.9166179968357957
11.62814505	0.9139304851255536
11.6294784	0.9127382423527101
11.63081175	0.9140719679557162
11.6321451	0.915344982395756
11.63347845	0.9169413483297187
11.6348118	0.9155470439763156
11.63614515	0.9140517088326326
11.6374785	0.9130009488899515
11.63881185	0.9127988873093918
11.6401452	0.9130615938466332
11.64147855	0.9124351499818706
11.6428119	0.9148600213611557
11.64414525	0.9155470439763156
11.6454786	0.914354801203472
11.64681195	0.9144962840336346
11.6481453	0.9142335774963932
11.64947865	0.9134455240909536
11.650812	0.913890033085671
11.65214535	0.9142538366194768
11.6534787	0.911788513200309
11.65481205	0.9103942088469057
11.6561454	0.9129807559731525
11.65747875	0.9154460131860357
11.6588121	0.913708230628195
11.66014545	0.9111014905851492
11.6614788	0.9107782052975105
11.66281215	0.9103336300965086
11.6641455	0.9106569815904317
11.66547885	0.9131828175537121
11.6668122	0.9113237450825079
11.66814555	0.9089595848661889
11.6694789	0.9112429734153117
11.67081225	0.9142335774963932
11.6721456	0.916436128172035
11.67347895	0.9178304325254383
11.6748123	0.9185174551405981
11.67614565	0.9167190938323602
11.677479	0.9143144153698739
11.67881235	0.912637277768715
11.6801457	0.9108387840479077
11.68147905	0.9091818393635477
11.6828124	0.9113843900391896
11.68414575	0.9141325467061133
11.6854791	0.9142133845795942
11.68681245	0.9122734742349091
11.688145800000001	0.9099901518920709
11.68947915	0.9080704344641849
11.6908125	0.9103336300965086
11.69214585	0.912233088401311
11.6934792	0.9132434625103938
11.69481255	0.9148195693212732
11.6961459	0.9160320050109158
11.69747925	0.915930974220636
11.6988126	0.9144760249105509
11.70014595	0.9123543121083898
11.7014793	0.9109196219213885
11.70281265	0.9099092478123056
11.704146	0.9098486690619084
11.70547935	0.9116874824100292
11.7068127	0.9118693510737897
11.70814605	0.9113035521657088
11.7094794	0.9107579461744268
11.71081275	0.9117481273667108
11.7121461	0.9150418238186317
11.71347945	0.9158501363471551
11.7148128	0.916436128172035
11.71614615	0.91623413279776
11.7174795	0.9161532949242791
11.71881285	0.9167998654995563
11.7201462	0.9157491055568753
11.72147955	0.9149004071947539
11.7228129	0.912697856519112
11.72414625	0.912233088401311
11.7254796	0.9130009488899515
11.72681295	0.9117481273667108
11.7281463	0.9099092478123056
11.72947965	0.9069792886879058
11.730813	0.9096264145645497
11.73214635	0.9141325467061133
11.7334797	0.9125160540616359
11.73481305	0.9110812976683501
11.7361464	0.9113641971223905
11.73747975	0.9135262957581497
11.7388131	0.9144356390769529
11.74014645	0.9151227278983972
11.7414798	0.9151833728550789
11.74281315	0.9145973148239145
11.7441465	0.9150418238186317
11.74547985	0.9157289126400763
11.7468132	0.9134050720510709
11.74814655	0.9136273927547142
11.7494799	0.9154258202692367
11.75081325	0.9127786943925928
11.7521466	0.9134252649678699
11.753479950000001	0.9154662061028348
11.7548133	0.9142538366194768
11.75614665	0.9134657170077526
11.75748	0.9144558319937518
11.75881335	0.9131828175537121
11.7601467	0.9105761437169508
11.76148005	0.9087170712457466
11.7628134	0.9108994290045895
11.76414675	0.9129604968500689
11.7654801	0.9121927025677129
11.76681345	0.9106367224673481
11.7681468	0.9075652805127857
11.76948015	0.909545576691069
11.770813500000001	0.9140315159158335
11.77214685	0.9130817867634322
11.7734802	0.9124755358154687
11.77481355	0.9140315159158335
11.7761469	0.9150822758585145
11.77748025	0.9140719679557162
11.7788136	0.9123543121083898
11.78014695	0.9093434489042247
11.7814803	0.9068176129409443
11.78281365	0.9078886320067089
11.784147	0.9086968783289476
11.78548035	0.9079694036739051
11.7868137	0.906898450814425
11.78814705	0.9071610911453818
11.7894804	0.9090606156564688
11.79081375	0.9108589769647067
11.7921471	0.9124351499818706
11.79348045	0.911525872869352
11.7948138	0.9112429734153117
11.79614715	0.9118895439905887
11.7974805	0.912697856519112
11.79881385	0.9138294543352738
11.8001472	0.9133444933006737
11.80148055	0.912677663602313
11.8028139	0.9109196219213885
11.80414725	0.9101922134726306
11.8054806	0.9093232559874257
11.80681395	0.9085756546218686
11.8081473	0.9129201110164707
11.80948065	0.914354801203472
11.810814	0.9124553428986697
11.81214735	0.9109398148381876
11.8134807	0.9124149570650716
11.81481405	0.9130615938466332
11.8161474	0.9134050720510709
11.81748075	0.913849647252073
11.8188141	0.9113843900391896
11.82014745	0.9097678311884276
11.8214808	0.9088181020360264
11.82281415	0.9096062216477506
11.8241475	0.9111217497082327
11.82548085	0.910151761432748
11.8268142	0.910454920009872
11.82814755	0.91059633663375
11.8294809	0.9098486690619084
11.83081425	0.9115460657861512
11.8321476	0.9117481273667108
11.83348095	0.911525872869352
11.8348143	0.9124351499818706
11.836147650000001	0.9105154987602693
11.837481	0.9088181020360264
11.83881435	0.9111217497082327
11.8401477	0.9124553428986697
11.84148105	0.9119703818640695
11.8428144	0.9119703818640695
11.84414775	0.91225328131811
11.8454811	0.9125160540616359
11.84681445	0.9134050720510709
11.8481478	0.9136273927547142
11.84948115	0.9149812450682347
11.8508145	0.9167594796659582
11.85214785	0.913566814004317
11.853481200000001	0.9103942088469057
11.85481455	0.9114247758727877
11.8561479	0.9121522505278301
11.85748125	0.9121927025677129
11.8588146	0.9118693510737897
11.86014795	0.9109600739612712
11.8614813	0.9096668003981478
11.86281465	0.9083735930413089
11.864148	0.907464249722506
11.86548135	0.9069389028543077
11.8668147	0.9065953584435855
11.86814805	0.9075854734295848
11.8694814	0.9101719543495469
11.87081475	0.9122937333579927
11.8721481	0.9144356390769529
11.87348145	0.915809750513557
11.8748148	0.9136475856715133
11.87614815	0.9148398284443567
11.8774815	0.9147791834876751
11.87881485	0.9127988873093918
11.8801482	0.9109196219213885
11.88148155	0.9108185911311086
11.8828149	0.9120714788606339
11.88414825	0.9124957287322678
11.8854816	0.9127786943925928
11.88681495	0.9138294543352738
11.8881483	0.9121927025677129
11.88948165	0.909707186231746
11.890815	0.9111419426250318
11.89214835	0.9125766328120332
11.8934817	0.912556439895234
11.89481505	0.9127988873093918
11.8961484	0.91283927314299
11.89748175	0.9125766328120332
11.8988151	0.91283927314299
11.90014845	0.9115865178260338
11.9014818	0.90942435298399
11.90281515	0.9090808085732679
11.9041485	0.910151761432748
11.90548185	0.91001034480887
11.9068152	0.9112631663321107
11.90814855	0.9113439379993068
11.9094819	0.9123745050251889
11.91081525	0.9129807559731525
11.9121486	0.9124351499818706
11.91348195	0.9104953058434702
11.9148153	0.9105357578833527
11.91614865	0.9088989399095072
11.917482	0.9071005123949847
11.918815350000001	0.9066559371939827
11.9201487	0.9073632189322262
11.92148205	0.908393785958108
11.9228154	0.9093030630706266
11.92414875	0.9099295069353893
11.9254821	0.9093839009441073
11.92681545	0.910151761432748
11.9281488	0.9096062216477506
11.92948215	0.910030537725669
11.9308155	0.9091010014900669
11.93214885	0.9080502415473859
11.9334822	0.9097274453548296
11.93481555	0.9102729851398268
11.9361489	0.9104751129266712
11.93748225	0.911040911834752
11.9388156	0.911505679952553
11.94014895	0.9097880241052266
11.9414823	0.9075652805127857
11.94281565	0.9073227668923434
11.944149	0.90942435298399
11.94548235	0.9097678311884276
11.9468157	0.9101113755991499
11.94814904	0.9097880241052266
11.94948239	0.907625859263183
11.95081574	0.9087979091192273
11.95214909	0.9121522505278301
11.95348244	0.9108387840479077
11.95481579	0.9059689145788229
11.95614914	0.9072015431852646
11.95748249	0.9109802668780702
11.95881584	0.9103740159301066
11.96014919	0.9106569815904317
11.96148254	0.9119097369073879
11.96281589	0.912536246978435
11.96414924	0.9145164769504336
11.96548259	0.912051285943835
11.96681594	0.9087776499961439
11.96814929	0.9071813502684655
11.96948264	0.9067165821506644
11.97081599	0.9093232559874257
11.97214934	0.9132030104705112
11.97348269	0.9127585014757937
11.97481604	0.9117279344499117
11.97614939	0.9091010014900669
11.97748274	0.9072823810587453
11.97881609	0.9085958475386677
11.98014944	0.9097476382716286
11.98148279	0.9083128818783427
11.98281614	0.9075854734295848
11.98414949	0.9055243393778208
11.98548284	0.9052212470069814
11.98681619	0.9093636418210238
11.98814954	0.9073632189322262
11.98948289	0.9054839535442227
11.990816240000001	0.9082523031279455
11.99214959	0.9121522505278301
11.99348294	0.9125968257288322
11.99481629	0.9108387840479077
11.99614964	0.9099699589752719
11.99748299	0.9107782052975105
11.99881634	0.9106569815904317
12.00014969	0.9088786807864235
12.00148304	0.9096668003981478
12.00281639	0.9091818393635477
12.00414974	0.9103538230133077
12.00548309	0.9097678311884276
12.00681644	0.9087170712457466
12.008149790000001	0.9090808085732679
12.00948314	0.908090627380984
12.01081649	0.9082926889615436
12.01214984	0.9098890548955065
12.01348319	0.9116672894932301
12.01481654	0.913142431720114
12.01614989	0.9119906409871532
12.01748324	0.9113641971223905
12.01881659	0.9134050720510709
12.02014994	0.9132636554271929
12.02148329	0.910151761432748
12.02281664	0.907039867438303
12.02414999	0.9057667867919786
12.02548334	0.9076663113030655
12.02681669	0.908999970699787
12.02815004	0.9076056663463838
12.02948339	0.9081916581712638
12.03081674	0.9079896627969887
12.03215009	0.9107782052975105
12.03348344	0.9132636554271929
12.03481679	0.9126170186456313
12.03615014	0.9096264145645497
12.03748349	0.9078077279269435
12.03881684	0.9091414535299497
12.04015019	0.9103134371797096
12.04148354	0.9071408982285828
12.04281689	0.9069590957711068
12.04415024	0.9090404227396698
12.04548359	0.908090627380984
12.04681694	0.9045140314750224
12.04815029	0.9047160268492976
12.04948364	0.9092222251971458
12.05081699	0.9114854870357539
12.05215034	0.9110004597948693
12.05348369	0.9081310794208667
12.05481704	0.9065953584435855
12.05615039	0.9078279208437426
12.05748374	0.9086160404554667
12.05881709	0.906878257897626
12.06015044	0.9068176129409443
12.06148379	0.9089191990325909
12.06281714	0.9086766854121485
12.06415049	0.9042108728978984
12.06548384	0.9024528974232585
12.06681719	0.9038673946934609
12.06815054	0.9077471491765464
12.06948389	0.9092626772370285
12.07081724	0.906312458989545
12.07215059	0.9053223440035457
12.073483940000001	0.9077066971366636
12.07481729	0.9079694036739051
12.07615064	0.9074036709721087
12.07748399	0.9050798303831034
12.07881734	0.9040896491908196
12.08015069	0.905423308587541
12.08148404	0.9059285287452248
12.08281739	0.9062518140328634
12.08415074	0.9060295595355047
12.08548409	0.9065145205701047
12.08681744	0.9060295595355047
12.08815079	0.9046150622653023
12.08948414	0.9059083358284257
12.090817490000001	0.9095051908574708
12.09215084	0.9116874824100292
12.09348419	0.9096062216477506
12.09481754	0.9088584878696245
12.09615089	0.9095051908574708
12.09748424	0.9093232559874257
12.09881759	0.9092626772370285
12.10015094	0.907625859263183
12.10148429	0.9039280396501425
12.10281764	0.9048777688025437
12.10415099	0.9072823810587453
12.10548434	0.9080300486305868
12.10681769	0.9079694036739051
12.10815104	0.9081108865040676
12.10948439	0.9068176129409443
12.11081774	0.9068378720640279
12.11215109	0.9079896627969887
12.11348444	0.9083533339182254
12.11481779	0.9063731039462268
12.11615114	0.9049383475529409
12.11748449	0.9067569679842625
12.11881784	0.9061709761593826
12.12015119	0.9045140314750224
12.12148454	0.9066761301107816
12.12281789	0.9087574570793447
12.12415124	0.9089191990325909
12.12548459	0.9094849317343872
12.12681794	0.9102124063894297
12.12815129	0.9115460657861512
12.12948464	0.9125968257288322
12.13081799	0.9122734742349091
12.13215134	0.9112833592489098
12.13348469	0.9101922134726306
12.13481804	0.9101113755991499
12.13615139	0.907464249722506
12.13748474	0.9094041600671909
12.138818090000001	0.9114652279126704
12.14015144	0.9098890548955065
12.14148479	0.9088584878696245
12.14281814	0.9073025739755444
12.14415149	0.9080502415473859
12.14548484	0.9098284099388247
12.14681819	0.9101315685159489
12.14815154	0.9097476382716286
12.14948489	0.90952538377427
12.15081824	0.9081310794208667
12.15215159	0.9091414535299497
12.15348494	0.9076461183862665
12.15481829	0.9050191854264217
12.156151640000001	0.9047565450954649
12.15748499	0.9090201636165861
12.15881834	0.9124755358154687
12.16015169	0.9094041600671909
12.16148504	0.9051202162167015
12.16281839	0.9039886184005397
12.16415174	0.9035643023226213
12.16548509	0.9030590821649376
12.16681844	0.9022306429258998
12.16815179	0.9018669055983786
12.16948514	0.9063731039462268
12.17081849	0.9089595848661889
12.17215184	0.9079896627969887
12.17348519	0.9059891074956219
12.17481854	0.9049787995928236
12.17615189	0.9076461183862665
12.17748524	0.9107983982143096
12.17881859	0.9108589769647067
12.18015194	0.9087979091192273
12.18148529	0.9080098557137878
12.18281864	0.9068378720640279
12.18415199	0.9045948031422186
12.18548534	0.905847690871744
12.18681869	0.9076865042198646
12.18815204	0.9113035521657088
12.18948539	0.911222714292228
12.19081874	0.9093434489042247
12.19215209	0.9084544309147898
12.19348544	0.9082321102111465
12.19481879	0.9081512723376657
12.19615214	0.9082119172943474
12.19748549	0.9096466074813487
12.19881884	0.911505679952553
12.20015219	0.9109196219213885
12.20148554	0.91001034480887
12.20281889	0.9065953584435855
12.20415224	0.9038875876102599
12.20548559	0.904231132020982
12.20681894	0.904796930929063
12.20815229	0.9045948031422186
12.20948564	0.9036450739898175
12.21081899	0.9051202162167015
12.21215234	0.9072217361020636
12.21348569	0.9063528448231432
12.21481904	0.9079492107571061
12.21615239	0.9088382949528254
12.21748574	0.9094041600671909
12.21881909	0.9082119172943474
12.22015244	0.905847690871744
12.221485790000001	0.9049989925096227
12.22281914	0.9046352551821014
12.22415249	0.9057264009583805
12.22548584	0.9051202162167015
12.22681919	0.9057264009583805
12.22815254	0.906332651906344
12.22948589	0.9049585404697399
12.23081924	0.9056658222079833
12.23215259	0.9083331410014264
12.23348594	0.9099699589752719
12.23481929	0.910030537725669
12.23615264	0.9071005123949847
12.23748599	0.9073025739755444
12.238819340000001	0.9090404227396698
12.24015269	0.907343026015427
12.24148604	0.9040088113173387
12.24281939	0.9044533865183408
12.24415274	0.9079694036739051
12.24548609	0.9075450875959867
12.24681944	0.9040088113173387
12.24815279	0.9023114807993806
12.24948614	0.9035844952394203
12.25081949	0.9053829227539429
12.25215284	0.906312458989545
12.25348619	0.9066761301107816
12.25481954	0.9074036709721087
12.25615289	0.9078684390899099
12.25748624	0.9057465938751795
12.25881959	0.9031601129552175
12.26015294	0.9036046881562194
12.26148629	0.906312458989545
12.26281964	0.906898450814425
12.26415299	0.9057465938751795
12.26548634	0.9053425369203448
12.26681969	0.9067771609010615
12.26815304	0.9081310794208667
12.26948639	0.9087372641625457
12.27081974	0.9085553954987851
12.27215309	0.9106367224673481
12.27348644	0.9102325993062287
12.27481979	0.9080300486305868
12.27615314	0.9086362333722658
12.27748649	0.9097274453548296
12.27881984	0.9091414535299497
12.28015319	0.9069590957711068
12.28148654	0.9059083358284257
12.28281989	0.9078886320067089
12.28415324	0.91059633663375
12.28548659	0.9092222251971458
12.28681994	0.9061709761593826
12.28815329	0.9025134761736557
12.28948664	0.9032005649951
12.29081999	0.9066559371939827
12.29215334	0.9078279208437426
12.29348669	0.9077268900534627
12.29482004	0.9084746238315888
12.29615339	0.907464249722506
12.29748674	0.9092424181139448
12.29882009	0.9088181020360264
12.30015344	0.9064741347365066
12.30148679	0.9068176129409443
12.30282014	0.9081512723376657
12.304153490000001	0.9103740159301066
12.30548684	0.9091616464467486
12.30682019	0.9058073050381459
12.30815354	0.9048979617193428
12.30948689	0.9022306429258998
12.31082024	0.9027156039605
12.31215359	0.9060699453691027
12.31348694	0.9065953584435855
12.31482029	0.9071005123949847
12.31615364	0.9072823810587453
12.31748699	0.9076056663463838
12.31882034	0.9066761301107816
12.32015369	0.9046554480989004
12.321487040000001	0.9032208241181837
12.32282039	0.9027560560003826
12.32415374	0.9033420478252625
12.32548709	0.9036248810730184
12.32682044	0.9047565450954649
12.32815379	0.9065347134869037
12.32948714	0.9077875350101445
12.33082049	0.9085958475386677
12.33215384	0.9090808085732679
12.33348719	0.9072419290188627
12.33482054	0.9056658222079833
12.33615389	0.9032208241181837
12.33748724	0.9032612099517818
12.33882059	0.904231132020982
12.34015394	0.9021295459293354
12.34148729	0.9002705396644156
12.34282064	0.9019881293054575
12.34415399	0.9048979617193428
12.34548733	0.9062720069496624
12.34682068	0.9050191854264217
12.34815403	0.9028974726242606
12.34948738	0.9032410170349827
12.35082073	0.9042108728978984
12.35215408	0.9044735794351398
12.35348743	0.9046150622653023
12.35482078	0.9069186437312241
12.35615413	0.9078684390899099
12.35748748	0.908515009665187
12.35882083	0.9063932968630258
12.36015418	0.9035844952394203
12.36148753	0.9043119698944628
12.36282088	0.9054839535442227
12.36415423	0.905867883788543
12.36548758	0.9046756410156995
12.36682093	0.9040088113173387
12.36815428	0.9063528448231432
12.36948763	0.9076663113030655
12.37082098	0.9075248946791876
12.37215433	0.9081310794208667
12.37348768	0.9084746238315888
12.37482103	0.906453875613423
12.376154380000001	0.9038875876102599
12.37748773	0.9033622407420616
12.37882108	0.9045140314750224
12.38015443	0.9048777688025437
12.38148778	0.9047767380122639
12.38282113	0.9049383475529409
12.38415448	0.9060901382859017
12.38548783	0.9087170712457466
12.38682118	0.9092424181139448
12.38815453	0.905827497954945
12.38948788	0.9055849843345026
12.39082123	0.90893939194939
12.39215458	0.9101315685159489
12.393487930000001	0.9071610911453818
12.39482128	0.9046958339324985
12.39615463	0.9056253701681007
12.39748798	0.9071207053117837
12.39882133	0.9075248946791876
12.40015468	0.9065347134869037
12.40148803	0.907039867438303
12.40282138	0.9069590957711068
12.40415473	0.906332651906344
12.40548808	0.9045342243918215
12.40682143	0.9012607208566996
12.40815478	0.8995228720925742
12.40948813	0.8994016483854953
12.41082148	0.9015435541044554
12.41215483	0.903766363903181
12.41348818	0.9029580513746578
12.41482153	0.9035036573659396
12.41615488	0.9055445985009045
12.41748823	0.9037461709863819
12.41882158	0.9013414925238958
12.42015493	0.9028974726242606
12.42148828	0.9032208241181837
12.42282163	0.9031197271216194
12.42415498	0.9025539282135384
12.42548833	0.9027560560003826
12.42682168	0.90378655681998
12.42815503	0.9043119698944628
12.42948838	0.9043321628112618
12.43082173	0.905827497954945
12.43215508	0.906453875613423
12.43348843	0.905847690871744
12.43482178	0.9048777688025437
12.43615513	0.9057667867919786
12.43748848	0.9086564262890648
12.43882183	0.9075854734295848
12.44015518	0.9038673946934609
12.44148853	0.9010787859866544
12.44282188	0.9021902570923017
12.44415523	0.9017860677248978
12.44548858	0.9002705396644156
12.44682193	0.9005331799953725
12.44815528	0.9015839399380535
12.44948863	0.9023518666329787
12.45082198	0.9034430124092578
12.45215533	0.9040694562740205
12.45348868	0.9051202162167015
12.45482203	0.9051404091335005
12.45615538	0.9062518140328634
12.45748873	0.908515009665187
12.458822080000001	0.9071005123949847
12.46015543	0.9052616990468639
12.46148878	0.9039280396501425
12.46282213	0.9027156039605
12.46415548	0.9014021374805775
12.46548883	0.9018870985151777
12.46682218	0.9036248810730184
12.46815553	0.9033420478252625
12.46948888	0.9041906799810994
12.47082223	0.9072015431852646
12.47215558	0.907908824923508
12.47348893	0.907343026015427
12.47482228	0.9062315549097797
12.476155630000001	0.9056860151247824
12.47748898	0.9044533865183408
12.47882233	0.9052414399237804
12.48015568	0.904231132020982
12.48148903	0.9030995342048203
12.48282238	0.9022104500091007
12.48415573	0.9017254889745007
12.48548908	0.9024125115896604
12.48682243	0.9031197271216194
12.48815578	0.9021093530125364
12.48948913	0.9013819445637784
12.49082248	0.9014829753540583
12.49215583	0.9014627162309746
12.49348918	0.9015839399380535
12.49482253	0.9033015957853799
12.49615588	0.9046352551821014
12.49748923	0.9057062080415814
12.49882258	0.9039684254837406
12.50015593	0.9019881293054575
12.50148928	0.9024730903400576
12.50282263	0.9029378584578587
12.50415598	0.9014021374805775
12.50548933	0.9006140840751379
12.50682268	0.9017658748080987
12.50815603	0.9048575758857448
12.50948938	0.9077875350101445
12.51082273	0.9087979091192273
12.51215608	0.9058073050381459
12.51348943	0.9032208241181837
12.51482278	0.9034026265756597
12.51615613	0.905423308587541
12.51748948	0.9066357442771836
12.51882283	0.9067569679842625
12.52015618	0.9048373167626611
12.52148953	0.9038673946934609
12.52282288	0.9041502941475013
12.524156230000001	0.9043119698944628
12.52548958	0.9044331936015417
12.52682293	0.9046756410156995
12.52815628	0.9017456818912998
12.52948963	0.8994420342190934
12.53082298	0.8997249336731338
12.53215633	0.9014223303973765
12.53348968	0.9044331936015417
12.53482303	0.9051000232999024
12.53615638	0.9045342243918215
12.53748973	0.9049585404697399
12.53882308	0.9047565450954649
12.54015643	0.9031601129552175
12.541489780000001	0.9009575622795755
12.54282313	0.9010585930698553
12.54415648	0.9013819445637784
12.54548983	0.9009373693627765
12.54682318	0.9006949219486187
12.54815653	0.9007959527388985
12.54948988	0.9013011066902977
12.55082323	0.9008565314892956
12.55215658	0.9036855260297002
12.55348993	0.9050798303831034
12.55482328	0.9053223440035457
12.55615663	0.9052414399237804
12.55748998	0.903766363903181
12.55882333	0.9026954110437009
12.56015668	0.9035036573659396
12.56149003	0.9016446511010199
12.56282338	0.8995228720925742
12.56415673	0.8991389418482538
12.56549008	0.9006747290318197
12.56682343	0.9026549590038182
12.56815678	0.9023316737161797
12.56949013	0.9014223303973765
12.57082348	0.9009777551963746
12.57215683	0.9028166347507798
12.57349018	0.904796930929063
12.57482353	0.9033015957853799
12.57615688	0.9034026265756597
12.57749023	0.9048575758857448
12.57882358	0.9051404091335005
12.58015693	0.9025337352967394
12.58149028	0.9019679363886584
12.58282363	0.9053425369203448
12.58415698	0.9022508358426988
12.58549033	0.8992601655553328
12.58682368	0.9000280260439734
12.58815703	0.9021902570923017
12.58949038	0.9017254889745007
12.59082373	0.9012404617336159
12.59215708	0.9029176655410597
12.59349043	0.9029378584578587
12.59482378	0.9028570205843779
12.59615713	0.9013819445637784
12.59749048	0.9011394971496207
12.59882383	0.9032410170349827
12.60015718	0.9072419290188627
12.60149053	0.9078077279269435
12.60282388	0.9043928077679436
12.60415723	0.9028166347507798
12.60549058	0.9026145069639355
12.606823930000001	0.9038068159430637
12.60815728	0.9028772797074616
12.60949063	0.8988560423942135
12.61082398	0.9007959527388985
12.61215733	0.9048777688025437
12.61349068	0.9035036573659396
12.61482403	0.9009575622795755
12.61615738	0.9010585930698553
12.61749073	0.9030388892481385
12.61882408	0.9041704870643003
12.62015743	0.9036248810730184
12.62149078	0.9037461709863819
12.62282413	0.9041300350244177
12.624157480000001	0.9030590821649376
12.62549083	0.9006342769919369
12.62682418	0.8995430650093732
12.62815753	0.9013617516469795
12.62949088	0.9022104500091007
12.63082423	0.9015435541044554
12.63215758	0.9002503467476166
12.63349093	0.9006747290318197
12.63482428	0.90378655681998
12.63615763	0.9038472017766618
12.63749098	0.9015839399380535
12.63882433	0.9004927941617744
12.64015768	0.9018669055983786
12.64149103	0.9018669055983786
12.64282438	0.8997047407563348
12.64415773	0.8981488268622546
12.64549108	0.8965928467618898
12.64682443	0.8974213522072121
12.64815778	0.8992804246784164
12.64949113	0.8980276031551757
12.65082448	0.8961280786440887
12.65215783	0.8967545225088513
12.65349118	0.9004119562882936
12.65482453	0.9019477434718595
12.65615788	0.901705229851417
12.65749123	0.9019881293054575
12.65882458	0.9028974726242606
12.66015793	0.9006140840751379
12.66149128	0.8974617380408102
12.66282463	0.8986944328535365
12.66415798	0.9006747290318197
12.66549133	0.9007959527388985
12.66682468	0.9015233611876564
12.66815803	0.9006949219486187
12.66949138	0.8990985560146557
12.67082473	0.8987146257703355
12.67215808	0.8993410034288135
12.67349143	0.8985934020632567
12.67482478	0.8977446374948507
12.67615813	0.9001089301237387
12.67749148	0.9048575758857448
12.67882483	0.9054637606274236
12.68015818	0.9003917633714946
12.68149153	0.8977446374948507
12.68282488	0.8993611963456126
12.68415823	0.8986741737304528
12.68549158	0.8957239554829695
12.68682493	0.8993813892624116
12.68815828	0.9021295459293354
12.689491630000001	0.8984721121498931
12.69082498	0.8973203214169322
12.69215833	0.8980881819055728
12.69349168	0.8990176519348905
12.69482503	0.8997047407563348
12.69615838	0.9013212996070967
12.69749173	0.9026549590038182
12.69882508	0.9024327045064595
12.70015843	0.9030388892481385
12.70149178	0.9042513249377812
12.70282513	0.9035440431995377
12.70415848	0.9010787859866544
12.70549183	0.8995026791757751
12.706825180000001	0.9024932832568566
12.70815853	0.9029378584578587
12.70949188	0.9003311846210974
12.71082523	0.8985124979834912
12.71215858	0.8986539808136538
12.71349193	0.899603709966055
12.71482528	0.8998259644634137
12.71615863	0.9008161456556975
12.71749198	0.9024932832568566
12.71882533	0.9020083222222565
12.72015868	0.8996643549227367
12.72149203	0.8988762353110125
12.72282538	0.8982296647357354
12.72415873	0.8986944328535365
12.72549208	0.8991389418482538
12.72682543	0.8977648966179342
12.72815878	0.8976032208709728
12.72949213	0.8991793938881366
12.73082548	0.8993410034288135
12.73215883	0.8978254753683315
12.73349218	0.8981892126958527
12.73482553	0.8989368802676942
12.73615888	0.8970576148796909
12.73749223	0.8956633105262877
12.73882558	0.8990783630978567
12.74015893	0.9000280260439734
12.74149228	0.8976840587444535
12.74282562	0.8970576148796909
12.74415897	0.8963301402246484
12.74549232	0.899037911057974
12.74682567	0.9027762489171817
12.74815902	0.9015435541044554
12.74949237	0.9007555006990159
12.75082572	0.9013819445637784
12.75215907	0.9018870985151777
12.75349242	0.9018467126815796
12.75482577	0.9004927941617744
12.75615912	0.8985326909002902
12.75749247	0.9004726012449753
12.75882582	0.9012809137734986
12.76015917	0.8986944328535365
12.761492520000001	0.8968959391327294
12.76282587	0.8975830279541737
12.76415922	0.8994016483854953
12.76549257	0.8988156565606154
12.76682592	0.8993410034288135
12.76815927	0.9000887372069397
12.76949262	0.9007959527388985
12.77082597	0.9039482325669416
12.77215932	0.9043321628112618
12.77349267	0.9027762489171817
12.77482602	0.901685036934618
12.77615937	0.9023114807993806
12.77749272	0.899583517049256
12.778826070000001	0.8988762353110125
12.78015942	0.9003513775378965
12.78149277	0.9015435541044554
12.78282612	0.8998057715466147
12.78415947	0.8971182598363726
12.78549282	0.8972192906266524
12.78682617	0.8978052824515323
12.78815952	0.9009777551963746
12.78949287	0.9018467126815796
12.79082622	0.9014829753540583
12.79215957	0.9014021374805775
12.79349292	0.9013617516469795
12.79482627	0.9010787859866544
12.79615962	0.8993813892624116
12.79749297	0.8997855786298156
12.79882632	0.8998461573802128
12.80015967	0.8998866094200954
12.80149302	0.9006342769919369
12.80282637	0.8996845478395357
12.80415972	0.9000078331271744
12.80549307	0.9010384001530563
12.80682642	0.8998259644634137
12.80815977	0.8978861203250131
12.80949312	0.8975223829974919
12.81082647	0.8991187489314548
12.81215982	0.9002907325812147
12.81349317	0.9004726012449753
12.81482652	0.9008363385724966
12.81615987	0.9004927941617744
12.81749322	0.9012607208566996
12.81882657	0.9007151148654178
12.82015992	0.8974819309576093
12.82149327	0.8939861729251285
12.82282662	0.8950975778244914
12.82415997	0.8995430650093732
12.82549332	0.9030590821649376
12.82682667	0.9003109254980137
12.82816002	0.8967949083424495
12.82949337	0.8973203214169322
12.83082672	0.8994218413022944
12.83216007	0.8994218413022944
12.83349342	0.8992197797217347
12.83482677	0.8996239690891386
12.83616012	0.8994824200526914
12.83749347	0.9003917633714946
12.83882682	0.896956584089411
12.84016017	0.8924504519478473
12.84149352	0.8954815080688117
12.84282687	0.8997855786298156
12.844160220000001	0.9019274843487758
12.84549357	0.8999876402103753
12.84682692	0.896471623054811
12.84816027	0.8957037625661703
12.84949362	0.8971384527531716
12.85082697	0.8984316601100105
12.85216032	0.8997249336731338
12.85349367	0.9012607208566996
12.85482702	0.9044735794351398
12.85616037	0.9046150622653023
12.85749372	0.9022306429258998
12.85882707	0.8997249336731338
12.86016042	0.8998259644634137
12.861493770000001	0.8973809001673294
12.86282712	0.8944307481261305
12.86416047	0.8960271140600935
12.86549382	0.8993410034288135
12.86682717	0.899603709966055
12.86816052	0.8992804246784164
12.86949387	0.8981488268622546
12.87082722	0.8982498576525345
12.87216057	0.8991793938881366
12.87349392	0.8996845478395357
12.87482727	0.8987348186871346
12.87616062	0.8991793938881366
12.87749397	0.9000887372069397
12.87882732	0.8981690197790536
12.88016067	0.8944711339597287
12.88149402	0.8954613151520125
12.88282737	0.8974415451240112
12.88416072	0.8952995731987664
12.88549407	0.8939053350516478
12.88682742	0.8945923576668076
12.88816077	0.8956229246926896
12.88949412	0.8973405143337313
12.89082747	0.8975830279541737
12.89216082	0.8975223829974919
12.89349417	0.8976840587444535
12.89482752	0.8997653857130166
12.89616087	0.9010787859866544
12.89749422	0.9000482189607725
12.89882757	0.8985529500233739
12.90016092	0.8966131058849734
12.90149427	0.8947337742906856
12.90282762	0.8961280786440887
12.90416097	0.8990783630978567
12.90549432	0.9003917633714946
12.90682767	0.8981690197790536
12.90816102	0.8976032208709728
12.90949437	0.8996441620059376
12.91082772	0.8998461573802128
12.91216107	0.8997249336731338
12.91349442	0.8993410034288135
12.91482777	0.8981690197790536
12.91616112	0.8997249336731338
12.91749447	0.9025337352967394
12.91882782	0.9025337352967394
12.92016117	0.9000482189607725
12.92149452	0.8987146257703355
12.92282787	0.8998057715466147
12.92416122	0.8993611963456126
12.92549457	0.8973809001673294
12.926827920000001	0.8982700505693334
12.92816127	0.8981084410286565
12.92949462	0.898007344032092
12.93082797	0.8996845478395357
12.93216132	0.9002099609140185
12.93349467	0.8988762353110125
12.93482802	0.899583517049256
12.93616137	0.9003917633714946
12.93749472	0.9008565314892956
12.93882807	0.8979265061586112
12.94016142	0.8975830279541737
12.94149477	0.8980679889887737
12.94282812	0.8949763541174124
12.94416147	0.8913996920051664
12.94549482	0.8889748206258812
12.94682817	0.8929757988160456
12.94816152	0.8997451927962175
12.94949487	0.9014425233141756
12.95082822	0.8991389418482538
12.95216157	0.8979466990754102
12.95349492	0.8985934020632567
12.95482827	0.9006949219486187
12.95616162	0.9003917633714946
12.95749497	0.9000482189607725
12.95882832	0.9007151148654178
12.96016167	0.8991389418482538
12.96149502	0.8968151012592485
12.96282837	0.8970980669195735
12.96416172	0.8991793938881366
12.96549507	0.89697677700621
12.96682842	0.8936830143480045
12.96816177	0.8944509410429297
12.96949512	0.8960674998936916
12.97082847	0.8998664165032964
12.97216182	0.8987752045207327
12.97349517	0.8957037625661703
12.97482852	0.898007344032092
12.97616187	0.9003109254980137
12.97749522	0.8972596764602505
12.97882857	0.8945923576668076
12.98016192	0.8962291094343685
12.98149527	0.8978052824515323
12.98282862	0.8968757462159302
12.98416197	0.8981690197790536
12.98549532	0.8971990977098534
12.98682867	0.8962695614742513
12.98816202	0.8958249862732492
12.98949537	0.8958047933564501
12.99082872	0.8962695614742513
12.992162070000001	0.8965524609282917
12.99349542	0.8995632579261723
12.99482877	0.8982902434861325
12.99616212	0.8951783494916876
12.99749547	0.8943700369631643
12.99882882	0.8955218939024098
13.00016217	0.8943902960862479
13.00149552	0.8923089691176849
13.00282887	0.8910359546776452
13.00416222	0.8924099999079648
13.00549557	0.8961483377671723
13.00682892	0.8979668919922094
13.00816227	0.8968151012592485
13.009495620000001	0.8944913268765278
13.01082897	0.8945115859996114
13.01216232	0.896956584089411
13.01349567	0.8974617380408102
13.01482902	0.8947742263305681
13.01616237	0.8940063658419276
13.01749572	0.8955017009856107
13.01882907	0.89590582414673
13.02016242	0.8961078857272897
13.02149577	0.8952591873651683
13.02282912	0.8943902960862479
13.02416247	0.893864883011765
13.02549582	0.893844690094966
13.02682917	0.8929354129824475
13.02816252	0.8944307481261305
13.02949587	0.8959866620202107
13.03082922	0.8964311710149282
13.03216257	0.8974010930841284
13.03349592	0.8977244445780516
13.03482927	0.8972192906266524
13.03616262	0.8980276031551757
13.03749597	0.8978052824515323
13.03882932	0.8954207969058453
13.04016267	0.8934607598506458
13.04149602	0.8936830143480045
13.04282937	0.8962897543910503
13.04416272	0.8952188015315702
13.04549607	0.8913592399652837
13.04682942	0.8920260696636445
13.04816277	0.8945317789164104
13.04949612	0.893238505353287
13.05082947	0.8922483241610032
13.05216282	0.8945317789164104
13.05349617	0.8948550642040489
13.05482952	0.8943094582127671
13.05616287	0.8950369328678096
13.05749622	0.8969970361292937
13.05882957	0.8974819309576093
13.06016292	0.8957037625661703
13.06149627	0.8932182462302034
13.06282962	0.893238505353287
13.06416297	0.8957643413165676
13.06549632	0.8964513639317273
13.06682967	0.8945519718332096
13.06816302	0.8923292282407685
13.06949637	0.892793930152285
13.07082972	0.8951379636580895
13.07216307	0.8970576148796909
13.07349642	0.8962291094343685
13.074829770000001	0.8965524609282917
13.07616312	0.8978861203250131
13.07749647	0.8971182598363726
13.07882982	0.8949157091607307
13.08016317	0.8930566366895264
13.08149652	0.8928343159858831
13.08282987	0.8961483377671723
13.08416322	0.8989570731844932
13.08549657	0.8990176519348905
13.08682992	0.8981286339454555
13.08816327	0.8965120750946936
13.08949662	0.8939861729251285
13.09082997	0.893864883011765
13.092163320000001	0.8946933884570875
13.09349667	0.8965928467618898
13.09483002	0.8968555532991312
13.09616337	0.8950369328678096
13.09749672	0.8923898069911657
13.09883007	0.891278402091803
13.10016342	0.893238505353287
13.10149677	0.8943700369631643
13.10283012	0.8950975778244914
13.10416347	0.8953400252386492
13.10549682	0.8935415977241266
13.10683017	0.8926322544053235
13.10816352	0.8909753097209634
13.10949687	0.8915411086290443
13.11083022	0.8946125505836066
13.11216357	0.8974213522072121
13.11349692	0.8959462761866126
13.11483027	0.8945317789164104
13.11616362	0.8977648966179342
13.11749697	0.8991187489314548
13.11883032	0.8947135813738865
13.12016367	0.8915007227954462
13.12149702	0.8920462625804435
13.12283037	0.8924908377814454
13.12416372	0.8925716756549263
13.12549707	0.8924302590310483
13.12683042	0.8922079383274051
13.12816377	0.8933192770204832
13.12949712	0.8959664691034117
13.13083047	0.8951985424084865
13.13216382	0.8921069075371252
13.13349717	0.8936224355976072
13.13483052	0.8962493685574522
13.13616387	0.8949157091607307
13.13749722	0.8953400252386492
13.13883057	0.8948550642040489
13.14016391	0.8939255279684468
13.14149726	0.8931980533134044
13.14283061	0.8942892652959681
13.14416396	0.8939255279684468
13.14549731	0.8930364437727273
13.146830660000001	0.8925716756549263
13.14816401	0.8917229772928049
13.14949736	0.8904701557695642
13.15083071	0.8913592399652837
13.15216406	0.8928747680257658
13.15349741	0.8960674998936916
13.15483076	0.8981286339454555
13.15616411	0.896956584089411
13.15749746	0.8976234137877718
13.15883081	0.8980276031551757
13.16016416	0.8936426285144063
13.16149751	0.8905307345199613
13.16283086	0.8895608124507611
13.164164210000001	0.8903489320624853
13.16549756	0.8901669971924401
13.16683091	0.8885706312584774
13.16816426	0.8880452843902791
13.16949761	0.8897426811145217
13.17083096	0.8963705922645311
13.17216431	0.8997249336731338
13.17349766	0.8962897543910503
13.17483101	0.8933394699372823
13.17616436	0.8933394699372823
13.17749771	0.8928950271488494
13.17883106	0.8922685170778023
13.18016441	0.8916017535857261
13.18149776	0.8937436593046862
13.18283111	0.8937638522214852
13.18416446	0.8940468178818103
13.18549781	0.8930970225231245
13.18683116	0.8919250388733646
13.18816451	0.8934405669338467
13.18949786	0.8939255279684468
13.19083121	0.893844690094966
13.19216456	0.8936628214312053
13.19349791	0.8939457870915305
13.19483126	0.8945317789164104
13.19616461	0.8948146121641662
13.19749796	0.8964918821778946
13.19883131	0.8964513639317273
13.20016466	0.8956633105262877
13.20149801	0.8953602181554482
13.20283136	0.893359729060366
13.20416471	0.8929152200656485
13.20549806	0.8940872037154084
13.20683141	0.8932586982700861
13.20816476	0.8913592399652837
13.20949811	0.8927534781124024
13.21083146	0.8943498440463652
13.21216481	0.8942084274224872
13.21349816	0.8926928993620051
13.21483151	0.8948550642040489
13.21616486	0.8980477960719748
13.21749821	0.8975426421205756
13.21883156	0.8944105552093315
13.22016491	0.8930566366895264
13.22149826	0.8930162508559283
13.22283161	0.8932182462302034
13.22416496	0.8920462625804435
13.22549831	0.8931172816462082
13.22683166	0.8931980533134044
13.22816501	0.890732796100521
13.229498360000001	0.8905913794766431
13.23083171	0.8926727064452061
13.23216506	0.8929556058992466
13.23349841	0.8946328097066902
13.23483176	0.8968151012592485
13.23616511	0.8971586456699707
13.23749846	0.8952995731987664
13.23883181	0.893238505353287
13.24016516	0.8931374745630072
13.24149851	0.8936224355976072
13.24283186	0.8926727064452061
13.24416521	0.8910561475944443
13.24549856	0.8937638522214852
13.246831910000001	0.8931172816462082
13.24816526	0.8899649356118804
13.24949861	0.8903489320624853
13.25083196	0.8921877454106061
13.25216531	0.8927534781124024
13.25349866	0.8910763405112433
13.25483201	0.8890758514161611
13.25616536	0.8923089691176849
13.25749871	0.8962897543910503
13.25883206	0.8946328097066902
13.26016541	0.8904903486863632
13.26149876	0.8901669971924401
13.26283211	0.8929959917328447
13.26416546	0.893844690094966
13.26549881	0.8936628214312053
13.26683216	0.8915209157122452
13.26816551	0.8908742789306836
13.26949886	0.8956431176094886
13.27083221	0.8956431176094886
13.27216556	0.8928950271488494
13.27349891	0.8951985424084865
13.27483226	0.8959260170635291
13.27616561	0.8936224355976072
13.27749896	0.8919856838300464
13.27883231	0.8924706448646464
13.28016566	0.8922079383274051
13.28149901	0.8904903486863632
13.28283236	0.8902276421491219
13.28416571	0.8912379500519202
13.28549906	0.8920260696636445
13.28683241	0.8947742263305681
13.28816576	0.8946731955402883
13.28949911	0.8904903486863632
13.29083246	0.888004898556681
13.29216581	0.8912986612148865
13.29349916	0.8929556058992466
13.29483251	0.8900861593189594
13.29616586	0.8904903486863632
13.29749921	0.8913390470484847
13.29883256	0.8917431702096039
13.30016591	0.8925110306982446
13.30149926	0.8902276421491219
13.30283261	0.8872168451512413
13.30416596	0.890247835065921
13.30549931	0.8941477824658056
13.30683266	0.8923089691176849
13.30816601	0.8909349238873653
13.30949936	0.8933799881834497
13.31083271	0.8951177707412904
13.312166060000001	0.8959462761866126
13.31349941	0.8945519718332096
13.31483276	0.8929152200656485
13.31616611	0.8921472933707233
13.31749946	0.8914602707555636
13.31883281	0.8903691249792844
13.32016616	0.8903489320624853
13.32149951	0.8908137001802865
13.32283286	0.891763363126403
13.32416621	0.8920058767468454
13.32549956	0.8917027181697212
13.32683291	0.8900659664021603
13.32816626	0.8904095108128826
13.329499610000001	0.8908338930970855
13.33083296	0.8919452317901636
13.33216631	0.893359729060366
13.33349966	0.8922887099946012
13.33483301	0.8913996920051664
13.33616636	0.8906722173501239
13.33749971	0.8916017535857261
13.33883306	0.8914602707555636
13.34016641	0.8914400778387646
13.34149976	0.88968203615784
13.34283311	0.8886110832983599
13.34416646	0.8891768822064409
13.34549981	0.8913794990883673
13.34683316	0.8924099999079648
13.34816651	0.8921472933707233
13.34949986	0.8925918685717253
13.35083321	0.8929556058992466
13.35216656	0.8944711339597287
13.35349991	0.8967343295920522
13.35483326	0.8955623459422923
13.35616661	0.8939861729251285
13.35749996	0.8914198849219654
13.35883331	0.8904297037296816
13.36016666	0.8923696140743667
13.36150001	0.8920260696636445
13.36283336	0.8922079383274051
13.36416671	0.8927130922788042
13.36550006	0.8919452317901636
13.36683341	0.8914804636723627
13.36816676	0.8929757988160456
13.36950011	0.8957239554829695
13.37083346	0.8969161320495284
13.37216681	0.8955825388590914
13.37350016	0.8924908377814454
13.37483351	0.8902680941890047
13.37616686	0.8910359546776452
13.377500210000001	0.8924302590310483
13.37883356	0.8912986612148865
13.38016691	0.8867520770334403
13.38150026	0.8862266639589573
13.38283361	0.8899447426950814
13.38416696	0.8906924102669229
13.38550031	0.8900255805685622
13.38683366	0.8902074492323229
13.38816701	0.8901669971924401
13.38950036	0.8907732481404037
13.39083371	0.8936224355976072
13.39216706	0.8914804636723627
13.39350041	0.8884292146345993
13.394833760000001	0.8906924102669229
13.39616711	0.8921069075371252
13.39750046	0.8918846530397665
13.39883381	0.891157178384724
13.40016716	0.8904701557695642
13.40150051	0.8923494211575675
13.40283386	0.8942286203392863
13.40416721	0.8931576674798063
13.40550056	0.890247835065921
13.40683391	0.8898437119048016
13.40816726	0.8913996920051664
13.40950061	0.8915411086290443
13.41083396	0.8912177571351212
13.41216731	0.8907126031837219
13.41350066	0.8916219465025251
13.41483401	0.8923089691176849
13.41616736	0.8908742789306836
13.41750071	0.891763363126403
13.41883406	0.8926928993620051
13.42016741	0.8905105416031622
13.42150076	0.8888334040020033
13.42283411	0.8872572309848394
13.42416746	0.8854183514304342
13.42550081	0.8864893042899142
13.42683416	0.8890353993762783
13.42816751	0.8903489320624853
13.42950086	0.890126611358842
13.43083421	0.8899245497782823
13.43216756	0.890571186559844
13.43350091	0.8899649356118804
13.43483426	0.8872168451512413
13.43616761	0.8874794854821981
13.43750096	0.8902680941890047
13.43883431	0.8905105416031622
13.44016766	0.8887727590453215
13.44150101	0.8866914320767585
13.44283436	0.8870349102811961
13.44416771	0.8910359546776452
13.44550106	0.8915411086290443
13.44683441	0.888631276215159
13.44816776	0.8893789437870004
13.44950111	0.8918846530397665
13.45083446	0.8942690061728844
13.45216781	0.8937436593046862
13.45350116	0.8924302590310483
13.45483451	0.8936628214312053
13.45616786	0.8948550642040489
13.45750121	0.8941073966322075
13.45883456	0.8918644601229674
13.460167910000001	0.8895608124507611
13.46150126	0.8891162372497592
13.46283461	0.8886918549655561
13.46416796	0.8866307871200767
13.46550131	0.8882271530540397
13.46683466	0.8889141756691995
13.46816801	0.8864691113731151
13.46950136	0.8878028369761213
13.47083471	0.8898639710278853
13.47216806	0.891157178384724
13.47350141	0.891278402091803
13.47483476	0.8895608124507611
13.47616811	0.8892375271631227
13.477501460000001	0.891763363126403
13.47883481	0.8915814944626425
13.48016816	0.8898235189880026
13.48150151	0.8901669971924401
13.48283486	0.889661843241041
13.48416821	0.8893789437870004
13.48550156	0.8919856838300464
13.48683491	0.8922483241610032
13.48816826	0.8904297037296816
13.48950161	0.8897426811145217
13.49083496	0.8901468042756411
13.49216831	0.8912986612148865
13.49350166	0.8922483241610032
13.49483501	0.8909551168041644
13.49616836	0.891278402091803
13.49750171	0.8910561475944443
13.49883506	0.8888535969188023
13.50016841	0.886974331530799
13.50150176	0.886549949246596
13.50283511	0.8898841639446842
13.50416846	0.890126611358842
13.50550181	0.885357772680037
13.50683516	0.883438055252151
13.50816851	0.8862468568757564
13.50950186	0.8886110832983599
13.51083521	0.8889748206258812
13.51216856	0.8896213912011582
13.51350191	0.8909955026377625
13.51483526	0.890571186559844
13.51616861	0.8884090217178002
13.51750196	0.8881867010141569
13.51883531	0.8892779129967208
13.52016866	0.8889141756691995
13.52150201	0.8859639574217161
13.52283536	0.8856406721340774
13.52416871	0.8871157481546769
13.52550206	0.8870955552378779
13.52683541	0.8875603233556789
13.52816876	0.8911167263448413
13.52950211	0.8940670107986094
13.53083546	0.8925918685717253
13.53216881	0.8909551168041644
13.53350216	0.8921472933707233
13.53483551	0.890732796100521
13.53616886	0.8925514827381272
13.5375022	0.8942286203392863
13.53883555	0.8918846530397665
13.5401689	0.8889344347922831
13.54150225	0.888469666674482
13.5428356	0.8885100525080801
13.54416895	0.8892375271631227
13.5455023	0.8873380688583202
13.54683565	0.883316831545072
13.548169	0.8824883260997498
13.549502350000001	0.8869338794909163
13.5508357	0.8887323732117234
13.55216905	0.8897426811145217
13.5535024	0.8921877454106061
13.55483575	0.8926120614885245
13.5561691	0.8930364437727273
13.55750245	0.8915613015458433
13.5588358	0.8892577200799217
13.56016915	0.8870955552378779
13.5615025	0.8857215100075583
13.56283585	0.8875603233556789
13.5641692	0.8906317653102412
13.56550255	0.8892981721198042
13.5668359	0.8871562001945597
13.56816925	0.8873582617751193
13.5695026	0.8882069601372405
13.57083595	0.8907935072634874
13.5721693	0.8926322544053235
13.57350265	0.8908944718474826
13.574836	0.8900861593189594
13.57616935	0.8893992029100841
13.5775027	0.8881058631406762
13.57883605	0.8868733007405191
13.5801694	0.8847515879383581
13.58150275	0.8847111358984753
13.5828361	0.8854183514304342
13.58416945	0.8868733007405191
13.5855028	0.8895810053675601
13.58683615	0.8905913794766431
13.5881695	0.8879442535999993
13.58950285	0.8853173206401543
13.5908362	0.8887525661285224
13.59216955	0.8922685170778023
13.5935029	0.8888939827524004
13.59483625	0.8865095634129979
13.5961696	0.8889141756691995
13.59750295	0.8898033260712035
13.5988363	0.8886110832983599
13.60016965	0.8867318841166413
13.601503	0.887135941071476
13.60283635	0.8891364301665582
13.6041697	0.8879038677664012
13.60550305	0.8837412138292751
13.6068364	0.8804069991311867
13.60816975	0.8791541776079461
13.6095031	0.88121531165971
13.61083645	0.884893004562236
13.6121698	0.8864893042899142
13.61350315	0.8881463151805589
13.614836500000001	0.8900457734853613
13.61616985	0.8905105416031622
13.6175032	0.8890758514161611
13.61883655	0.8882069601372405
13.6201699	0.8876816132690424
13.62150325	0.8856204792172784
13.6228366	0.8852567418897571
13.62416995	0.8862266639589573
13.6255033	0.8885504383416782
13.62683665	0.8890152064594793
13.62817	0.8864893042899142
13.62950335	0.8879644465167983
13.6308367	0.8909955026377625
13.632170050000001	0.8925918685717253
13.6335034	0.8922079383274051
13.63483675	0.8921674862875224
13.6361701	0.8908742789306836
13.63750345	0.887459292565399
13.6388368	0.8846101051081955
13.64017015	0.8846101051081955
13.6415035	0.8848121666887552
13.64283685	0.8849940353525159
13.6441702	0.8879240606832002
13.64550355	0.8874188405255163
13.6468369	0.8823671023926709
13.64817025	0.8803059683409069
13.6495036	0.8834987002088327
13.65083695	0.8873380688583202
13.6521703	0.8890758514161611
13.65350365	0.8888737898356014
13.654837	0.8906317653102412
13.65617035	0.8908338930970855
13.6575037	0.8888535969188023
13.65883705	0.8860649882119959
13.6601704	0.8863075018324382
13.66150375	0.8876613541459587
13.6628371	0.8878836086433175
13.66417045	0.8869338794909163
13.6655038	0.886428725539517
13.66683715	0.8890152064594793
13.6681705	0.8897224219914381
13.66950385	0.888651469131958
13.6708372	0.8898841639446842
13.67217055	0.8893183650366033
13.6735039	0.8904903486863632
13.67483725	0.8925110306982446
13.6761706	0.8909955026377625
13.67750395	0.8886918549655561
13.6788373	0.885943764504917
13.68017065	0.8846909429816763
13.681504	0.8829329013007517
13.68283735	0.8837815996628732
13.6841707	0.8854991893039149
13.68550405	0.8872774239016384
13.6868374	0.8856002863004793
13.68817075	0.8848121666887552
13.6895041	0.8862266639589573
13.69083745	0.886974331530799
13.6921708	0.8890152064594793
13.69350415	0.8912177571351212
13.6948375	0.8909551168041644
13.69617085	0.8896011982843592
13.697504200000001	0.8888131448789196
13.69883755	0.887014717364397
13.7001709	0.8873380688583202
13.70150425	0.8877421920194396
13.7028376	0.8850142282693149
13.70417095	0.883296638628273
13.7055043	0.884468622278033
13.70683765	0.8848121666887552
13.708171	0.8870551031979951
13.70950435	0.8913794990883673
13.7108377	0.8913794990883673
13.71217105	0.8887525661285224
13.7135044	0.8883888288010012
13.714837750000001	0.8897629402376054
13.7161711	0.8908944718474826
13.71750445	0.8893183650366033
13.7188378	0.886408532622718
13.72017115	0.8854588034703168
13.7215045	0.8856002863004793
13.72283785	0.8849737762294322
13.7241712	0.8847717808551571
13.72550455	0.8844080435276358
13.7268379	0.885034421186114
13.72817125	0.8864893042899142
13.7295046	0.8886716620487571
13.73083795	0.88968203615784
13.7321713	0.8884292146345993
13.73350465	0.8900457734853613
13.734838	0.8896213912011582
13.73617135	0.8850748070197121
13.7375047	0.8846909429816763
13.73883805	0.8856811241739602
13.7401714	0.8862671159988401
13.74150475	0.8860246023783978
13.7428381	0.8837007617893924
13.74417145	0.8836199901221963
13.7455048	0.8845494601515137
13.74683815	0.8856811241739602
13.7481715	0.885802347881039
13.74950485	0.886549949246596
13.7508382	0.8882069601372405
13.75217155	0.8888334040020033
13.7535049	0.8871763931113587
13.75483825	0.8871157481546769
13.7561716	0.8874390996486
13.75750495	0.8854588034703168
13.7588383	0.8846505571480782
13.76017165	0.8852365489729581
13.761505	0.8870955552378779
13.76283835	0.8871157481546769
13.7641717	0.8862468568757564
13.76550505	0.8866914320767585
13.7668384	0.8874794854821981
13.76817175	0.8877826440593222
13.7695051	0.8886918549655561
13.77083845	0.8885706312584774
13.7721718	0.8873380688583202
13.77350515	0.8874996783989971
13.7748385	0.8866712391599595
13.77617185	0.8865297563297969
13.7775052	0.8841049511567963
13.77883855	0.8839432754098348
13.780171900000001	0.887014717364397
13.78150525	0.8889141756691995
13.7828386	0.8868733007405191
13.78417195	0.8839230162867511
13.7855053	0.8842261748638752
13.78683865	0.884509008111631
13.788172	0.8846909429816763
13.78950535	0.8861256331686777
13.7908387	0.886408532622718
13.79217205	0.8862873089156391
13.7935054	0.8869136865741172
13.79483875	0.8897426811145217
13.7961721	0.8901871901092392
13.79750545	0.8889748206258812
13.7988388	0.8866307871200767
13.80017215	0.8843473985709541
13.8015055	0.8845697192745974
13.80283885	0.8850950661427955
13.8041722	0.885519382220714
13.80550555	0.8865297563297969
13.8068389	0.8863680805828353
13.80817225	0.8860246023783978
13.8095056	0.887135941071476
13.81083895	0.8892577200799217
13.8121723	0.8883079909275204
13.81350565	0.8869136865741172
13.814839	0.8856608650508765
13.81617235	0.8842665606974733
13.8175057	0.8856406721340774
13.81883905	0.8879846394335974
13.8201724	0.8868531078237201
13.82150575	0.8847919737719562
13.8228391	0.8835391522487154
13.82417245	0.8831754149211941
13.8255058	0.8813163424499899
13.82683915	0.8824479402661517
13.8281725	0.8872572309848394
13.82950585	0.8896011982843592
13.8308392	0.8868126557838374
13.83217255	0.8848525525223533
13.8335059	0.8862873089156391
13.83483925	0.8865903350801941
13.8361726	0.8841655299071934
13.83750595	0.8826096160131133
13.8388393	0.8836199901221963
13.84017265	0.8863883397059189
13.841506	0.8882877980107214
13.84283935	0.8869338794909163
13.8441727	0.8846505571480782
13.845506050000001	0.882993480051149
13.8468394	0.8844080435276358
13.84817275	0.8867318841166413
13.8495061	0.8867924628670383
13.85083945	0.885923571588118
13.8521728	0.885519382220714
13.85350615	0.8859033124650343
13.8548395	0.8871157481546769
13.85617285	0.8879644465167983
13.8575062	0.8907126031837219
13.85883955	0.8903691249792844
13.8601729	0.8860043432553142
13.86150625	0.8842463677806743
13.862839600000001	0.8881261222637599
13.86417295	0.8898033260712035
13.8655063	0.8877623849362386
13.86683965	0.8849333903958341
13.868173	0.8825894230963142
13.86950635	0.8845697192745974
13.8708397	0.8863883397059189
13.87217305	0.8854991893039149
13.8735064	0.886994524447598
13.87483975	0.887641095022875
13.8761731	0.8870551031979951
13.87750645	0.8848525525223533
13.8788398	0.8822054928519939
13.88017315	0.8835593451655145
13.8815065	0.8846909429816763
13.88283985	0.8836199901221963
13.8841732	0.8834785072920337
13.88550655	0.8846707500648772
13.8868399	0.8846909429816763
13.88817325	0.8844888151948319
13.8895066	0.8845899121913965
13.89083995	0.8863883397059189
13.8921733	0.8881463151805589
13.89350665	0.8847717808551571
13.89484	0.8814375661570687
13.89617335	0.8818821413580709
13.8975067	0.8819832383546352
13.89884005	0.880002942176352
13.9001734	0.8816800797775112
13.90150675	0.8836199901221963
13.9028401	0.8831147699645124
13.90417345	0.8825692301795152
13.9055068	0.8831754149211941
13.90684015	0.8830945770477133
13.9081735	0.8825894230963142
13.90950685	0.8845899121913965
13.9108402	0.887135941071476
13.91217355	0.8858225407978381
13.9135069	0.8845697192745974
13.91484025	0.8858629266314362
13.9161736	0.8872370380680403
13.91750695	0.8847717808551571
13.9188403	0.8852769348065562
13.92017365	0.8860851811287949
13.921507	0.8848728116454369
13.92284035	0.8841857890302771
13.9241737	0.8839432754098348
13.92550705	0.8831552220043951
13.9268404	0.8823064574359892
13.928173750000001	0.881518470236834
13.9295071	0.8821246549785131
13.93084045	0.886408532622718
13.9321738	0.8905913794766431
13.93350715	0.8899447426950814
13.934840490000001	0.8874188405255163
13.93617384	0.8865903350801941
13.93750719	0.8865095634129979
13.93884054	0.8859639574217161
13.94017389	0.8843473985709541
13.94150724	0.8824479402661517
13.94284059	0.884468622278033
13.94417394	0.8869540724077153
13.94550729	0.884913197479035
13.94684064	0.882549037262716
13.94817399	0.8832359936715913
13.94950734	0.8836805688725934
13.95084069	0.8844080435276358
13.952174040000001	0.8853981585136351
13.95350739	0.8837007617893924
13.95484074	0.8839836612434329
13.95617409	0.8856204792172784
13.95750744	0.8868126557838374
13.95884079	0.8871562001945597
13.96017414	0.8852567418897571
13.96150749	0.8833976694185529
13.96284084	0.8818416893181881
13.96417419	0.8808717672489879
13.96550754	0.880912153082586
13.96684089	0.8827510326369912
13.96817424	0.8833572835849548
13.96950759	0.884307012737356
13.97084094	0.8851960969330754
13.97217429	0.8846302980249946
13.97350764	0.8834785072920337
13.97484099	0.8850950661427955
13.97617434	0.8879038677664012
13.97750769	0.8887929519621205
13.97884104	0.8860851811287949
13.98017439	0.8825287781396325
13.98150774	0.8812961495331909
13.98284109	0.88073035062511
13.98417444	0.8802655825073088
13.98550779	0.8818416893181881
13.98684114	0.882245878685592
13.98817449	0.8808919601657869
13.98950784	0.882245878685592
13.99084119	0.886428725539517
13.99217454	0.886974331530799
13.99350789	0.8852769348065562
13.99484124	0.8856406721340774
13.99617459	0.8880856702238772
13.99750794	0.8895608124507611
13.99884129	0.8872976168184376
14.000174640000001	0.8833370244618711
14.00150799	0.8818416893181881
14.00284134	0.8829732871343499
14.00417469	0.8845494601515137
14.00550804	0.8837815996628732
14.00684139	0.8820842691449151
14.00817474	0.8833572835849548
14.00950809	0.886570142163395
14.01084144	0.884468622278033
14.01217479	0.8811142808694302
14.01350814	0.8830945770477133
14.01484149	0.8877421920194396
14.01617484	0.8873380688583202
14.017508190000001	0.8851759040162764
14.01884154	0.8848121666887552
14.02017489	0.8853173206401543
14.02150824	0.8842665606974733
14.02284159	0.8820034312714342
14.02417494	0.8825894230963142
14.02550829	0.8844484293612339
14.02684164	0.8854991893039149
14.02817499	0.8850142282693149
14.02950834	0.8839432754098348
14.03084169	0.884509008111631
14.03217504	0.8849940353525159
14.03350839	0.8868328487006364
14.03484174	0.886570142163395
14.03617509	0.8853779655968361
14.03750844	0.8883686358842021
14.03884179	0.8888131448789196
14.04017514	0.8857820887579554
14.04150849	0.8840847582399972
14.04284184	0.8844282364444349
14.04417519	0.8847919737719562
14.04550854	0.8863478876660363
14.04684189	0.8854385443472332
14.04817524	0.8846707500648772
14.04950859	0.8848121666887552
14.05084194	0.8862468568757564
14.05217529	0.8860649882119959
14.05350864	0.8859841503385151
14.05484199	0.8875198713157962
14.05617534	0.8875198713157962
14.05750869	0.8859033124650343
14.05884204	0.8839634683266338
14.06017539	0.8812759566163918
14.06150874	0.8788510852371065
14.06284209	0.8799422972196703
14.06417544	0.8826096160131133
14.06550879	0.8854183514304342
14.06684214	0.8857013170907592
14.06817549	0.8840645653231982
14.06950884	0.8845292672347147
14.07084219	0.8862266639589573
14.07217554	0.8847717808551571
14.07350889	0.882549037262716
14.07484224	0.8841049511567963
14.07617559	0.8876816132690424
14.07750894	0.8880856702238772
14.07884229	0.8852567418897571
14.08017564	0.881922527191669
14.08150899	0.8819832383546352
14.082842340000001	0.8823267165590728
14.08417569	0.8811142808694302
14.08550904	0.8821448478953121
14.08684239	0.8829329013007517
14.08817574	0.881356728283588
14.08950909	0.8830945770477133
14.09084244	0.883296638628273
14.09217579	0.8794977220186683
14.09350914	0.8775174258403851
14.09484249	0.8792148225646278
14.09617584	0.88121531165971
14.09750919	0.8808515743321887
14.09884254	0.882811677593673
14.100175890000001	0.8834785072920337
14.10150924	0.8809728642455522
14.10284259	0.877456847089988
14.10417594	0.8764666658977042
14.10550929	0.87790142229099
14.10684264	0.8791744367310298
14.10817599	0.8816396939439131
14.10950934	0.8816396939439131
14.11084269	0.8799826830532684
14.11217604	0.8826702609697951
14.11350939	0.8876007091892769
14.11484274	0.8847919737719562
14.11617609	0.8800837138435482
14.11750944	0.880568741084433
14.11884279	0.880568741084433
14.12017614	0.8793966912283884
14.12150949	0.8773760092165072
14.12284284	0.877012271888986
14.12417619	0.877477040006787
14.12550954	0.876022090696702
14.12684289	0.8750723615443009
14.12817624	0.8776791015873466
14.12950959	0.8824883260997498
14.13084294	0.8841049511567963
14.13217629	0.8814577590738678
14.13350964	0.8808717672489879
14.13484299	0.883316831545072
14.13617634	0.8852567418897571
14.13750969	0.8829732871343499
14.13884304	0.8797604285559097
14.14017639	0.8792148225646278
14.14150974	0.8803059683409069
14.14284309	0.8793764321053048
14.14417644	0.8776588424642631
14.14550979	0.8766889203950629
14.14684314	0.878366190408791
14.14817649	0.8822660716023911
14.14950984	0.882549037262716
14.15084319	0.8825692301795152
14.15217654	0.8835391522487154
14.15350989	0.8841049511567963
14.15484324	0.8835188931256317
14.15617659	0.8824277473493527
14.15750994	0.880912153082586
14.15884329	0.8810537021190331
14.16017664	0.882104462061714
14.16150999	0.8802251966737107
14.16284334	0.8773558162997082
14.16417669	0.8794371432682712
14.165510040000001	0.8823267165590728
14.16684339	0.8812759566163918
14.16817674	0.882811677593673
14.16951009	0.8867924628670383
14.17084344	0.8869338794909163
14.17217679	0.8850142282693149
14.17351014	0.8829329013007517
14.17484349	0.881619501027114
14.17617684	0.883902823369952
14.17751019	0.8860246023783978
14.17884354	0.8846909429816763
14.18017689	0.8816800797775112
14.18151024	0.8796189457257471
14.182843590000001	0.8807505435419091
14.18417694	0.8818214964013891
14.18551029	0.8808313814153897
14.18684364	0.8791541776079461
14.18817699	0.8759210599064221
14.18951034	0.8769112410987061
14.19084369	0.8810738950358321
14.19217704	0.8832359936715913
14.19351039	0.8836199901221963
14.19484374	0.8826702609697951
14.19617709	0.881356728283588
14.19751044	0.8827308397201921
14.19884379	0.8813971803234706
14.20017714	0.8796392048488307
14.20151049	0.8792552083982259
14.20284384	0.8800433280099501
14.20417719	0.8802857754241079
14.20551054	0.8800231350931511
14.20684389	0.8795785598921491
14.20817724	0.8790329539008671
14.20951059	0.879538174058551
14.21084394	0.8818214964013891
14.21217729	0.8826702609697951
14.21351064	0.8825085852228334
14.21484399	0.8817002726943102
14.21617734	0.880326161257706
14.21751069	0.8826702609697951
14.21884404	0.8826298089299123
14.22017739	0.8809728642455522
14.22151074	0.8817002726943102
14.22284409	0.8796189457257471
14.22417744	0.8801241658834309
14.22551079	0.8806697056684282
14.22684414	0.878992568067269
14.22817749	0.8792148225646278
14.22951084	0.8798008143895077
14.230844190000001	0.8809324122056696
14.23217754	0.8785479928662671
14.23351089	0.8760625427365848
14.23484424	0.878992568067269
14.23617759	0.8804879032109522
14.23751094	0.8790734059407499
14.23884429	0.8780630318316669
14.24017764	0.8787500544468267
14.24151099	0.8793764321053048
14.24284434	0.8802655825073088
14.24417769	0.878810633197224
14.24551104	0.877477040006787
14.24684439	0.880164551717029
14.248177740000001	0.8819832383546352
14.24951109	0.8795785598921491
14.25084444	0.8782650934122266
14.25217779	0.8793158533549077
14.25351114	0.8793562391885058
14.25484449	0.8792350154814268
14.25617784	0.8816396939439131
14.25751119	0.8828520634272711
14.25884454	0.8808919601657869
14.26017789	0.8787702473636259
14.26151124	0.8784267691591882
14.26284459	0.8758806740728241
14.26417794	0.8769314340155051
14.26551129	0.875820095322427
14.26684464	0.875820095322427
14.26817799	0.8778205182112246
14.26951134	0.8767697582685435
14.27084469	0.8771334955960648
14.27217804	0.8798210073063067
14.27351139	0.880568741084433
14.27484474	0.8818821413580709
14.27617809	0.8815790489872313
14.27751144	0.880164551717029
14.27884479	0.8797604285559097
14.28017814	0.879113791774348
14.28151149	0.878507607032669
14.28284484	0.8786086378229487
14.28417819	0.8763454421906252
14.28551154	0.874385338929141
14.28684489	0.8764868588145032
14.28817824	0.8787702473636259
14.28951159	0.880164551717029
14.29084494	0.8811344737862293
14.29217829	0.8812759566163918
14.29351164	0.8809324122056696
14.29484499	0.8812355045765091
14.29617834	0.8818821413580709
14.29751169	0.8798816522629885
14.29884504	0.8783054792458247
14.30017839	0.8778609702511072
14.30151174	0.8795583669753501
14.30284509	0.8809526713287532
14.30417844	0.881518470236834
14.30551179	0.8800231350931511
14.30684514	0.8787096686132286
14.30817849	0.8783863833255902
14.30951184	0.8787702473636259
14.31084519	0.8787702473636259
14.31217854	0.880912153082586
14.313511890000001	0.8827712255537902
14.31484524	0.8818214964013891
14.31617859	0.8787904402804249
14.31751194	0.8784671549927863
14.31884529	0.8822054928519939
14.32017864	0.8815386631536332
14.32151199	0.8762443451940608
14.32284534	0.8755169367453028
14.32417869	0.8786490236565468
14.32551204	0.8805282890445503
14.32684539	0.8809526713287532
14.32817874	0.8813163424499899
14.32951209	0.8811142808694302
14.330845440000001	0.8818214964013891
14.33217878	0.8794977220186683
14.33351213	0.8801039729666319
14.33484548	0.8820640100218314
14.33617883	0.8813163424499899
14.337512180000001	0.8805080961277513
14.33884553	0.8795785598921491
14.34017888	0.8777598732545429
14.34151223	0.876608082521582
14.34284558	0.877921615207789
14.34417893	0.8798008143895077
14.34551228	0.8805080961277513
14.34684563	0.8787298615300277
14.34817898	0.8787702473636259
14.34951233	0.8795179149354674
14.35084568	0.8804677102941532
14.35217903	0.8801241658834309
14.35351238	0.8807909293755072
14.35484573	0.8830137391742326
14.35617908	0.883276445711474
14.35751243	0.8803464203807897
14.35884578	0.8774366541731888
14.36017913	0.8753148751647432
14.36151248	0.8761231214869818
14.36284583	0.87848741411587
14.36417918	0.878952182233671
14.36551253	0.8788308923203075
14.36684588	0.8769920789721869
14.36817923	0.8781438697051478
14.36951258	0.8809930571623513
14.37084593	0.8812961495331909
14.37217928	0.8787702473636259
14.37351263	0.8791946296478287
14.37484598	0.8789319231105873
14.37617933	0.8788915372769892
14.37751268	0.877618456630665
14.37884603	0.877598263713866
14.38017938	0.8796593977656298
14.38151273	0.8793360462717067
14.38284608	0.8755775817019846
14.38417943	0.8740417945184189
14.38551278	0.8748501070469421
14.38684613	0.875840288239226
14.38817948	0.8780226459980688
14.38951283	0.8786490236565468
14.39084618	0.880204937550627
14.39217953	0.8816598868607121
14.39351288	0.8811142808694302
14.39484623	0.8793764321053048
14.39617958	0.8782852863290257
14.39751293	0.8792754013150249
14.39884628	0.8792754013150249
14.40017963	0.8799826830532684
14.40151298	0.8816598868607121
14.402846330000001	0.8812759566163918
14.40417968	0.8797401694328261
14.40551303	0.8769314340155051
14.40684638	0.8746480454663825
14.40817973	0.8746884312999806
14.40951308	0.8767495653517445
14.41084643	0.8802655825073088
14.41217978	0.8812556974933081
14.41351313	0.881195118742911
14.41484648	0.8811749258261119
14.41617983	0.8807909293755072
14.41751318	0.8790531468176662
14.41884653	0.8781842555387459
14.42017988	0.8781842555387459
14.42151323	0.8775780707970668
14.42284658	0.876587889604783
14.42417993	0.8771940743464619
14.42551328	0.880164551717029
14.42684663	0.8797604285559097
14.42817998	0.8780023868749852
14.42951333	0.8780630318316669
14.43084668	0.8790329539008671
14.43218003	0.8757998361993433
14.43351338	0.8750925544610999
14.43484673	0.876870855265108
14.43618008	0.8797604285559097
14.43751343	0.8793966912283884
14.43884678	0.8746884312999806
14.44018013	0.8729708416589388
14.44151348	0.8741024394751006
14.44284683	0.8760625427365848
14.44418018	0.8771334955960648
14.44551353	0.8743651460123419
14.44684688	0.873314386069661
14.44818023	0.8757998361993433
14.44951358	0.878406576242389
14.45084693	0.8780428389148679
14.45218028	0.8772749122199428
14.45351363	0.8781438697051478
14.45484698	0.8794371432682712
14.45618033	0.8800635209267492
14.45751368	0.8807505435419091
14.45884703	0.8807505435419091
14.46018038	0.8782852863290257
14.46151373	0.8769920789721869
14.46284708	0.8754765509117048
14.46418043	0.8751128135841835
14.46551378	0.876608082521582
14.46684713	0.8762847972339435
14.468180480000001	0.875840288239226
14.46951383	0.8770931097624667
14.47084718	0.8789117301937883
14.47218053	0.8784671549927863
14.47351388	0.877032464805785
14.47484723	0.8771940743464619
14.47618058	0.8767899511853426
14.47751393	0.878810633197224
14.47884728	0.881195118742911
14.48018063	0.8787904402804249
14.48151398	0.8754765509117048
14.48284733	0.8763252492738262
14.48418068	0.8782852863290257
14.485514030000001	0.8775174258403851
14.48684738	0.8762443451940608
14.48818073	0.8775174258403851
14.48951408	0.8808717672489879
14.49084743	0.8815992419040303
14.49218078	0.8797401694328261
14.49351413	0.878689409490145
14.49484748	0.8758604811560251
14.49618083	0.8751733923345807
14.49751418	0.8781640626219468
14.49884753	0.8795987528089481
14.50018088	0.8778811631679063
14.50151423	0.8747490762566622
14.50284758	0.8741024394751006
14.50418093	0.8743045672619449
14.50551428	0.8742641152220622
14.50684763	0.8740216016016198
14.50818098	0.8764262800641061
14.50951433	0.8787096686132286
14.51084768	0.8776588424642631
14.51218103	0.8764868588145032
14.51351438	0.876305056357027
14.51484773	0.8773558162997082
14.51618108	0.8788308923203075
14.51751443	0.8792350154814268
14.51884778	0.8792754013150249
14.52018113	0.8759210599064221
14.52151448	0.8744661768026218
14.52284783	0.8747288171335788
14.52418118	0.8753755201214249
14.52551453	0.8773153642598254
14.52684788	0.878507607032669
14.52818123	0.8772547193031437
14.52951458	0.8763656351074243
14.53084793	0.8791541776079461
14.53218128	0.8803464203807897
14.53351463	0.8781640626219468
14.53484798	0.8763252492738262
14.53618133	0.8779821939581862
14.53751468	0.8775780707970668
14.53884803	0.8751330065009826
14.54018138	0.873475995610338
14.54151473	0.87499152367082
14.54284808	0.8756988054090634
14.54418143	0.8738195400210601
14.54551478	0.8738397991441438
14.54684813	0.874809721213344
14.54818148	0.8788510852371065
14.54951483	0.8829530942175509
14.550848180000001	0.8820034312714342
14.55218153	0.8789117301937883
14.55351488	0.8786288307397478
14.55484823	0.8783863833255902
14.55618158	0.8790935988575489
14.55751493	0.877598263713866
14.55884828	0.8748501070469421
14.56018163	0.873314386069661
14.56151498	0.8743651460123419
14.56284833	0.8769112410987061
14.56418168	0.8782650934122266
14.56551503	0.876870855265108
14.56684838	0.8746682383831815
14.568181730000001	0.8767091133118617
14.56951508	0.8779821939581862
14.57084843	0.8762645381108598
14.57218178	0.8763858280242233
14.57351513	0.8770931097624667
14.57484848	0.8777801323776265
14.57618183	0.8771334955960648
14.57751518	0.8744459838858228
14.57884853	0.8723848498340588
14.58018188	0.8725869114146185
14.58151523	0.8726272972482165
14.58284858	0.8740014086848208
14.58418193	0.8746884312999806
14.58551528	0.873455802693539
14.58684863	0.8718392438427769
14.58818198	0.874789528296545
14.58951533	0.878669216573346
14.59084868	0.8797401694328261
14.59218203	0.8787096686132286
14.59351538	0.8768304032252253
14.59484873	0.8759210599064221
14.59618208	0.878366190408791
14.59751543	0.8794371432682712
14.59884878	0.878366190408791
14.60018213	0.8770728506393831
14.60151548	0.8769718860553879
14.60284883	0.8750319757107028
14.60418218	0.8724454947907405
14.60551553	0.8723646569172598
14.60684888	0.8732740002360629
14.60818223	0.8763858280242233
14.60951558	0.8769516269323042
14.61084893	0.8752744893311452
14.61218228	0.8758604811560251
14.61351563	0.877598263713866
14.61484898	0.8776791015873466
14.616182330000001	0.876406087147307
14.61751568	0.8757391912426615
14.61884903	0.8767899511853426
14.62018238	0.8748299141301431
14.62151573	0.8721827882534993
14.62284908	0.873193162362582
14.62418243	0.8745672075929016
14.62551578	0.8750319757107028
14.62684913	0.8756179675355827
14.62818248	0.87499152367082
14.62951583	0.8744661768026218
14.63084918	0.8745470146761026
14.63218253	0.8765071179375867
14.633515880000001	0.8757593841594606
14.63484923	0.87450656263622
14.63618258	0.876022090696702
14.63751593	0.8778205182112246
14.63884928	0.8775174258403851
14.64018263	0.8745470146761026
14.64151598	0.8736982501076966
14.64284933	0.8748905590868249
14.64418268	0.8764868588145032
14.64551603	0.8760827356533838
14.64684938	0.8735366405670197
14.64818273	0.8748501070469421
14.64951608	0.8781842555387459
14.65084943	0.8793360462717067
14.65218278	0.8780630318316669
14.65351613	0.8772143334695456
14.65484948	0.8774366541731888
14.65618283	0.8772951051367417
14.65751618	0.8774366541731888
14.65884953	0.874385338929141
14.66018288	0.8719402746330568
14.66151623	0.8734962547334216
14.66284958	0.8755775817019846
14.66418293	0.873900377894541
14.66551628	0.8738195400210601
14.66684963	0.8753755201214249
14.66818298	0.8748905590868249
14.66951633	0.872890003785458
14.67084968	0.8726272972482165
14.67218303	0.8743045672619449
14.67351638	0.8726474901650156
14.67484973	0.8731122582828167
14.67618308	0.877012271888986
14.67751643	0.8775376187571842
14.67884978	0.8753148751647432
14.68018313	0.8719604675498559
14.68151648	0.8687274160546166
14.68284983	0.8683030337704136
14.68418318	0.8707480980664979
14.68551653	0.8730314866156205
14.68684988	0.8709097076071748
14.68818323	0.8707077122328998
14.68951658	0.8731729032394985
14.69084993	0.8751330065009826
14.69218328	0.8751733923345807
14.69351663	0.8743247601787438
14.69484998	0.874971330754021
14.69618333	0.8757796432825443
14.69751668	0.8776791015873466
14.698850030000001	0.8771738814296629
14.70018338	0.874971330754021
14.70151673	0.874486369719421
14.70285008	0.8735164476502206
14.70418343	0.8729910345757379
14.70551678	0.8709501596470576
14.70685013	0.8681616171465356
14.70818348	0.8702631370318977
14.70951683	0.8731122582828167
14.71085018	0.8751733923345807
14.71218353	0.8747288171335788
14.71351688	0.8724454947907405
14.71485023	0.8717584721755808
14.716183580000001	0.8724454947907405
14.71751693	0.8717584721755808
14.71885028	0.8710107383974547
14.72018363	0.8705864223195363
14.72151698	0.8695558552936543
14.72285033	0.8705864223195363
14.72418368	0.8732133552793812
14.72551703	0.872688008411183
14.72685038	0.8708289359399786
14.72818373	0.8735568334838187
14.72951707	0.8755775817019846
14.73085042	0.8747086242167796
14.73218377	0.8748702999637412
14.73351712	0.874971330754021
14.73485047	0.8750521686275018
14.73618382	0.8751128135841835
14.73751717	0.8776386495474641
14.73885052	0.8771940743464619
14.74018387	0.8717786650923799
14.74151722	0.8678786514862107
14.74285057	0.8705257773628545
14.74418392	0.8740014086848208
14.74551727	0.8732133552793812
14.74685062	0.8725060735411377
14.74818397	0.8721423362136165
14.74951732	0.8717382130524971
14.75085067	0.870343908699094
14.75218402	0.8707682909832969
14.75351737	0.8739407637281391
14.75485072	0.8759210599064221
14.75618407	0.8744661768026218
14.75751742	0.8722636261269799
14.75885077	0.8735770264006179
14.76018412	0.8728698108686589
14.76151747	0.8688688326784946
14.76285082	0.8678584585694116
14.76418417	0.8696165002503361
14.76551752	0.8715765373055356
14.76685087	0.8723646569172598
14.76818422	0.8717786650923799
14.76951757	0.8710915762709354
14.77085092	0.8694750174201735
14.77218427	0.8699397855379746
14.77351762	0.8741226323918997
14.77485097	0.8760827356533838
14.77618432	0.8730516795324196
14.77751767	0.8725869114146185
14.77885102	0.8751128135841835
14.78018437	0.874223729388464
14.78151772	0.8726474901650156
14.78285107	0.8729910345757379
14.78418442	0.8711320283108182
14.78551777	0.8715361514719375
14.78685112	0.8733750310263427
14.788184470000001	0.8728294250350608
14.78951782	0.8737387683538639
14.79085117	0.8753957130382239
14.79218452	0.8764262800641061
14.79351787	0.8765071179375867
14.79485122	0.8750925544610999
14.79618457	0.8725262664579367

==> anc/Villanyi_160926_0004.txt <==
Heat pulse experiment

Budapest, 26/09/2016, 4th exp.
BME, Dep. of Energy Engineering

1st col: time [s]
2nd col: amplified electric temperature signal [V]
Specimen: limestone from Villány,
Thickness: 1.62 [mm]
Pulse length: 10 [ms]
/////////////////////////////////////////

0.0010000500000000002	0.060583746329466046
0.0020001000000000003	0.042788319237361955
0.00300015	0.02138574425114217
0.004000200000000001	-0.0015803385253599965
0.00500025	-0.007832892356293532
0.0060003	-0.01456607094417683
0.00700035	0.002146965557993221
0.008000400000000001	0.008399519388926757
0.00900045	0.0063553868416947835
0.0100005	-0.0025420804826580155
0.01100055	-0.003143353872243713
0.0120006	0.0026280827583415657
0.01300065	-0.01144004025040931
0.0140007	-0.007231618966707747
0.01500075	-0.005668603619824031
0.016000800000000003	0.008880636589275102
0.017000849999999998	-0.018173218838292607
0.0180009	-0.005187486419475773
0.019000950000000003	-0.0172114768809945
0.020000999999999998	0.007918894631976994
0.02100105	0.005754605895507582
0.022001100000000003	0.017778596357026395
0.023001149999999998	0.009481909978860798
0.0240012	0.013089057872976576
0.025001250000000003	-0.007231618966707747
0.026001299999999998	-0.008313517113243294
0.02700135	0.008399519388926757
0.028001400000000003	-0.013003055597293025
0.029001449999999998	0.014170956019512035
0.0300015	-0.0004979479354259544
0.031001550000000003	0.00371047334827552
0.0320016	-0.0172114768809945
0.03300165	0.00479237149481098
0.0340017	-0.0004979479354259544
0.035001750000000005	-0.018774492227878303
0.0360018	-0.019255609428226562
0.03700185	-0.006269877009409728
0.038001900000000005	-0.010357649660475267
0.03900195	-0.0009790651357742114
0.040002	0.005273488695159324
0.041002050000000005	-0.0025420804826580155
0.0420021	0.00479237149481098
0.04300215	0.017778596357026395
0.044002200000000005	0.015734463809794333
0.04500225	-0.00939590770317725
0.0460023	0.00371047334827552
0.047002350000000005	0.021986525197329375
0.0480024	-0.005187486419475773
0.04900245	-0.00675050176635949
0.050002500000000005	0.014652073219860293
0.05100255	-0.009877024903525506
0.0520026	-0.015047188144525086
0.05300265	0.027157180881727364
0.0540027	0.0026280827583415657
0.05500275	0.001546184611806019
0.0560028	-0.00001732317847619275
0.05700285	0.0005839502111095047
0.0580029	-0.004706369219127517
0.05900295	-0.008313517113243294
0.060003	-0.010958923050061051
0.06100305	0.011044925325744515
0.0620031	0.01729747915667805
0.06300315	0.010443651936158817
0.0640032	0.019341611703910112
0.06500325	-0.01144004025040931
0.0660033	-0.0025420804826580155
0.06700335	0.007317621242391298
0.0680034	0.021986525197329375
0.06900345000000001	0.008880636589275102
0.0700035	0.0032293561479272634
0.07100355	0.007918894631976994
0.0720036	-0.017692594081342845
0.07300365	0.008399519388926757
0.0740037	-0.009877024903525506
0.07500375000000001	-0.011921157450757567
0.0760038	0.01152604252609286
0.07700385	-0.0009790651357742114
0.0780039	-0.010958923050061051
0.07900395	-0.00001732317847619275
0.080004	0.009481909978860798
0.08100405000000001	0.012006667283042621
0.0820041	0.008880636589275102
0.08300415	0.014652073219860293
0.0840042	0.03184671936577718
0.08500425	-0.011921157450757567
0.0860043	-0.008313517113243294
0.08700435000000001	0.004191098105225282
0.0880044	-0.010357649660475267
0.08900445	0.0010650674114577618
0.0900045	0.016215088566744095
0.09100455	0.0026280827583415657
0.0920046	-0.00001732317847619275
0.09300465000000001	-0.005668603619824031
0.0940047	0.005754605895507582
0.09500475	-0.0025420804826580155
0.0960048	0.029802586818545123
0.09700485	-0.00362447107259197
0.0980049	-0.00001732317847619275
0.09900495000000001	0.00371047334827552
0.100005	0.0032293561479272634
0.10100505	0.024511774944909692
0.1020051	0.007918894631976994
0.10300515	0.00479237149481098
0.1040052	-0.00362447107259197
0.10500525000000001	0.01729747915667805
0.1060053	0.001546184611806019
0.10700535	0.014170956019512035
0.1080054	-0.009877024903525506
0.10900545	-0.0025420804826580155
0.1100055	0.009481909978860798
0.11100555000000001	0.005273488695159324
0.1120056	-0.010958923050061051
0.11300565	-0.010357649660475267
0.1140057	-0.005187486419475773
0.11500575	-0.007832892356293532
0.1160058	0.010443651936158817
0.11700585000000001	0.010443651936158817
0.1180059	-0.013484172797641282
0.11900595	0.019822236460859875
0.120006	0.03232734412272695
0.12100605	0.0026280827583415657
0.1220061	0.013570175073324833
0.12300615000000001	0.021986525197329375
0.1240062	-0.0009790651357742114
0.12500624999999999	-0.00939590770317725
0.12600630000000002	-0.003143353872243713
0.12700635	-0.0015803385253599965
0.1280064	0.001546184611806019
0.12900645	0.00479237149481098
0.1300065	0.005273488695159324
0.13100655	0.00479237149481098
0.1320066	-0.009877024903525506
0.13300665	-0.006269877009409728
0.1340067	0.0010650674114577618
0.13500675	0.009481909978860798
0.1360068	0.011044925325744515
0.13700685	-0.018774492227878303
0.13800690000000002	-0.008794634313591551
0.13900695	0.011044925325744515
0.140007	-0.014085446187227067
0.14100705	0.001546184611806019
0.1420071	0.024511774944909692
0.14300715	0.02511304833449539
0.1440072	0.012006667283042621
0.14500725	0.018860494503561854
0.1460073	0.005273488695159324
0.14700735	0.015734463809794333
0.1480074	0.024511774944909692
0.14900745	-0.00362447107259197
0.1500075	0.00683650404204304
0.15100755	-0.0004979479354259544
0.1520076	-0.011921157450757567
0.15300765	0.005754605895507582
0.1540077	0.0032293561479272634
0.15500775	0.004191098105225282
0.1560078	0.019822236460859875
0.15700785	0.0032293561479272634
0.1580079	0.02607479029179341
0.15900795	-0.004105095829541732
0.160008	0.004191098105225282
0.16100805	0.024511774944909692
0.1620081	0.025594165534843647
0.16300815	0.018860494503561854
0.1640082	0.027157180881727364
0.16500825	0.013089057872976576
0.1660083	0.019341611703910112
0.16700835	0.014170956019512035
0.1680084	0.019341611703910112
0.16900845	0.007317621242391298
0.1700085	0.030283211575494885
0.17100855	0.013570175073324833
0.1720086	0.02294875959802589
0.17300865	0.001546184611806019
0.1740087	0.024030657744561347
0.17500875	0.013089057872976576
0.1760088	0.025594165534843647
0.17700885	0.029201313428959423
0.1780089	0.022467642397677633
0.17900895	0.021986525197329375
0.180009	0.03136560216542893
0.18100905	0.025594165534843647
0.1820091	0.038098780753312224
0.18300915	0.045433725174179714
0.1840092	0.043870709827295996
0.18500925000000001	0.014170956019512035
0.1860093	0.021986525197329375
0.18700935	0.026676063681379106
0.1880094	0.032928617512312644
0.18900945	0.03232734412272695
0.1900095	0.018860494503561854
0.19100955	0.022467642397677633
0.1920096	0.027157180881727364
0.19300965	0.03545386725989296
0.1940097	0.043870709827295996
0.19500975	0.029802586818545123
0.1960098	0.02823907902826291
0.19700985000000001	0.042788319237361955
0.1980099	0.0423072020370137
0.19900995	0.027157180881727364
0.20001	0.03870005414289792
0.20101005	0.043870709827295996
0.2020101	0.04074418669012998
0.20301015	0.034491632859196444
0.2040102	0.046515623320715176
0.20501025	0.05324929435199705
0.2060103	0.04591434993112947
0.20701035	0.05120516180476499
0.2080104	0.04855975586794723
0.20901045000000001	0.03870005414289792
0.2100105	0.044351334584245755
0.21101055	0.05685644224611283
0.2120106	0.029802586818545123
0.21301065	0.05012277121483095
0.2140107	0.04122530389047824
0.21501075	0.039181171343246175
0.2160108	0.05120516180476499
0.21701085	0.06419104195660136
0.2180109	0.05120516180476499
0.21901095	0.025594165534843647
0.220011	0.05745771563569853
0.22101105000000001	0.05745771563569853
0.2220111	0.059020730982582245
0.22301115	0.03966228854359444
0.2240112	0.06467201142393009
0.22501125	0.059020730982582245
0.2260113	0.055293426899229024
0.22701135	0.061545783752803215
0.2280114	0.06371012173361253
0.22901145	0.07729722603069478
0.2300115	0.05120516180476499
0.23101155	0.04591434993112947
0.2320116	0.07669605112978871
0.23301165000000001	0.047477857721411776
0.2340117	0.06731731887206813
0.23501175	0.06996257707586635
0.2360118	0.05589470028881472
0.23701185	0.05481230969888077
0.2380119	0.055293426899229024
0.23901195	0.0777781954980235
0.240012	0.05373041155234531
0.24101205	0.06888043270763156
0.2420121	0.08715692775574409
0.24301215	0.060583746329466046
0.2440122	0.06419104195660136
0.24501225000000001	0.08763789722307282
0.2460123	0.09966188768459154
0.24701235	0.08042345370182165
0.2480124	0.08403070008461713
0.24901245	0.08823912136831862
0.25001249999999997	0.08138539263647909
0.25101255	0.07669605112978871
0.2520126	0.09340943234233773
0.25301264999999995	0.05793883283604678
0.2540127	0.08872004159130753
0.25501274999999995	0.08042345370182165
0.2560128	0.07356977421432194
0.25701284999999996	0.08198656753738516
0.2580129	0.07152569091142978
0.25901294999999996	0.09761780438169938
0.260013	0.09389035256532664
0.26101304999999997	0.09605469054613595
0.2620131	0.08920101105863625
0.26301315	0.10170602023182361
0.26401319999999995	0.10651556717209125
0.26501325	0.10591439227118526
0.26601329999999995	0.10170602023182361
0.26701335	0.09545346640089007
0.26801339999999996	0.09857979256069674
0.26901345	0.08090447241349027
0.27001349999999996	0.11637531814148046
0.27101355	0.10543342280385654
0.27201359999999997	0.09136534903944557
0.27301365	0.1143311855942484
0.27401369999999997	0.11589429942981191
0.27501375	0.1074775553510886
0.2760138	0.11685623836446929
0.27701384999999995	0.08920101105863625
0.2780139	0.10964184408755802
0.27901394999999996	0.11012281355488673
0.280014	0.1252730316875325
0.28101404999999996	0.12623497062218997
0.2820141	0.1143311855942484
0.28301414999999996	0.10699653663941998
0.2840142	0.11950154581260733
0.28501424999999997	0.11745746250971517
0.2860143	0.12154557987115967
0.28701435	0.13092436137322017
0.28801439999999995	0.12575400115486124
0.28901445	0.12731711499042467
0.29001449999999995	0.09966188768459154
0.29101455	0.13044334266155153
0.29201459999999996	0.10904066918665203
0.29301465	0.1346517639452531
0.29401469999999996	0.10855965047498349
0.29501475	0.13200645649711507
0.29601479999999997	0.14354952673564494
0.29701485	0.11950154581260733
0.29801489999999997	0.1351327334125818
0.29901495	0.13561370287991054
0.300015	0.1184193522000328
0.30101504999999995	0.15292830823770545
0.3020151	0.14246743161175007
0.30301514999999996	0.15701642559914994
0.3040152	0.13777799161637996
0.30501524999999996	0.12214680401640556
0.3060153	0.15857953943471337
0.30701533999999997	0.14294835183473897
0.30801539	0.1466757544067719
0.30901544	0.13669589649248506
0.31001548999999995	0.14294835183473897
0.31101554	0.15701642559914994
0.31201558999999995	0.15292830823770545
0.31301564	0.1335696195770183
0.31401568999999996	0.14607457950586583
0.31501574	0.12683619476743577
0.31601578999999996	0.13982212416361203
0.31701584	0.15028300078956733
0.31801588999999997	0.1252730316875325
0.31901594	0.13873993055103742
0.32001599	0.15809856996738467
0.32101603999999995	0.16170581635018014
0.32201609	0.16952143477233725
0.32301613999999995	0.1549723422962577
0.32401619	0.1560545359088323
0.32501623999999996	0.1632689301857436
0.32601629	0.16014270251461668
0.32701633999999996	0.16855949583767985
0.32801639	0.15701642559914994
0.32901643999999997	0.16795832093677382
0.33001649	0.1721666929761355
0.33101653999999997	0.1632689301857436
0.33201659	0.16904046530500857
0.33301664	0.1821466001347621
0.33401668999999995	0.1899622185569192
0.33501674	0.17481195117993367
0.33601678999999995	0.17372980681169892
0.33701684	0.15701642559914994
0.33801688999999996	0.17685608372716569
0.33901694	0.17841919756272917
0.34001698999999996	0.1790203724636352
0.34101704	0.1831085390694195
0.34201708999999997	0.17793822809540044
0.34301714	0.19044318802424792
0.34401719	0.19621472314351293
0.34501723999999995	0.19465160930794945
0.34601729	0.17841919756272917
0.34701733999999995	0.17108454860790073
0.34801739	0.18779792982044974
0.34901743999999996	0.1935694649397147
0.35001749	0.2024672277301066
0.35101753999999996	0.1790203724636352
0.35201759	0.18058348629919863
0.35301763999999997	0.19044318802424792
0.35401769	0.1638701050866496
0.35501773999999997	0.17685608372716569
0.35601779	0.2087196830723604
0.35701784	0.20980182744059517
0.35801788999999995	0.19092415749157665
0.35901794	0.20186600358486073
0.36001798999999995	0.19044318802424792
0.36101804	0.21857938479740974
0.36201808999999996	0.20090406465020327
0.36301814	0.19982192028196857
0.36401818999999996	0.1920063018598114
0.36501824	0.19465160930794945
0.36601828999999997	0.21136499052049845
0.36701834	0.22230683661378253
0.36801839	0.2196615291656445
0.36901843999999995	0.20403034156567004
0.37001849	0.19405038516270356
0.37101853999999995	0.1920063018598114
0.37201859	0.19513257877527818
0.37301863999999996	0.2034291174204242
0.37401869	0.18575384651755758
0.37501873999999996	0.19465160930794945
0.37601879	0.19982192028196857
0.37701883999999997	0.21545310788194297
0.37801889	0.21292810435606194
0.37901893999999997	0.2290402614233651
0.38001899	0.20451131103299877
0.38101904	0.24046307698397787
0.38201908999999995	0.23324868270706658
0.38301914	0.22122464300120792
0.38401918999999995	0.21918055969831576
0.38501924	0.22170561246853665
0.38601928999999996	0.21653530149451758
0.38701934	0.22326872630410013
0.38801938999999996	0.2149721876589541
0.38901944	0.2295212308906938
0.39001948999999997	0.22170561246853665
0.39101954	0.23108434472625725
0.39201959	0.22230683661378253
0.39301963999999995	0.23793802421375693
0.39401969	0.22278780608111126
0.39501973999999995	0.22639495397522702
0.39601979	0.23685587984552223
0.39701983999999996	0.23108434472625725
0.39801989	0.22639495397522702
0.39901993999999996	0.24527267316858536
0.40001999	0.24154522135221257
0.40102003999999997	0.264992076618684
0.40202009	0.24779772593880628
0.40302013999999997	0.24527267316858536
0.40402019	0.25044298414260446
0.40502024	0.25248706744549665
0.40602028999999995	0.2420261908195413
0.40702034	0.2587395720320903
0.40802038999999996	0.25044298414260446
0.40902044	0.24046307698397787
0.41002048999999996	0.24527267316858536
0.41102054	0.24262741496478718
0.41202058999999996	0.24046307698397787
0.41302064	0.2540502305254
0.41402068999999997	0.24839895008405213
0.41502074	0.24936083977436974
0.41602079	0.25465140542630593
0.41702083999999995	0.2420261908195413
0.41802089	0.2681183042898109
0.41902093999999995	0.24839895008405213
0.42002099	0.2577776330974329
0.42102103999999996	0.26607422098691874
0.42202109	0.2676373348224822
0.42302113999999996	0.2645111071513553
0.42402119	0.26030268586765376
0.42502123999999997	0.2624670238484631
0.42602129	0.28122448836390435
0.42702133999999997	0.27749703654753155
0.42802139	0.27437080887640464
0.42902144	0.2723267255735124
0.43002148999999995	0.2765350976128741
0.43102154	0.25248706744549665
0.43202158999999996	0.24936083977436974
0.43302164	0.27184575610618367
0.43402168999999996	0.25044298414260446
0.43502174	0.2785792301601061
0.43602178999999996	0.25513237489363466
0.43702184	0.28904010678606146
0.43802188999999997	0.26342896278312056
0.43902194	0.28795791317348685
0.44002199	0.27593392271196804
0.44102203999999995	0.29793786957645335
0.44202209	0.3046712943860359
0.44302213999999995	0.28904010678606146
0.44402219	0.2901222511542962
0.44502223999999996	0.2696814181253744
0.44602229	0.2863947993379234
0.44702233999999996	0.2734088699417472
0.44802239	0.2901222511542962
0.44902243999999997	0.27809821144843755
0.45002249	0.29733664543120747
0.45102253999999997	0.28483168550235993
0.45202258999999995	0.29168536498985964
0.45302264	0.28386974656770253
0.45402268999999995	0.3088797156697374
0.45502274	0.295773531595644
0.45602278999999996	0.3062344082215993
0.45702284	0.30575348799861046
0.45802288999999996	0.27966137452834083
0.45902294	0.28855913731873273
0.46002298999999996	0.3062344082215993
0.46102304	0.295773531595644
0.46202308999999997	0.3073166018341739
0.46302314	0.3046712943860359
0.46402319	0.29950098341201675
0.46502323999999995	0.3046712943860359
0.46602329	0.3004628731023344
0.46702333999999995	0.3120059433408643
0.46802339	0.3171762543148834
0.46902343999999996	0.3166953340918945
0.47002349	0.31465125078900236
0.47102353999999996	0.2988997592667709
0.47202359	0.30779752205716276
0.47302363999999997	0.32030253123035013
0.47402369	0.29733664543120747
0.47502373999999997	0.31561314047931993
0.47602378999999995	0.31561314047931993
0.47702384	0.2984188390437821
0.47802388999999995	0.29950098341201675
0.47902394	0.3318456014688801
0.48002398999999996	0.3151322202563311
0.48102404	0.309841605360055
0.48202408999999996	0.32715621071784984
0.48302414	0.32246686921115947
0.48402418999999997	0.3240299830467229
0.48502424	0.32246686921115947
0.48602428999999997	0.32342875890147704
0.48702434	0.32342875890147704
0.48802439	0.32715621071784984
0.48902443999999995	0.3245109032697118
0.49002449	0.33028243838897675
0.49102453999999995	0.326554986572604
0.49202459	0.3151322202563311
0.49302463999999996	0.32871932455341335
0.49402469	0.35324832418811947
0.49502473999999996	0.334971829140007
0.49602479	0.3359337188303246
0.49702483999999997	0.32968126348807075
0.49802489	0.3448314816207165
0.49902494	0.34435051215338774
0.50002499	0.34122428448226083
0.5010250399999999	0.3396611706466974
0.50202509	0.3406231095813548
0.50302514	0.34699581960152576
0.50402519	0.32715621071784984
0.5050252399999999	0.329200294020742
0.50602529	0.3563745518592464
0.50702534	0.3506030167399814
0.50802539	0.3479577585361832
0.5090254399999999	0.3573364907939038
0.51002549	0.3626270564458401
0.51102554	0.3380980568111339
0.5120255899999999	0.34122428448226083
0.51302564	0.35324832418811947
0.51402569	0.35372924441110837
0.51502574	0.3453124510880452
0.5160257899999999	0.3453124510880452
0.51702584	0.34435051215338774
0.51802589	0.3542102138784371
0.51902594	0.35108398620731013
0.5200259899999999	0.35529235824667177
0.52102604	0.3474767890688545
0.52202609	0.35841863516213857
0.52302614	0.3682783368871879
0.52402619	0.35372924441110837
0.52502624	0.365753284116967
0.52602629	0.36623425358429573
0.5270263399999999	0.35841863516213857
0.52802639	0.37717609967757976
0.52902644	0.3610639426102766
0.53002649	0.3620258323005942
0.5310265399999999	0.36046271846503075
0.53202659	0.35324832418811947
0.53302664	0.37404987200645284
0.53402669	0.3646711397487322
0.53502674	0.3595007795303733
0.53602679	0.3479577585361832
0.53702684	0.3595007795303733
0.5380268899999999	0.3526471000428736
0.53902694	0.3714045645583148
0.54002699	0.3548114380236829
0.54102704	0.38078329681603534
0.5420270899999999	0.3943704503574575
0.54302714	0.37982135788137794
0.54402719	0.37513201637468757
0.54502724	0.4012241298449572
0.5460272899999999	0.382466665329516
0.54702734	0.38294763479684474
0.54802739	0.3834285550198336
0.5490274399999999	0.38763697630353505
0.55002749	0.37404987200645284
0.55102754	0.3865548319353004
0.55202759	0.3756129858420163
0.5530276399999999	0.3646711397487322
0.55402769	0.3698414507227514
0.55502774	0.38294763479684474
0.55602779	0.39184539758723663
0.5570278399999999	0.39809785292949046
0.55802789	0.39124417344199075
0.55902794	0.39809785292949046
0.5600279899999999	0.36671522305162446
0.56102804	0.382466665329516
0.56202809	0.396534739093927
0.56302814	0.38763697630353505
0.5640281899999999	0.3928072872775542
0.56502824	0.3996610160093938
0.56602829	0.41685531744493165
0.56702834	0.3845107486324082
0.5680283899999999	0.3855928930006429
0.56902844	0.3943704503574575
0.57002849	0.4032682131478494
0.57102854	0.3881179457708638
0.57202859	0.3949716252583635
0.57302864	0.4001419362323826
0.57402869	0.4121659759382412
0.5750287399999999	0.41312786562855885
0.57602879	0.4163743479776029
0.57702884	0.38030232734870667
0.57802889	0.3990597918641479
0.5790289399999999	0.3928072872775542
0.58002899	0.4032682131478494
0.58102904	0.4137290897738047
0.58202909	0.4001419362323826
0.58302914	0.4006229056997113
0.58402919	0.3943704503574575
0.58502924	0.4012241298449572
0.5860292899999999	0.4095206684901032
0.58702934	0.407476585187211
0.58802939	0.4163743479776029
0.58902944	0.4001419362323826
0.5900294899999999	0.4251519053344175
0.59102954	0.4053122964507415
0.59202959	0.4032682131478494
0.59302964	0.41312786562855885
0.5940296899999999	0.4121659759382412
0.59502974	0.42671501916998095
0.59602979	0.41156475179299534
0.5970298399999999	0.42671501916998095
0.59802989	0.3996610160093938
0.59902994	0.4001419362323826
0.60002999	0.4053122964507415
0.6010300399999999	0.43356869865748066
0.60203009	0.4251519053344175
0.60303014	0.4110837823256666
0.60403019	0.42779716353821573
0.6050302399999999	0.42671501916998095
0.60603029	0.4173362869122604
0.60703034	0.43296752375657466
0.6080303899999999	0.4403021234670632
0.60903044	0.4314043606766713
0.61003049	0.44547248368542214
0.61103054	0.43982120324407437
0.6120305899999999	0.42467093586708876
0.61303064	0.4157731730766969
0.61403069	0.4356127819603728
0.61503074	0.4137290897738047
0.6160307899999999	0.42731624331522683
0.61703084	0.4121659759382412
0.61803089	0.42418996639976003
0.61903094	0.42262685256419663
0.62003099	0.4403021234670632
0.62103104	0.4445105447507647
0.62203109	0.43717589579593624
0.6230311399999999	0.42779716353821573
0.62403119	0.4314043606766713
0.62503124	0.44703559752098565
0.62603129	0.4429474309152012
0.6270313399999999	0.43513181249304406
0.62803139	0.4445105447507647
0.62903144	0.43825808940851085
0.63003149	0.4320055848219172
0.63103154	0.4188994007478238
0.63203159	0.4309234404536825
0.63303164	0.43982120324407437
0.6340316899999999	0.4345306375921381
0.63503174	0.4439093698498587
0.63603179	0.43513181249304406
0.63703184	0.4449915142180934
0.6380318899999999	0.43513181249304406
0.63903194	0.42887935715079023
0.64003199	0.4507630493373584
0.64103204	0.45388927700848536
0.6420320899999999	0.43669492632860757
0.64303214	0.44703559752098565
0.64403219	0.4481177418892203
0.6450322399999999	0.43982120324407437
0.64603229	0.44919993550179493
0.64703234	0.43356869865748066
0.64803239	0.46122392596331374
0.6490324399999999	0.4570155046796122
0.65003249	0.45545239084404876
0.65103254	0.45545239084404876
0.65203259	0.4512440188046871
0.6530326399999999	0.45653458445662337
0.65403269	0.46170489543064247
0.65503274	0.45809769829218683
0.6560327899999999	0.46218586489797114
0.65703284	0.4543702464758141
0.65803289	0.468438320240225
0.65903294	0.46170489543064247
0.6600329899999999	0.4528071326402505
0.66103304	0.4700014340757885
0.66203309	0.4523261631729218
0.66303314	0.4862338950653486
0.6640331899999999	0.47060265822103436
0.66503324	0.4835885876172105
0.66603329	0.4773360830306169
0.6670333399999999	0.48250644324897585
0.66803339	0.4726467415239265
0.66903344	0.4752919997277246
0.67003349	0.4831076181498818
0.6710335399999999	0.48406955708453925
0.67203359	0.45653458445662337
0.67303364	0.47060265822103436
0.67403369	0.4543702464758141
0.6750337399999999	0.4700014340757885
0.67603379	0.47577296919505335
0.67703384	0.4784182766431914
0.67803389	0.46591331671434394
0.67903394	0.4668752064046615
0.68003399	0.47060265822103436
0.68103404	0.4877970089009121
0.6820340899999999	0.4746908248268187
0.68303414	0.493568544020177
0.68403419	0.46374897873353466
0.68503424	0.46903954438547085
0.6860342899999999	0.4877970089009121
0.68703434	0.47998139047875493
0.68803439	0.4976567106259614
0.68903444	0.48515170145277403
0.69003449	0.4893601227364755
0.69103454	0.4674764305499074
0.69203459	0.4700014340757885
0.6930346399999999	0.46170489543064247
0.69403469	0.4893601227364755
0.69503474	0.48467078122978513
0.69603479	0.4773360830306169
0.6970348399999999	0.4820254737816471
0.69803489	0.4762539386623821
0.69903494	0.48731603943358337
0.70003499	0.4627870397988772
0.7010350399999999	0.501865082665323
0.70203509	0.5003019688297595
0.70303514	0.49513165785574054
0.7040351899999999	0.4982578855268674
0.70503524	0.4809433294134124
0.70603529	0.4867148152883375
0.70703534	0.47685516280762796
0.7080353899999999	0.5045103753401592
0.70903544	0.4982578855268674
0.71003549	0.48467078122978513
0.71103554	0.49717574115863267
0.7120355899999999	0.4679574000172361
0.71303564	0.47577296919505335
0.71403569	0.5003019688297595
0.7150357399999999	0.49513165785574054
0.71603579	0.49248635040760247
0.71703584	0.5039091659682152
0.71803589	0.4835885876172105
0.7190359399999999	0.5070354133370781
0.72003599	0.4877970089009121
0.72103604	0.493568544020177
0.72203609	0.5039091659682152
0.7230361399999999	0.5060734941001566
0.72403619	0.5117247794659383
0.72503624	0.5179772643547962
0.72603629	0.4862338950653486
0.72703634	0.5112438198474776
0.72803639	0.4914042060393677
0.72903644	0.5091997365445855
0.7300364899999999	0.4976567106259614
0.73103654	0.493568544020177
0.73203659	0.49921982446152485
0.73303664	0.49609354754605806
0.7340366899999999	0.49717574115863267
0.73503674	0.4987388549941961
0.73603679	0.5054722945770806
0.73703684	0.5101616607059409
0.73803689	0.5091997365445855
0.73903694	0.5045103753401592
0.74003699	0.4893601227364755
0.7410370399999999	0.4976567106259614
0.74203709	0.5248309536911637
0.74303714	0.5138891026734457
0.74403719	0.5034281965008865
0.7450372399999999	0.5148510219103672
0.74603729	0.5039091659682152
0.74703734	0.5096806961630461
0.74803739	0.5206225471807643
0.7490374399999999	0.5337287214059897
0.75003749	0.5148510219103672
0.75103754	0.5085985370215095
0.7520375899999999	0.5065544537186174
0.75303764	0.5003019688297595
0.75403769	0.5148510219103672
0.75503774	0.5154522214334432
0.7560377899999999	0.507636617784588
0.75703784	0.5164141455947987
0.75803789	0.5170153451178746
0.75903794	0.5259131128327005
0.7600379899999999	0.5170153451178746
0.76103804	0.5196606279438427
0.76203809	0.5148510219103672
0.7630381399999999	0.5415443299792788
0.76403819	0.5221856708651956
0.76503824	0.5321655977215582
0.76603829	0.5190594284207668
0.7670383399999999	0.5259131128327005
0.76803839	0.5321655977215582
0.76903844	0.5300012794384849
0.77003849	0.5300012794384849
0.7710385399999999	0.512806943531909
0.77203859	0.5023460521326518
0.77303864	0.524349994072703
0.77403869	0.5201415875623036
0.77503874	0.52952031489559
0.77603879	0.5467146557265998
0.77703884	0.5310834385800215
0.7780388899999999	0.5415443299792788
0.77903894	0.52952031489559
0.78003899	0.5420252895977395
0.78103904	0.5331275218829137
0.7820390899999999	0.5274762365171319
0.78303914	0.5368549638504185
0.78403919	0.5388990471533107
0.78503924	0.5393800067717714
0.78603929	0.5346906406429112
0.78703934	0.5399812062948474
0.78803939	0.5321655977215582
0.7890394399999999	0.5263940724511612
0.79003949	0.5337287214059897
0.79103954	0.5362537643273425
0.79203959	0.5206225471807643
0.7930396399999999	0.512806943531909
0.79403969	0.5310834385800215
0.79503974	0.5300012794384849
0.79603979	0.5551314618531914
0.7970398399999999	0.5290393552771293
0.79803989	0.5321655977215582
0.79903994	0.5346906406429112
0.8000399899999999	0.5373359234688793
0.80104004	0.5503218568046028
0.80204009	0.53781688308734
0.80304014	0.5629470674718202
0.8040401899999999	0.5440693729006317
0.80504024	0.5477968148681366
0.80604029	0.5415443299792788
0.80704034	0.5399812062948474
0.8080403899999999	0.53781688308734
0.80904044	0.5556124219640955
0.81004049	0.5467146557265998
0.8110405399999999	0.5290393552771293
0.81204059	0.5263940724511612
0.81304064	0.543588408357737
0.81404069	0.5415443299792788
0.8150407399999999	0.5598208250273913
0.81604079	0.5393800067717714
0.81704084	0.5639089916331756
0.81804089	0.5425062492162003
0.8190409399999999	0.5467146557265998
0.82004099	0.5482777744865973
0.82104104	0.5493599360903509
0.8220410899999999	0.5634280320147148
0.82304114	0.5467146557265998
0.82404119	0.5587386658858546
0.82504124	0.5493599360903509
0.8260412899999999	0.5618649083302835
0.82704134	0.568598352837602
0.82804139	0.5576565042821009
0.82904144	0.566073309916249
0.8300414899999999	0.5587386658858546
0.83104154	0.5551314618531914
0.83204159	0.5431074487392763
0.83304164	0.551404017915913
0.83404169	0.5409431304562029
0.83504174	0.5607827491887468
0.83604179	0.5509230578050088
0.8370418399999999	0.5509230578050088
0.83804189	0.5587386658858546
0.83904194	0.5393800067717714
0.84004199	0.5467146557265998
0.8410420399999999	0.5723257997295408
0.84204209	0.5545302608527852
0.84304214	0.5670352340776045
0.84404219	0.5618649083302835
0.84504224	0.5571755436787533
0.84604229	0.5598208250273913
0.84704234	0.5556124219640955
0.8480423899999999	0.5629470674718202
0.84904244	0.5770151609339671
0.85004249	0.5748508426508937
0.85104254	0.5556124219640955
0.8520425899999999	0.5524861790272233
0.85304264	0.5639089916331756
0.85404269	0.5645101911562516
0.85504274	0.5509230578050088
0.8560427899999999	0.5618649083302835
0.85704284	0.5399812062948474
0.85804289	0.5560933825674431
0.8590429399999999	0.5566945830754058
0.86004299	0.5723257997295408
0.86104304	0.5613839487118227
0.86204309	0.5629470674718202
0.8630431399999999	0.5759330017924303
0.86404319	0.5806223679212906
0.86504324	0.5754520421739696
0.86604329	0.5728067593480015
0.8670433399999999	0.5598208250273913
0.86804339	0.5639089916331756
0.86904344	0.5691995572851118
0.8700434899999999	0.5790592442368592
0.87104354	0.5613839487118227
0.87204359	0.5556124219640955
0.87304364	0.5649911507747123
0.8740436899999999	0.5645101911562516
0.87504374	0.5649911507747123
0.87604379	0.5728067593480015
0.87704384	0.5701614765220334
0.8780438899999999	0.5754520421739696
0.87904394	0.560301784645852
0.88004399	0.560301784645852
0.88104404	0.5848307695072562
0.88204409	0.57954020385532
0.88304414	0.5895201356361165
0.88404419	0.5832676507472588
0.8850442399999999	0.5806223679212906
0.88604429	0.5832676507472588
0.88704434	0.5738889184895383
0.88804439	0.5821854866812881
0.8890444399999999	0.5779770850953225
0.89004449	0.568598352837602
0.89104454	0.5551314618531914
0.89204459	0.5566945830754058
0.89304464	0.5779770850953225
0.89404469	0.5748508426508937
0.89504474	0.5618649083302835
0.8960447899999999	0.5770151609339671
0.89704484	0.5931273376990062
0.89804489	0.5895201356361165
0.89904494	0.5645101911562516
0.9000449899999999	0.5785782846183984
0.90104504	0.6004619866538347
0.90204509	0.5801414033783959
0.90304514	0.5801414033783959
0.9040451899999999	0.5774961254768618
0.90504524	0.574369878107999
0.90604529	0.5879570119516851
0.9070453399999999	0.5728067593480015
0.90804539	0.5921654184620846
0.90904544	0.5973357442094057
0.91004549	0.5937285372220821
0.9110455399999999	0.5774961254768618
0.91204559	0.5770151609339671
0.91304564	0.5806223679212906
0.91404569	0.5879570119516851
0.9150457399999999	0.5988988629694032
0.91604579	0.5748508426508937
0.91704584	0.5817045270628274
0.9180458899999999	0.5645101911562516
0.91904594	0.5873558124286092
0.92004599	0.5842295699841803
0.92104604	0.5937285372220821
0.9220460899999999	0.5873558124286092
0.92304614	0.5879570119516851
0.92404619	0.5921654184620846
0.92504624	0.6040691985655922
0.9260462899999999	0.5937285372220821
0.92704634	0.596253580143435
0.92804639	0.6150110446588762
0.92904644	0.6015441457953713
0.93004649	0.596253580143435
0.93104654	0.5790592442368592
0.93204659	0.5978167038278664
0.9330466399999999	0.5732877189664622
0.93404669	0.5926463780805454
0.93504674	0.5848307695072562
0.93604679	0.5748508426508937
0.9370468399999999	0.6087585400722826
0.93804689	0.5790592442368592
0.93904694	0.5811033275397515
0.94004699	0.5937285372220821
0.94104704	0.6207825797781412
0.94204709	0.6098407336848571
0.94304714	0.6062334873020616
0.9440471899999999	0.5915642189390087
0.94504724	0.6071954262367191
0.94604729	0.596253580143435
0.94704734	0.6285981489559586
0.9480473899999999	0.5952916609065135
0.94904744	0.6118848169877493
0.95004749	0.6046703734664982
0.95104754	0.591083254396114
0.9520475899999999	0.6025060650322928
0.95304764	0.5993798225878639
0.95404769	0.5806223679212906
0.9550477399999999	0.6046703734664982
0.95604779	0.5984179033509424
0.95704784	0.6109228780530919
0.95804789	0.5988988629694032
0.9590479399999999	0.6004619866538347
0.96004799	0.5999810221109398
0.96104804	0.6093597642175285
0.96204809	0.6087585400722826
0.9630481399999999	0.6239088074492681
0.96404819	0.5968547796665109
0.96504824	0.6062334873020616
0.9660482899999999	0.5946904613834376
0.96704834	0.612966961355984
0.96804839	0.6062334873020616
0.96904844	0.6140491057242188
0.9700484899999999	0.610321653907846
0.97104854	0.5952916609065135
0.97204859	0.6046703734664982
0.97304864	0.618738496475249
0.9740486899999999	0.6035882290982634
0.97504874	0.5890391760176559
0.97604879	0.612966961355984
0.97704884	0.6098407336848571
0.97804889	0.5978167038278664
0.97904894	0.624510031594514
0.98004899	0.6140491057242188
0.9810490399999999	0.612966961355984
0.98204909	0.621864724146376
0.98304914	0.6223456936137047
0.98404919	0.6150110446588762
0.9850492399999999	0.602025105413832
0.98604929	0.6140491057242188
0.98704934	0.6197003861655667
0.98804939	0.6212635492454699
0.98904944	0.6031072596309347
0.99004949	0.6082776198492936
0.99104954	0.6071954262367191
0.9920495899999999	0.612966961355984
0.99304964	0.6015441457953713
0.99404969	0.6040691985655922
0.99504974	0.610321653907846
0.9960497899999999	0.6087585400722826
0.99704984	0.612966961355984
0.99804989	0.6203016103108124
0.99904994	0.6145300751915476
1.00004999	0.6260731454300774
1.00105004	0.5993798225878639
1.00205009	0.612966961355984
1.00305014	0.602025105413832
1.00405019	0.6156122195597823
1.0050502399999999	0.6291993731012044
1.00605029	0.6114038475204205
1.00705034	0.6307624869367678
1.00805039	0.6098407336848571
1.00905044	0.6150110446588762
1.01005049	0.6181372723300032
1.01105054	0.621864724146376
1.01205059	0.6165741584944396
1.01305064	0.6098407336848571
1.01405069	0.6015441457953713
1.01505074	0.6301613120358618
1.01605079	0.6124859918886553
1.01705084	0.6239088074492681
1.01805089	0.616093189027111
1.01905094	0.6249909518175029
1.0200509899999999	0.6390590748262536
1.02105104	0.612966961355984
1.02205109	0.6343696840752234
1.02305114	0.6276362592656408
1.02405119	0.6323256007723312
1.02505124	0.6203016103108124
1.02605129	0.6312434564040965
1.0270513399999999	0.6197003861655667
1.02805139	0.6249909518175029
1.02905144	0.6348506535425521
1.03005149	0.6374959609906902
1.03105154	0.6176563028626744
1.03205159	0.6406221886618171
1.03305164	0.6212635492454699
1.03405169	0.6145300751915476
1.0350517399999999	0.6374959609906902
1.03605179	0.6260731454300774
1.03705184	0.6197003861655667
1.03805189	0.6207825797781412
1.03905194	0.6348506535425521
1.04005199	0.6067144567693904
1.04105204	0.6479568376166456
1.0420520899999999	0.6557724560388027
1.04305214	0.6374959609906902
1.04405219	0.6270350351203949
1.04505224	0.6364137673781156
1.04605229	0.6265541148974062
1.04705234	0.618738496475249
1.04805239	0.6239088074492681
1.0490524399999999	0.6453115301685075
1.05005249	0.6317244258714253
1.05105254	0.629680342568533
1.05205259	0.6281172287329696
1.05305264	0.618738496475249
1.05405269	0.6307624869367678
1.05505274	0.6332875397069887
1.05605279	0.6223456936137047
1.0570528399999999	0.6301613120358618
1.05805289	0.6212635492454699
1.05905294	0.6348506535425521
1.06005299	0.621864724146376
1.06105304	0.6317244258714253
1.06205309	0.6406221886618171
1.06305314	0.6317244258714253
1.0640531899999999	0.6599808280781644
1.06505324	0.6323256007723312
1.06605329	0.6312434564040965
1.06705334	0.6411031581291459
1.06805339	0.6254719212848315
1.06905344	0.624510031594514
1.07005349	0.618738496475249
1.07105354	0.6421853024973806
1.07205359	0.6276362592656408
1.07305364	0.6390590748262536
1.07405369	0.6192194659425777
1.07505374	0.6515640347551012
1.07605379	0.6411031581291459
1.07705384	0.6417043330300518
1.07805389	0.6364137673781156
1.0790539399999999	0.6285981489559586
1.08005399	0.6604617975454931
1.08105404	0.6432674468656153
1.08205409	0.6281172287329696
1.08305414	0.6562534255061314
1.08405419	0.6421853024973806
1.08505424	0.6323256007723312
1.0860542899999999	0.635451877687798
1.08705434	0.6520450042224298
1.08805439	0.6374959609906902
1.08905444	0.6432674468656153
1.09005449	0.635451877687798
1.09105454	0.6276362592656408
1.09205459	0.618738496475249
1.09305464	0.6281172287329696
1.0940546899999999	0.6348506535425521
1.09505474	0.6307624869367678
1.09605479	0.6307624869367678
1.09705484	0.6265541148974062
1.09805489	0.6479568376166456
1.09905494	0.6520450042224298
1.10005499	0.6463937237810821
1.1010550399999999	0.6656321085195122
1.10205509	0.638578105358925
1.10305514	0.6442293858002728
1.10405519	0.6370149915233615
1.10505524	0.6390590748262536
1.10605529	0.6562534255061314
1.10705534	0.6609427670128218
1.10805539	0.6421853024973806
1.10905544	0.66358802521662
1.11005549	0.6484378070839742
1.11105554	0.6620249113810566
1.11205559	0.6411031581291459
1.11305564	0.6520450042224298
1.11405569	0.6531271485906647
1.11505574	0.6604617975454931
1.1160557899999999	0.6593796531772583
1.11705584	0.6448306099455187
1.11805589	0.6395400442935824
1.11905594	0.6374959609906902
1.12005599	0.6468746932484107
1.12105604	0.6417043330300518
1.12205609	0.6542092929588994
1.1230561399999999	0.6500009209195378
1.12405619	0.6546902624262281
1.12505624	0.6584177142426009
1.12605629	0.6453115301685075
1.12705634	0.6615439419137278
1.12805639	0.6567343457291203
1.12905644	0.6468746932484107
1.13005649	0.6364137673781156
1.1310565399999999	0.6745299205542439
1.13205659	0.6401412191944884
1.13305664	0.6312434564040965
1.13405669	0.6364137673781156
1.13505674	0.6542092929588994
1.13605679	0.6703214992705423
1.13705684	0.638578105358925
1.1380568899999999	0.666233332664758
1.13905694	0.6390590748262536
1.14005699	0.6489187273069631
1.14105704	0.6625058808483852
1.14205709	0.6646702188291945
1.14305714	0.6745299205542439
1.14405719	0.6714036436387771
1.1450572399999999	0.6615439419137278
1.14605729	0.6510830652877724
1.14705734	0.6479568376166456
1.14805739	0.6656321085195122
1.14905744	0.6646702188291945
1.15005749	0.6718846131061058
1.15105754	0.6348506535425521
1.15205759	0.6421853024973806
1.1530576399999999	0.6562534255061314
1.15405769	0.6588986837099295
1.15505774	0.6604617975454931
1.15605779	0.6463937237810821
1.15705784	0.6588986837099295
1.15805789	0.6442293858002728
1.15905794	0.643748416332944
1.1600579899999999	0.6562534255061314
1.16105804	0.677175178758042
1.16205809	0.6709226741714484
1.16305814	0.6599808280781644
1.16405819	0.6671952223550756
1.16505824	0.6703214992705423
1.16605829	0.6573355698743661
1.16705834	0.6714036436387771
1.16805839	0.6703214992705423
1.16905844	0.6504818903868664
1.17005849	0.6448306099455187
1.17105854	0.6542092929588994
1.17205859	0.6489187273069631
1.17305864	0.6609427670128218
1.17405869	0.6584177142426009
1.1750587399999999	0.6709226741714484
1.17605879	0.6562534255061314
1.17705884	0.6615439419137278
1.17805889	0.6578165393416949
1.17905894	0.6546902624262281
1.18005899	0.6542092929588994
1.18105904	0.6807823758964977
1.1820590899999999	0.6870348804830915
1.18305914	0.6807823758964977
1.18405919	0.6578165393416949
1.18505924	0.6750108407772327
1.18605929	0.6640689946839486
1.18705934	0.66358802521662
1.18805939	0.6584177142426009
1.18905944	0.6734477269416693
1.1900594899999999	0.6703214992705423
1.19105954	0.6562534255061314
1.19205959	0.6651511882965233
1.19305964	0.6479568376166456
1.19405969	0.677175178758042
1.19505974	0.6631071049936311
1.19605979	0.6718846131061058
1.1970598399999999	0.6484378070839742
1.19805989	0.6536081180579933
1.19905994	0.66358802521662
1.20005999	0.6640689946839486
1.20106004	0.6578165393416949
1.20206009	0.6709226741714484
1.20306014	0.6682774159676502
1.2040601899999999	0.6750108407772327
1.20506024	0.6729667574743405
1.20606029	0.6818645695090724
1.20706034	0.6765740038571361
1.20806039	0.6734477269416693
1.20906044	0.6687583854349789
1.21006049	0.6551712318935569
1.21106054	0.6510830652877724
1.2120605899999999	0.6682774159676502
1.21306064	0.6718846131061058
1.21406069	0.6687583854349789
1.21506074	0.6677964465003214
1.21606079	0.6843895730349534
1.21706084	0.6671952223550756
1.21806089	0.6724857880070119
1.2190609399999999	0.6640689946839486
1.22006099	0.6729667574743405
1.22106104	0.6881170248513261
1.22206109	0.6834276833446358
1.22306114	0.6912432525224531
1.22406119	0.6792192620609343
1.22506124	0.6714036436387771
1.22606129	0.6870348804830915
1.22706134	0.6750108407772327
1.22806139	0.6923254461350277
1.22906144	0.6807823758964977
1.23006149	0.6890789637859835
1.23106154	0.6625058808483852
1.23206159	0.6729667574743405
1.23306164	0.6729667574743405
1.2340616899999999	0.6823454897320611
1.23506174	0.6839086035676246
1.23606179	0.6640689946839486
1.23706184	0.6756120649224786
1.23806189	0.6693595603358848
1.23906194	0.6625058808483852
1.24006199	0.6724857880070119
1.2410620399999999	0.6729667574743405
1.24206209	0.6651511882965233
1.24306214	0.6974957571090468
1.24406219	0.6756120649224786
1.24506224	0.6687583854349789
1.24606229	0.6839086035676246
1.24706234	0.6756120649224786
1.24806239	0.6792192620609343
1.2490624399999999	0.6671952223550756
1.25006249	0.6812633453638265
1.25106254	0.6807823758964977
1.25206259	0.6787382925936055
1.25306264	0.6584177142426009
1.25406269	0.6682774159676502
1.25506274	0.6651511882965233
1.2560627899999999	0.6859526868705168
1.25706284	0.6849907971801992
1.25806289	0.6740489510869152
1.25906294	0.677175178758042
1.26006299	0.6849907971801992
1.26106304	0.6948504989052486
1.26206309	0.6881170248513261
1.26306314	0.6885979943186549
1.26406319	0.679700231528263
1.26506324	0.6834276833446358
1.26606329	0.6760930343898073
1.26706334	0.6812633453638265
1.26806339	0.6875158007060802
1.26906344	0.6979767265763754
1.27006349	0.6604617975454931
1.2710635399999999	0.6646702188291945
1.27206359	0.6615439419137278
1.27306364	0.6792192620609343
1.27406369	0.6875158007060802
1.27506373	0.697014787641718
1.2760637799999999	0.6948504989052486
1.27706383	0.6823454897320611
1.27806388	0.6562534255061314
1.27906393	0.6896801386868896
1.28006398	0.685471766647528
1.28106403	0.6703214992705423
1.28206408	0.6917242219897818
1.28306413	0.6985779014772814
1.2840641799999999	0.6928064156023563
1.28506423	0.697014787641718
1.28606428	0.6849907971801992
1.28706433	0.6890789637859835
1.28806438	0.6917242219897818
1.28906443	0.6781371176926995
1.29006448	0.6792192620609343
1.2910645299999999	0.6839086035676246
1.29206458	0.6912432525224531
1.29306463	0.6724857880070119
1.29406468	0.6792192620609343
1.29506473	0.6901611081542183
1.29606478	0.7032672922283116
1.29706483	0.7017041783927482
1.2980648799999999	0.6839086035676246
1.29906493	0.6834276833446358
1.30006498	0.7048304060638751
1.30106503	0.685471766647528
1.30206508	0.6917242219897818
1.30306513	0.6792192620609343
1.30406518	0.6807823758964977
1.30506523	0.6979767265763754
1.3060652799999999	0.680301406429169
1.30706533	0.7053113755312039
1.30806538	0.7063935198994385
1.30906543	0.6812633453638265
1.31006548	0.6917242219897818
1.31106553	0.6875158007060802
1.31206558	0.6896801386868896
1.3130656299999999	0.6812633453638265
1.31406568	0.6990588709446102
1.31506573	0.685471766647528
1.31606578	0.6839086035676246
1.31706583	0.696413612740812
1.31806588	0.6760930343898073
1.31906593	0.6859526868705168
1.32006598	0.6917242219897818
1.32106603	0.7006219847801736
1.32206608	0.7006219847801736
1.32306613	0.6896801386868896
1.32406618	0.6912432525224531
1.32506623	0.6901611081542183
1.32606628	0.6923254461350277
1.32706633	0.6912432525224531
1.3280663799999999	0.7032672922283116
1.32906643	0.7006219847801736
1.33006648	0.7017041783927482
1.33106653	0.7110829106504688
1.33206658	0.6734477269416693
1.33306663	0.6890789637859835
1.33406668	0.6995398404119388
1.3350667299999999	0.696413612740812
1.33606678	0.6865539110157627
1.33706683	0.7089185726696595
1.33806688	0.6792192620609343
1.33906693	0.7063935198994385
1.34006698	0.6901611081542183
1.34106703	0.7068744893667673
1.34206708	0.6990588709446102
1.3430671299999999	0.6974957571090468
1.34406718	0.6948504989052486
1.34506723	0.6943695294379199
1.34606728	0.6875158007060802
1.34706733	0.7063935198994385
1.34806738	0.710481686505223
1.34906743	0.7021850986157371
1.3500674799999999	0.7151710772562532
1.35106753	0.6896801386868896
1.35206758	0.7032672922283116
1.35306763	0.6834276833446358
1.35406768	0.7026660680830659
1.35506773	0.7032672922283116
1.35606778	0.7068744893667673
1.3570678299999999	0.7026660680830659
1.35806788	0.6865539110157627
1.35906793	0.7136079141763498
1.36006798	0.6896801386868896
1.36106803	0.7001410645571847
1.36206808	0.6901611081542183
1.36306813	0.7089185726696595
1.36406818	0.7032672922283116
1.3650682299999999	0.7089185726696595
1.36606828	0.7032672922283116
1.36706833	0.7048304060638751
1.36806838	0.6979767265763754
1.36906843	0.7178163354600514
1.37006848	0.7037482616956403
1.37106853	0.6807823758964977
1.3720685799999999	0.6828264591993899
1.37306863	0.707355458834096
1.37406868	0.7068744893667673
1.37506873	0.7136079141763498
1.37606878	0.7095197475705656
1.37706883	0.7048304060638751
1.37806888	0.6923254461350277
1.37906893	0.7021850986157371
1.38006898	0.7017041783927482
1.38106903	0.7089185726696595
1.38206908	0.7157722521571592
1.38306913	0.696413612740812
1.38406918	0.7037482616956403
1.38506923	0.6995398404119388
1.38606928	0.7001410645571847
1.3870693299999999	0.7229866464340704
1.38806938	0.7001410645571847
1.38906943	0.7084376032023307
1.39006948	0.7151710772562532
1.39106953	0.7173353659927227
1.39206958	0.6990588709446102
1.39306963	0.707355458834096
1.3940696799999999	0.7011029542475024
1.39506973	0.7095197475705656
1.39606978	0.7063935198994385
1.39706983	0.7120448003407864
1.39806988	0.6959326432734833
1.39906993	0.7057922957541927
1.40006998	0.7309225195341448
1.40107003	0.696413612740812
1.4020700799999999	0.7089185726696595
1.40307013	0.7318844092244623
1.40407018	0.7204616429081895
1.40507023	0.727796242618678
1.40607028	0.7001410645571847
1.40707033	0.7095197475705656
1.40807038	0.7089185726696595
1.4090704299999999	0.7026660680830659
1.41007048	0.7120448003407864
1.41107053	0.6985779014772814
1.41207058	0.710481686505223
1.41307063	0.7037482616956403
1.41407068	0.7162532216244879
1.41507073	0.7089185726696595
1.41607078	0.7026660680830659
1.41707083	0.713126993953361
1.41807088	0.6938885599705912
1.41907093	0.6954516738061546
1.42007098	0.7001410645571847
1.42107103	0.7182973049273802
1.42207108	0.7079566337350021
1.42307113	0.7251509844148798
1.4240711799999999	0.7167341910918166
1.42507123	0.7162532216244879
1.42607128	0.7136079141763498
1.42707133	0.7178163354600514
1.42807138	0.7068744893667673
1.42907143	0.710481686505223
1.43007148	0.7120448003407864
1.4310715299999999	0.7089185726696595
1.43207158	0.7048304060638751
1.43307163	0.7209425631311783
1.43407168	0.713126993953361
1.43507173	0.7318844092244623
1.43607178	0.7032672922283116
1.43707183	0.7053113755312039
1.43807188	0.721423532598507
1.4390719299999999	0.7089185726696595
1.44007198	0.7100007170378942
1.44107203	0.7229866464340704
1.44207208	0.7162532216244879
1.44307213	0.7397000276466195
1.44407218	0.7240688400466451
1.44507223	0.7151710772562532
1.4460722799999999	0.7115638308734576
1.44707233	0.7188984798282861
1.44807238	0.7142091383215957
1.44907243	0.7162532216244879
1.45007248	0.7146901077889245
1.45107253	0.7053113755312039
1.45207258	0.713126993953361
1.4530726299999999	0.7048304060638751
1.45407268	0.707355458834096
1.45507273	0.7021850986157371
1.45607278	0.7115638308734576
1.45707283	0.7048304060638751
1.45807288	0.7026660680830659
1.45907293	0.7032672922283116
1.46007298	0.7084376032023307
1.4610730299999999	0.7151710772562532
1.46207308	0.7309225195341448
1.46307313	0.7095197475705656
1.46407318	0.7220247567437529
1.46507323	0.7151710772562532
1.46607328	0.7037482616956403
1.46707333	0.7110829106504688
1.4680733799999999	0.7089185726696595
1.46907343	0.7256319538822086
1.47007348	0.7120448003407864
1.47107353	0.7110829106504688
1.47207358	0.7120448003407864
1.47307363	0.710481686505223
1.47407368	0.7173353659927227
1.47507373	0.7182973049273802
1.47607378	0.7142091383215957
1.47707383	0.7053113755312039
1.47807388	0.7340487472052717
1.47907393	0.7314034890014735
1.48007398	0.7173353659927227
1.48107403	0.7162532216244879
1.48207408	0.7084376032023307
1.4830741299999999	0.7068744893667673
1.48407418	0.710481686505223
1.48507423	0.721423532598507
1.48607428	0.7225056769667418
1.48707433	0.7136079141763498
1.48807438	0.7229866464340704
1.48907443	0.7303212953888989
1.4900744799999999	0.710481686505223
1.49107453	0.713126993953361
1.49207458	0.7220247567437529
1.49307463	0.7262331287831145
1.49407468	0.7267140982504433
1.49507473	0.7115638308734576
1.49607478	0.7403012517918653
1.49707483	0.7193794492956148
1.4980748799999999	0.7068744893667673
1.49907493	0.7178163354600514
1.50007498	0.7340487472052717
1.50107503	0.7193794492956148
1.50207508	0.7188984798282861
1.50307513	0.7142091383215957
1.50407518	0.7293594056985814
1.5050752299999999	0.7167341910918166
1.50607528	0.7240688400466451
1.50707533	0.7151710772562532
1.50807538	0.7360928305081639
1.50907543	0.7256319538822086
1.51007548	0.7303212953888989
1.51107553	0.6917242219897818
1.5120755799999999	0.7178163354600514
1.51307563	0.7157722521571592
1.51407568	0.7079566337350021
1.51507573	0.721423532598507
1.51607578	0.735010686139929
1.51707583	0.7220247567437529
1.51807588	0.7282772120860067
1.51907593	0.7182973049273802
1.5200759799999999	0.7371749748763986
1.52107603	0.7245498095139737
1.52207608	0.7365737999754925
1.52307613	0.7324856333697082
1.52407618	0.7376559443437273
1.52507623	0.7235878705793163
1.52607628	0.7235878705793163
1.5270763299999999	0.7318844092244623
1.52807638	0.7334475723043656
1.52907643	0.7293594056985814
1.53007648	0.7423453350947575
1.53107653	0.7318844092244623
1.53207658	0.707355458834096
1.53307663	0.7120448003407864
1.53407668	0.7146901077889245
1.53507673	0.7287581815533355
1.53607678	0.7240688400466451
1.53707683	0.7356118610408351
1.53807688	0.7146901077889245
1.53907693	0.7193794492956148
1.54007698	0.7376559443437273
1.54107703	0.7110829106504688
1.5420770799999999	0.7251509844148798
1.54307713	0.7403012517918653
1.54407718	0.732966602837037
1.54507723	0.7314034890014735
1.54607728	0.7418643656274287
1.54707733	0.7240688400466451
1.54807738	0.7303212953888989
1.5490774299999999	0.735010686139929
1.55007748	0.743908448930321
1.55107753	0.7198604187629436
1.55207758	0.7198604187629436
1.55307763	0.7126460244860323
1.55407768	0.7267140982504433
1.55507773	0.7173353659927227
1.55607778	0.7434274794629923
1.5570778299999999	0.7173353659927227
1.55807788	0.7293594056985814
1.55907793	0.721423532598507
1.56007798	0.7193794492956148
1.56107803	0.7314034890014735
1.56207808	0.7387381379563019
1.56307813	0.7267140982504433
1.5640781799999999	0.7293594056985814
1.56507823	0.7314034890014735
1.56607828	0.7387381379563019
1.56707833	0.7392190581792908
1.56807838	0.7501609535169147
1.56907843	0.7309225195341448
1.57007848	0.727195067717772
1.57107853	0.7188984798282861
1.57207858	0.7151710772562532
1.57307863	0.7287581815533355
1.57407868	0.7282772120860067
1.57507873	0.7418643656274287
1.57607878	0.7303212953888989
1.57707883	0.7371749748763986
1.57807888	0.727796242618678
1.5790789299999999	0.7262331287831145
1.58007898	0.7392190581792908
1.58107903	0.7407821720148543
1.58207908	0.7403012517918653
1.58307913	0.7256319538822086
1.58407918	0.7178163354600514
1.58507923	0.743908448930321
1.5860792799999999	0.7334475723043656
1.58707933	0.7340487472052717
1.58807938	0.7356118610408351
1.58907943	0.7397000276466195
1.59007948	0.727796242618678
1.59107953	0.7293594056985814
1.59207958	0.7220247567437529
1.59307963	0.7057922957541927
1.5940796799999999	0.7318844092244623
1.59507973	0.7298403259215701
1.59607978	0.7418643656274287
1.59707983	0.7428263045620862
1.59807988	0.7256319538822086
1.59907993	0.7340487472052717
1.60007998	0.7178163354600514
1.6010800299999999	0.7314034890014735
1.60208008	0.7496799840495859
1.60308013	0.76062183014287
1.60408018	0.7459525322332132
1.60508023	0.7397000276466195
1.60608028	0.727796242618678
1.60708033	0.732966602837037
1.6080803799999999	0.7360928305081639
1.60908043	0.7428263045620862
1.61008048	0.7245498095139737
1.61108053	0.7229866464340704
1.61208058	0.7345297166726004
1.61308063	0.7240688400466451
1.61408068	0.7173353659927227
1.61508073	0.7324856333697082
1.6160807799999999	0.732966602837037
1.61708083	0.732966602837037
1.61808088	0.7267140982504433
1.61908093	0.732966602837037
1.62008098	0.7345297166726004
1.62108103	0.7225056769667418
1.62208108	0.727195067717772
1.6230811299999999	0.7543693255562763
1.62408118	0.7371749748763986
1.62508123	0.7459525322332132
1.62608128	0.727195067717772
1.62708133	0.7371749748763986
1.62808138	0.7449905932985558
1.62908143	0.7459525322332132
1.63008148	0.7267140982504433
1.63108153	0.7397000276466195
1.63208158	0.732966602837037
1.63308163	0.7449905932985558
1.63408168	0.7318844092244623
1.63508173	0.7298403259215701
1.63608178	0.7371749748763986
1.63708183	0.7314034890014735
1.6380818799999999	0.735010686139929
1.63908193	0.7371749748763986
1.64008198	0.735010686139929
1.64108203	0.7564134088591685
1.64208208	0.7392190581792908
1.64308213	0.7345297166726004
1.64408218	0.7600206059976241
1.6450822299999999	0.7574955532274033
1.64608228	0.7454715627658844
1.64708233	0.754850295023605
1.64808238	0.7381369138110561
1.64908243	0.7365737999754925
1.65008248	0.7387381379563019
1.65108253	0.727195067717772
1.65208258	0.743908448930321
1.6530826299999999	0.735010686139929
1.65408268	0.727195067717772
1.65508273	0.7459525322332132
1.65608278	0.741263141482183
1.65708283	0.7485977904370114
1.65808288	0.7365737999754925
1.65908293	0.7407821720148543
1.6600829799999999	0.741263141482183
1.66108303	0.7245498095139737
1.66208308	0.7595396857746354
1.66308313	0.7532871811880416
1.66408318	0.7475156460687766
1.66508323	0.7506418737399035
1.66608328	0.7506418737399035
1.6670833299999999	0.7151710772562532
1.66808338	0.7496799840495859
1.66908343	0.752204987575467
1.67008348	0.7642290272813257
1.67108353	0.763748057813997
1.67208358	0.7287581815533355
1.67308363	0.7334475723043656
1.67408368	0.7324856333697082
1.6750837299999999	0.7517240673524782
1.67608378	0.7485977904370114
1.67708383	0.7356118610408351
1.67808388	0.735010686139929
1.67908393	0.7407821720148543
1.68008398	0.7387381379563019
1.68108403	0.741263141482183
1.6820840799999999	0.7485977904370114
1.68308413	0.7568943783264973
1.68408418	0.7568943783264973
1.68508423	0.7371749748763986
1.68608428	0.7449905932985558
1.68708433	0.7449905932985558
1.68808438	0.7423453350947575
1.68908443	0.732966602837037
1.69008448	0.7381369138110561
1.69108453	0.7449905932985558
1.69208458	0.7371749748763986
1.69308463	0.7443894183976497
1.69408468	0.7553312644909338
1.69508473	0.7454715627658844
1.69608478	0.7318844092244623
1.6970848299999999	0.7418643656274287
1.69808488	0.7584574921620606
1.69908493	0.7371749748763986
1.70008498	0.7496799840495859
1.70108503	0.7449905932985558
1.70208508	0.743908448930321
1.70308513	0.7407821720148543
1.7040851799999999	0.7371749748763986
1.70508523	0.7512430978851494
1.70608528	0.7568943783264973
1.70708533	0.7564134088591685
1.70808538	0.7506418737399035
1.70908543	0.7600206059976241
1.71008548	0.7668742854851238
1.71108553	0.741263141482183
1.7120855799999999	0.7449905932985558
1.71308563	0.7287581815533355
1.71408568	0.7490787599043401
1.71508573	0.7617039745111047
1.71608578	0.7579765226947319
1.71708583	0.754850295023605
1.71808588	0.7470346766014478
1.7190859299999999	0.7496799840495859
1.72008598	0.76062183014287
1.72108603	0.7423453350947575
1.72208608	0.7485977904370114
1.72308613	0.7403012517918653
1.72408618	0.7617039745111047
1.72508623	0.7532871811880416
1.72608628	0.7314034890014735
1.72708633	0.7506418737399035
1.72808638	0.7584574921620606
1.72908643	0.7475156460687766
1.73008648	0.7600206059976241
1.73108653	0.7543693255562763
1.73208658	0.7392190581792908
1.73308663	0.7235878705793163
1.7340866799999999	0.7376559443437273
1.73508673	0.7553312644909338
1.73608678	0.7454715627658844
1.73708683	0.7262331287831145
1.73808688	0.7318844092244623
1.73908693	0.7318844092244623
1.74008698	0.7517240673524782
1.7410870299999999	0.7381369138110561
1.74208708	0.735010686139929
1.74308713	0.7506418737399035
1.74408718	0.7564134088591685
1.74508723	0.7465537071341192
1.74608728	0.7579765226947319
1.74708733	0.7459525322332132
1.74808738	0.7470346766014478
1.7490874299999999	0.7668742854851238
1.75008748	0.7501609535169147
1.75108753	0.741263141482183
1.75208758	0.7449905932985558
1.75308763	0.7559324393918398
1.75408768	0.7318844092244623
1.75508773	0.7459525322332132
1.7560877799999999	0.7579765226947319
1.75708783	0.7559324393918398
1.75808788	0.7360928305081639
1.75908793	0.768918368788016
1.76008798	0.7449905932985558
1.76108803	0.7568943783264973
1.76208808	0.7579765226947319
1.7630881299999999	0.7788983251909825
1.76408818	0.7568943783264973
1.76508823	0.7657921411168891
1.76608828	0.768918368788016
1.76708833	0.727796242618678
1.76808838	0.7632670883466682
1.76908843	0.7501609535169147
1.77008848	0.7537681506553703
1.7710885299999999	0.7314034890014735
1.77208858	0.7579765226947319
1.77308863	0.7282772120860067
1.77408868	0.7537681506553703
1.77508873	0.7428263045620862
1.77608878	0.7611027996101987
1.77708883	0.7700005624005907
1.7780888799999999	0.743908448930321
1.77908893	0.7387381379563019
1.78008898	0.7465537071341192
1.78108903	0.7501609535169147
1.78208908	0.7537681506553703
1.78308913	0.768437448565027
1.78408918	0.7528062117207129
1.78508923	0.7459525322332132
1.78608928	0.7282772120860067
1.78708933	0.7715636762361541
1.78808938	0.7657921411168891
1.78908943	0.7564134088591685
1.79008948	0.76062183014287
1.79108953	0.7642290272813257
1.79208958	0.7574955532274033
1.7930896299999999	0.7287581815533355
1.79408968	0.7537681506553703
1.79508973	0.7537681506553703
1.79608978	0.763748057813997
1.79708983	0.7668742854851238
1.79808988	0.7403012517918653
1.79908993	0.7532871811880416
1.8000899799999999	0.7648302021822316
1.80109003	0.7657921411168891
1.80209008	0.7574955532274033
1.80309013	0.7648302021822316
1.80409018	0.7726458206043888
1.80509023	0.7710827067688253
1.80609028	0.763748057813997
1.80709033	0.7626659134457622
1.8080903799999999	0.7715636762361541
1.80909043	0.7663933160177951
1.81009048	0.7632670883466682
1.81109053	0.7512430978851494
1.81209058	0.7600206059976241
1.81309063	0.7485977904370114
1.81409068	0.7517240673524782
1.8150907299999999	0.76062183014287
1.81609078	0.763748057813997
1.81709083	0.7564134088591685
1.81809088	0.7532871811880416
1.81909093	0.7621849439784335
1.82009098	0.7485977904370114
1.82109103	0.768918368788016
1.82209108	0.7679564790976984
1.82309113	0.7568943783264973
1.82409118	0.7528062117207129
1.82509123	0.777335211355419
1.82609128	0.7595396857746354
1.82709133	0.7704815318679193
1.82809138	0.7715636762361541
1.82909143	0.7657921411168891
1.8300914799999999	0.754850295023605
1.83109153	0.7501609535169147
1.83209158	0.7543693255562763
1.83309163	0.7365737999754925
1.83409168	0.774689903907281
1.83509173	0.7537681506553703
1.83609178	0.7621849439784335
1.8370918299999999	0.7710827067688253
1.83809188	0.7579765226947319
1.83909193	0.7700005624005907
1.84009198	0.7653111716495603
1.84109203	0.7621849439784335
1.84209208	0.76062183014287
1.84309213	0.7475156460687766
1.84409218	0.7568943783264973
1.8450922299999999	0.7653111716495603
1.84609228	0.7742089344399523
1.84709233	0.7720446457034827
1.84809238	0.7767339872101732
1.84909243	0.7532871811880416
1.85009248	0.7673552549524526
1.85109253	0.7465537071341192
1.8520925799999999	0.7611027996101987
1.85309263	0.7657921411168891
1.85409268	0.7528062117207129
1.85509273	0.7626659134457622
1.85609278	0.7568943783264973
1.85709283	0.7517240673524782
1.85809288	0.7663933160177951
1.8590929299999999	0.754850295023605
1.86009298	0.7584574921620606
1.86109303	0.7814233287168636
1.86209308	0.7485977904370114
1.86309313	0.7793792946583112
1.86409318	0.7704815318679193
1.86509323	0.7532871811880416
1.86609328	0.7798602148813001
1.8670933299999999	0.7751708733746098
1.86809338	0.7543693255562763
1.86909343	0.7648302021822316
1.87009348	0.7657921411168891
1.87109353	0.7617039745111047
1.87209358	0.7626659134457622
1.87309363	0.7579765226947319
1.8740936799999999	0.7584574921620606
1.87509373	0.7642290272813257
1.87609378	0.763748057813997
1.87709383	0.7517240673524782
1.87809388	0.7695195929332619
1.87909393	0.7600206059976241
1.88009398	0.754850295023605
1.88109403	0.7887579776716919
1.88209408	0.7710827067688253
1.88309413	0.7757720482755157
1.88409418	0.7726458206043888
1.88509423	0.7742089344399523
1.88609428	0.7600206059976241
1.88709433	0.7720446457034827
1.88809438	0.7611027996101987
1.8890944299999999	0.7736077595390463
1.89009448	0.7673552549524526
1.89109453	0.7611027996101987
1.89209458	0.7704815318679193
1.89309463	0.7892389471390207
1.89409468	0.7657921411168891
1.89509473	0.7537681506553703
1.8960947799999999	0.7632670883466682
1.89709483	0.7506418737399035
1.89809488	0.7617039745111047
1.89909493	0.7626659134457622
1.90009498	0.7574955532274033
1.90109503	0.7914032851198302
1.90209508	0.7648302021822316
1.90309513	0.7835876666976729
1.9040951799999999	0.7892389471390207
1.90509523	0.7736077595390463
1.90609528	0.7679564790976984
1.90709533	0.7673552549524526
1.90809538	0.7762530669871842
1.90909543	0.7704815318679193
1.91009548	0.7679564790976984
1.9110955299999999	0.7621849439784335
1.91209558	0.7679564790976984
1.91309563	0.7626659134457622
1.91409568	0.7668742854851238
1.91509573	0.7663933160177951
1.91609578	0.7731267900717175
1.91709583	0.768437448565027
1.9180958799999999	0.7663933160177951
1.91909593	0.752204987575467
1.92009598	0.7657921411168891
1.92109603	0.768437448565027
1.92209608	0.7809424084938746
1.92309613	0.7668742854851238
1.92409618	0.768918368788016
1.92509623	0.7704815318679193
1.9260962799999999	0.7715636762361541
1.92709633	0.7778161808227477
1.92809638	0.7590587163073066
1.92909643	0.7657921411168891
1.93009648	0.7788983251909825
1.93109653	0.7568943783264973
1.93209658	0.7679564790976984
1.9330966299999999	0.7731267900717175
1.93409668	0.76062183014287
1.93509673	0.7568943783264973
1.93609678	0.7642290272813257
1.93709683	0.7798602148813001
1.93809688	0.768918368788016
1.93909693	0.7657921411168891
1.94009698	0.7590587163073066
1.94109703	0.7475156460687766
1.94209708	0.7820245528621095
1.94309713	0.763748057813997
1.94409718	0.7663933160177951
1.94509723	0.7851508297775762
1.94609728	0.7673552549524526
1.94709733	0.7751708733746098
1.9480973799999999	0.763748057813997
1.94909743	0.777335211355419
1.95009748	0.7715636762361541
1.95109753	0.768437448565027
1.95209758	0.754850295023605
1.95309763	0.7579765226947319
1.95409768	0.7736077595390463
1.9550977299999999	0.7663933160177951
1.95609778	0.7840686361650016
1.95709783	0.7820245528621095
1.95809788	0.7679564790976984
1.95909793	0.7663933160177951
1.96009798	0.7653111716495603
1.96109803	0.7835876666976729
1.96209808	0.7673552549524526
1.9630981299999999	0.7861127194678937
1.96409818	0.7956117064035315
1.96509823	0.777335211355419
1.96609828	0.7726458206043888
1.96709833	0.7956117064035315
1.96809838	0.774689903907281
1.96909843	0.7825055223294382
1.9700984799999999	0.7887579776716919
1.97109853	0.7621849439784335
1.97209858	0.7710827067688253
1.97309863	0.754850295023605
1.97409868	0.7726458206043888
1.97509873	0.7621849439784335
1.97609878	0.7751708733746098
1.97709883	0.7700005624005907
1.97809888	0.763748057813997
1.97909893	0.7876758333034573
1.98009898	0.7814233287168636
1.98109903	0.7742089344399523
1.98209908	0.7731267900717175
1.98309913	0.7653111716495603
1.98409918	0.7736077595390463
1.9850992299999999	0.7663933160177951
1.98609928	0.7528062117207129
1.98709933	0.7840686361650016
1.98809938	0.777335211355419
1.98909943	0.7871948638361286
1.99009948	0.7762530669871842
1.99109953	0.7829864917967669
1.9920995799999999	0.7695195929332619
1.99309963	0.7700005624005907
1.99409968	0.7876758333034573
1.99509973	0.768437448565027
1.99609978	0.7793792946583112
1.99709983	0.7731267900717175
1.99809988	0.7648302021822316
1.99909993	0.7767339872101732
2.00009998	0.7700005624005907
2.00110003	0.7861127194678937
2.00210008	0.7793792946583112
2.00310013	0.7611027996101987
2.00410018	0.7845496056323303
2.00510023	0.7903211407515953
2.00610028	0.788277057448703
2.00710033	0.7731267900717175
2.00810038	0.7731267900717175
2.00910043	0.7825055223294382
2.01010048	0.7825055223294382
2.0111005299999998	0.7887579776716919
2.01210058	0.7814233287168636
2.01310063	0.7835876666976729
2.01410068	0.7751708733746098
2.01510073	0.788277057448703
2.01610078	0.7840686361650016
2.01710083	0.780461439026546
2.01810088	0.763748057813997
2.01910093	0.7657921411168891
2.02010098	0.7584574921620606
2.02110103	0.7892389471390207
2.02210108	0.7908020609745842
2.02310113	0.7876758333034573
2.02410118	0.7778161808227477
2.0251012299999998	0.7840686361650016
2.02610128	0.7720446457034827
2.02710133	0.7950104822582857
2.02810138	0.7673552549524526
2.02910143	0.7809424084938746
2.03010148	0.7851508297775762
2.03110153	0.7825055223294382
2.03210158	0.777335211355419
2.03310163	0.7782971010457366
2.03410168	0.7584574921620606
2.03510173	0.7929663989553934
2.03610178	0.7840686361650016
2.03710183	0.7736077595390463
2.03810188	0.7720446457034827
2.03910193	0.7736077595390463
2.0401019799999998	0.7742089344399523
2.04110203	0.7950104822582857
2.04210208	0.7642290272813257
2.04310213	0.7825055223294382
2.04410218	0.7793792946583112
2.04510223	0.7845496056323303
2.04610228	0.7731267900717175
2.04710233	0.7825055223294382
2.04810238	0.7992189035419871
2.04910243	0.7892389471390207
2.05010248	0.7918842545871586
2.05110253	0.7704815318679193
2.05210258	0.7829864917967669
2.05310263	0.7742089344399523
2.05410268	0.7731267900717175
2.0551027299999998	0.774689903907281
2.05610278	0.7782971010457366
2.05710283	0.7856317500005651
2.05810288	0.7793792946583112
2.05910293	0.7584574921620606
2.06010298	0.7835876666976729
2.06110303	0.780461439026546
2.06210308	0.7876758333034573
2.06310313	0.7751708733746098
2.06410318	0.7845496056323303
2.06510323	0.7898401712842666
2.06610328	0.7934473684227222
2.06710333	0.7710827067688253
2.06810338	0.7856317500005651
2.06910343	0.7778161808227477
2.0701034799999998	0.7767339872101732
2.07110353	0.7700005624005907
2.07210358	0.7742089344399523
2.07310363	0.7798602148813001
2.07410368	0.8007820173775506
2.07510373	0.7939283378900509
2.07610378	0.7825055223294382
2.07710383	0.7840686361650016
2.07810388	0.7653111716495603
2.07910393	0.7762530669871842
2.08010398	0.780461439026546
2.08110403	0.7814233287168636
2.08210408	0.7981367099294125
2.08310413	0.796573596093849
2.08410418	0.7851508297775762
2.08510423	0.7856317500005651
2.08610428	0.7939283378900509
2.08710433	0.7736077595390463
2.08810438	0.7861127194678937
2.08910443	0.7731267900717175
2.09010448	0.7876758333034573
2.09110453	0.7720446457034827
2.09210458	0.7679564790976984
2.09310463	0.7742089344399523
2.09410468	0.7679564790976984
2.09510473	0.7892389471390207
2.09610478	0.7736077595390463
2.09710483	0.7673552549524526
2.09810488	0.7914032851198302
2.0991049299999998	0.7762530669871842
2.10010498	0.780461439026546
2.10110503	0.7762530669871842
2.10210508	0.7820245528621095
2.10310513	0.7903211407515953
2.10410518	0.7876758333034573
2.10510523	0.7903211407515953
2.10610528	0.7829864917967669
2.10710533	0.788277057448703
2.10810538	0.8059523283515697
2.10910543	0.7950104822582857
2.11010548	0.7934473684227222
2.11110553	0.7814233287168636
2.11210558	0.7840686361650016
2.11310563	0.7767339872101732
2.1141056799999998	0.7820245528621095
2.11510573	0.7742089344399523
2.11610578	0.8034273248256887
2.11710583	0.780461439026546
2.11810588	0.7856317500005651
2.11910593	0.7657921411168891
2.12010598	0.7867139436131396
2.12110603	0.7923652240544874
2.12210608	0.7987379340746583
2.12310613	0.7887579776716919
2.12410618	0.7845496056323303
2.12510623	0.7960926758708602
2.12610628	0.7918842545871586
2.12710633	0.7918842545871586
2.12810638	0.777335211355419
2.1291064299999998	0.7788983251909825
2.13010648	0.7918842545871586
2.13110653	0.7956117064035315
2.13210658	0.777335211355419
2.13310663	0.7845496056323303
2.13410668	0.7809424084938746
2.13510673	0.7782971010457366
2.13610678	0.7992189035419871
2.13710683	0.7981367099294125
2.13810688	0.7923652240544874
2.13910693	0.7695195929332619
2.14010698	0.7918842545871586
2.14110703	0.7876758333034573
2.14210708	0.7908020609745842
2.14310713	0.804990438661252
2.14410718	0.8012629868448793
2.14510723	0.799699823764976
2.14610728	0.7867139436131396
2.14710733	0.7871948638361286
2.14810738	0.8007820173775506
2.14910743	0.7908020609745842
2.15010748	0.7835876666976729
2.15110753	0.7710827067688253
2.15210758	0.7809424084938746
2.15310763	0.7736077595390463
2.15410768	0.7851508297775762
2.15510773	0.7845496056323303
2.15610778	0.7934473684227222
2.15710783	0.7960926758708602
2.1581078799999998	0.7876758333034573
2.15910793	0.7798602148813001
2.16010798	0.7793792946583112
2.16110803	0.804990438661252
2.16210808	0.7956117064035315
2.16310813	0.8028261006804427
2.16410818	0.797174820239095
2.16510823	0.788277057448703
2.16610828	0.788277057448703
2.16710833	0.7934473684227222
2.16810838	0.7887579776716919
2.16910843	0.7960926758708602
2.17010848	0.7929663989553934
2.17110853	0.7679564790976984
2.17210858	0.7825055223294382
2.1731086299999998	0.7840686361650016
2.17410868	0.7867139436131396
2.17510873	0.7934473684227222
2.17610878	0.7835876666976729
2.17710883	0.8003010479102219
2.17810888	0.7898401712842666
2.17910893	0.7715636762361541
2.18010898	0.7871948638361286
2.18110903	0.7757720482755157
2.18210908	0.7809424084938746
2.18310913	0.8179763680574285
2.18410918	0.8106417191026
2.18510923	0.7845496056323303
2.18610928	0.7892389471390207
2.18710933	0.7976557897064237
2.1881093799999998	0.7914032851198302
2.18910943	0.8059523283515697
2.19010948	0.7939283378900509
2.19110953	0.7851508297775762
2.19210958	0.7845496056323303
2.19310963	0.7876758333034573
2.19410968	0.8023451312131141
2.19510973	0.8034273248256887
2.19610978	0.804990438661252
2.19710983	0.7840686361650016
2.19810988	0.7908020609745842
2.19910993	0.7710827067688253
2.20010998	0.7809424084938746
2.20111003	0.788277057448703
2.20211008	0.797174820239095
2.2031101299999998	0.796573596093849
2.20411018	0.7782971010457366
2.20511023	0.7871948638361286
2.20611028	0.7887579776716919
2.20711033	0.7929663989553934
2.20811038	0.788277057448703
2.20911043	0.7939283378900509
2.21011048	0.7867139436131396
2.21111053	0.7918842545871586
2.21211058	0.7829864917967669
2.21311063	0.7871948638361286
2.21411068	0.7987379340746583
2.21511073	0.7871948638361286
2.21611078	0.799699823764976
2.2171108299999998	0.796573596093849
2.21811088	0.7918842545871586
2.21911093	0.794529512790957
2.22011098	0.7976557897064237
2.22111103	0.7987379340746583
2.22211108	0.794529512790957
2.22311113	0.796573596093849
2.22411118	0.7809424084938746
2.22511123	0.8012629868448793
2.22611128	0.7762530669871842
2.22711133	0.7976557897064237
2.22811138	0.8043892145160062
2.22911143	0.7903211407515953
2.23011148	0.7976557897064237
2.23111153	0.7992189035419871
2.2321115799999998	0.7809424084938746
2.23311163	0.7820245528621095
2.23411168	0.7835876666976729
2.23511173	0.7923652240544874
2.23611178	0.797174820239095
2.23711183	0.7987379340746583
2.23811188	0.7908020609745842
2.23911193	0.7814233287168636
2.24011198	0.7960926758708602
2.24111203	0.8090786052670365
2.24211208	0.8106417191026
2.24311212	0.796573596093849
2.24411217	0.794529512790957
2.2451122199999998	0.8012629868448793
2.24611227	0.8043892145160062
2.24711232	0.7929663989553934
2.24811237	0.7950104822582857
2.24911242	0.8039082450486775
2.25011247	0.788277057448703
2.25111252	0.8085976357997078
2.25211257	0.794529512790957
2.25311262	0.8018642109901252
2.25411267	0.7903211407515953
2.25511272	0.7876758333034573
2.25611277	0.8043892145160062
2.25711282	0.7903211407515953
2.25811287	0.7851508297775762
2.25911292	0.7835876666976729
2.2601129699999998	0.7736077595390463
2.26111302	0.796573596093849
2.26211307	0.788277057448703
2.26311312	0.8070345219641443
2.26411317	0.7903211407515953
2.26511322	0.7976557897064237
2.26611327	0.7960926758708602
2.26711332	0.804990438661252
2.26811337	0.7876758333034573
2.26911342	0.8003010479102219
2.27011347	0.8137679467737269
2.27111352	0.7923652240544874
2.27211357	0.7809424084938746
2.27311362	0.780461439026546
2.2741136699999998	0.8034273248256887
2.27511372	0.7934473684227222
2.27611377	0.7960926758708602
2.27711382	0.7892389471390207
2.27811387	0.7918842545871586
2.27911392	0.7856317500005651
2.28011397	0.8023451312131141
2.28111402	0.7876758333034573
2.28211407	0.830000358518947
2.28311412	0.7976557897064237
2.28411417	0.796573596093849
2.28511422	0.8132869773063982
2.28611427	0.7960926758708602
2.28711432	0.7950104822582857
2.28811437	0.8003010479102219
2.2891144199999998	0.8096797801679425
2.29011447	0.788277057448703
2.29111452	0.7987379340746583
2.29211457	0.7845496056323303
2.29311462	0.7845496056323303
2.29411467	0.8003010479102219
2.29511472	0.7950104822582857
2.29611477	0.8018642109901252
2.29711482	0.8090786052670365
2.29811487	0.8059523283515697
2.29911492	0.7825055223294382
2.30011497	0.8206216262612266
2.30111502	0.7908020609745842
2.30211507	0.7929663989553934
2.30311512	0.8090786052670365
2.3041151699999998	0.8137679467737269
2.30511522	0.8090786052670365
2.30611527	0.8028261006804427
2.30711532	0.8122048329381634
2.30811537	0.7892389471390207
2.30911542	0.8003010479102219
2.31011547	0.8132869773063982
2.31111552	0.8023451312131141
2.31211557	0.8012629868448793
2.31311562	0.8007820173775506
2.31411567	0.788277057448703
2.31511572	0.796573596093849
2.31611577	0.7981367099294125
2.31711582	0.8023451312131141
2.31811587	0.8059523283515697
2.3191159199999998	0.7950104822582857
2.32011597	0.7918842545871586
2.32111602	0.7929663989553934
2.32211607	0.816413204977525
2.32311612	0.8153310606092902
2.32411617	0.8096797801679425
2.32511622	0.8112428940035059
2.32611627	0.8112428940035059
2.32711632	0.821583565195884
2.32811637	0.805471358884241
2.32911642	0.8012629868448793
2.33011647	0.7929663989553934
2.33111652	0.8018642109901252
2.33211657	0.768918368788016
2.3331166199999998	0.7918842545871586
2.33411667	0.8028261006804427
2.33511672	0.8039082450486775
2.33611677	0.7992189035419871
2.33711682	0.7987379340746583
2.33811687	0.8090786052670365
2.33911692	0.7929663989553934
2.34011697	0.808116666332379
2.34111702	0.7788983251909825
2.34211707	0.821583565195884
2.34311712	0.8039082450486775
2.34411717	0.7987379340746583
2.34511722	0.7981367099294125
2.34611727	0.799699823764976
2.34711732	0.8028261006804427
2.3481173699999998	0.8190585124256631
2.34911742	0.8101607496352711
2.35011747	0.8023451312131141
2.35111752	0.7939283378900509
2.35211757	0.788277057448703
2.35311762	0.7923652240544874
2.35411767	0.8039082450486775
2.35511772	0.7887579776716919
2.35611777	0.8065535524968155
2.35711782	0.8070345219641443
2.35811787	0.799699823764976
2.35911792	0.8007820173775506
2.36011797	0.7929663989553934
2.36111802	0.8007820173775506
2.36211807	0.8012629868448793
2.3631181199999998	0.808116666332379
2.36411817	0.8070345219641443
2.36511822	0.8231466790314473
2.36611827	0.799699823764976
2.36711832	0.7918842545871586
2.36811837	0.8122048329381634
2.36911842	0.8059523283515697
2.37011847	0.8226657095641187
2.37111852	0.7929663989553934
2.37211857	0.8028261006804427
2.37311862	0.7976557897064237
2.37411867	0.8003010479102219
2.37511872	0.805471358884241
2.37611877	0.8065535524968155
2.37711882	0.8043892145160062
2.3781188699999998	0.7956117064035315
2.37911892	0.7976557897064237
2.38011897	0.804990438661252
2.38111902	0.8065535524968155
2.38211907	0.7856317500005651
2.38311912	0.8101607496352711
2.38411917	0.8132869773063982
2.38511922	0.8106417191026
2.38611927	0.804990438661252
2.38711932	0.8059523283515697
2.38811937	0.8122048329381634
2.38911942	0.8159322847545362
2.39011947	0.808116666332379
2.39111952	0.8128060570834094
2.39211957	0.8007820173775506
2.39311962	0.8003010479102219
2.39411967	0.8075154421871332
2.39511972	0.8090786052670365
2.39611977	0.7929663989553934
2.39711982	0.8148500911419617
2.39811987	0.8117238634708346
2.39911992	0.7934473684227222
2.40011997	0.8085976357997078
2.40112002	0.8039082450486775
2.40212007	0.8012629868448793
2.40312012	0.8226657095641187
2.40412017	0.816413204977525
2.40512022	0.8237478539323534
2.40612027	0.796573596093849
2.4071203199999998	0.8128060570834094
2.40812037	0.8012629868448793
2.40912042	0.805471358884241
2.41012047	0.8289182141507124
2.41112052	0.8101607496352711
2.41212057	0.8128060570834094
2.41312062	0.8096797801679425
2.41412067	0.796573596093849
2.41512072	0.8023451312131141
2.41612077	0.8168941744448538
2.41712082	0.8043892145160062
2.41812087	0.8075154421871332
2.41912092	0.8018642109901252
2.42012097	0.805471358884241
2.42112102	0.804990438661252
2.4221210699999998	0.8278360697824777
2.42312112	0.8148500911419617
2.42412117	0.8106417191026
2.42512122	0.8221847400967901
2.42612127	0.7976557897064237
2.42712132	0.8237478539323534
2.42812137	0.8028261006804427
2.42912142	0.8179763680574285
2.43012147	0.8159322847545362
2.43112152	0.8096797801679425
2.43212157	0.7892389471390207
2.43312162	0.7976557897064237
2.43412167	0.796573596093849
2.43512172	0.7871948638361286
2.43612177	0.797174820239095
2.4371218199999998	0.805471358884241
2.43812187	0.7934473684227222
2.43912192	0.7923652240544874
2.44012197	0.8034273248256887
2.44112202	0.8039082450486775
2.44212207	0.8137679467737269
2.44312212	0.8085976357997078
2.44412217	0.8101607496352711
2.44512222	0.8096797801679425
2.44612227	0.7887579776716919
2.44712232	0.8117238634708346
2.44812237	0.8211025957285553
2.44912242	0.8132869773063982
2.45012247	0.8310825028871819
2.45112252	0.7950104822582857
2.45212257	0.794529512790957
2.45312262	0.8206216262612266
2.45412267	0.8018642109901252
2.45512272	0.8106417191026
2.45612277	0.8085976357997078
2.45712282	0.8028261006804427
2.45812287	0.8195394818929918
2.45912292	0.8096797801679425
2.46012297	0.8085976357997078
2.46112302	0.8059523283515697
2.46212307	0.8106417191026
2.46312312	0.8179763680574285
2.46412317	0.8195394818929918
2.46512322	0.8018642109901252
2.4661232699999998	0.8043892145160062
2.46712332	0.8206216262612266
2.46812337	0.8143691709189727
2.46912342	0.8039082450486775
2.47012347	0.8200204513603205
2.47112352	0.804990438661252
2.47212357	0.799699823764976
2.47312362	0.8179763680574285
2.47412367	0.8200204513603205
2.47512372	0.8028261006804427
2.47612377	0.7956117064035315
2.47712382	0.8190585124256631
2.47812387	0.8090786052670365
2.47912392	0.8106417191026
2.48012397	0.8028261006804427
2.4811240199999998	0.7956117064035315
2.48212407	0.8106417191026
2.48312412	0.8289182141507124
2.48412417	0.8065535524968155
2.48512422	0.8034273248256887
2.48612427	0.8159322847545362
2.48712432	0.8101607496352711
2.48812437	0.8278360697824777
2.48912442	0.8221847400967901
2.49012447	0.816413204977525
2.49112452	0.8106417191026
2.49212457	0.8039082450486775
2.49312462	0.8070345219641443
2.49412467	0.8039082450486775
2.49512472	0.7960926758708602
2.4961247699999998	0.8090786052670365
2.49712482	0.8023451312131141
2.49812487	0.8284372446833838
2.49912492	0.821583565195884
2.50012497	0.788277057448703
2.50112502	0.8168941744448538
2.50212507	0.8367338325728695
2.50312512	0.8096797801679425
2.50412517	0.8168941744448538
2.50512522	0.8320444418218393
2.50612527	0.8101607496352711
2.50712532	0.8039082450486775
2.50812537	0.8195394818929918
2.50912542	0.8023451312131141
2.51012547	0.816413204977525
2.5111255199999998	0.8226657095641187
2.51212557	0.8075154421871332
2.51312562	0.8112428940035059
2.51412567	0.8112428940035059
2.51512572	0.8090786052670365
2.51612577	0.825310967767917
2.51712582	0.8357718936382121
2.51812587	0.8106417191026
2.51912592	0.7956117064035315
2.52012597	0.8085976357997078
2.52112602	0.7856317500005651
2.52212607	0.8106417191026
2.52312612	0.830000358518947
2.52412617	0.8221847400967901
2.5251262199999998	0.8206216262612266
2.52612627	0.8336075556574026
2.52712632	0.808116666332379
2.52812637	0.8012629868448793
2.52912642	0.8148500911419617
2.53012647	0.8012629868448793
2.53112652	0.7908020609745842
2.53212657	0.8195394818929918
2.53312662	0.799699823764976
2.53412667	0.7960926758708602
2.53512672	0.8257919372352457
2.53612677	0.8174953985900996
2.53712682	0.816413204977525
2.53812687	0.8070345219641443
2.53912692	0.8043892145160062
2.5401269699999998	0.7976557897064237
2.54112702	0.8190585124256631
2.54212707	0.8237478539323534
2.54312712	0.8070345219641443
2.54412717	0.830000358518947
2.54512722	0.808116666332379
2.54612727	0.8007820173775506
2.54712732	0.8226657095641187
2.54812737	0.8242288233996822
2.54912742	0.8112428940035059
2.55012747	0.8174953985900996
2.55112752	0.808116666332379
2.55212757	0.794529512790957
2.55312762	0.8231466790314473
2.55412767	0.821583565195884
2.5551277199999998	0.8168941744448538
2.55612777	0.8117238634708346
2.55712782	0.8085976357997078
2.55812787	0.7992189035419871
2.55912792	0.8039082450486775
2.56012797	0.8190585124256631
2.56112802	0.8221847400967901
2.56212807	0.816413204977525
2.56312812	0.8262729559469142
2.56412817	0.8122048329381634
2.56512822	0.8101607496352711
2.56612827	0.8122048329381634
2.56712832	0.8070345219641443
2.56812837	0.8117238634708346
2.56912842	0.8295193890516184
2.5701284699999998	0.8137679467737269
2.57112852	0.8059523283515697
2.57212857	0.805471358884241
2.57312862	0.816413204977525
2.57412867	0.8096797801679425
2.57512872	0.8242288233996822
2.57612877	0.8242288233996822
2.57712882	0.8211025957285553
2.57812887	0.8231466790314473
2.57912892	0.804990438661252
2.58012897	0.8070345219641443
2.58112902	0.8242288233996822
2.58212907	0.8257919372352457
2.58312912	0.8362528631055409
2.5841291699999998	0.8226657095641187
2.58512922	0.804990438661252
2.58612927	0.8257919372352457
2.58712932	0.8262729559469142
2.58812937	0.8231466790314473
2.58912942	0.8342087798026486
2.59012947	0.8247097928670108
2.59112952	0.8378159769411042
2.59212957	0.8106417191026
2.59312962	0.8117238634708346
2.59412967	0.8174953985900996
2.59512972	0.7918842545871586
2.59612977	0.8211025957285553
2.59712982	0.8096797801679425
2.59812987	0.8153310606092902
2.5991299199999998	0.8231466790314473
2.60012997	0.8159322847545362
2.60113002	0.8085976357997078
2.60213007	0.8342087798026486
2.60313012	0.838898121309339
2.60413017	0.808116666332379
2.60513022	0.8211025957285553
2.60613027	0.8226657095641187
2.60713032	0.816413204977525
2.60813037	0.8284372446833838
2.60913042	0.8268741308478202
2.61013047	0.8247097928670108
2.61113052	0.8342087798026486
2.61213057	0.8190585124256631
2.61313062	0.8090786052670365
2.6141306699999998	0.8122048329381634
2.61513072	0.8159322847545362
2.61613077	0.808116666332379
2.61713082	0.8159322847545362
2.61813087	0.8273551003151489
2.61913092	0.816413204977525
2.62013097	0.8231466790314473
2.62113102	0.8090786052670365
2.62213107	0.8295193890516184
2.62313112	0.8278360697824777
2.62413117	0.8242288233996822
2.62513122	0.8336075556574026
2.62613127	0.8284372446833838
2.62713132	0.816413204977525
2.62813137	0.8284372446833838
2.6291314199999998	0.8357718936382121
2.63013147	0.8143691709189727
2.63113152	0.8278360697824777
2.63213157	0.8153310606092902
2.63313162	0.8106417191026
2.63413167	0.8122048329381634
2.63513172	0.8168941744448538
2.63613177	0.8242288233996822
2.63713182	0.8090786052670365
2.63813187	0.8304813279862758
2.63913192	0.8273551003151489
2.64013197	0.8153310606092902
2.64113202	0.8179763680574285
2.64213207	0.8231466790314473
2.64313212	0.8289182141507124
2.64413217	0.8331265861900741
2.64513222	0.8148500911419617
2.64613227	0.8398600602439965
2.64713232	0.8315634723545106
2.64813237	0.8190585124256631
2.64913242	0.8101607496352711
2.65013247	0.8398600602439965
2.65113252	0.8132869773063982
2.65213257	0.8090786052670365
2.65313262	0.8206216262612266
2.65413267	0.8137679467737269
2.65513272	0.8112428940035059
2.65613277	0.8153310606092902
2.65713282	0.8257919372352457
2.6581328699999998	0.8148500911419617
2.65913292	0.8018642109901252
2.66013297	0.8070345219641443
2.66113302	0.816413204977525
2.66213307	0.8273551003151489
2.66313312	0.8190585124256631
2.66413317	0.8409422046122311
2.66513322	0.8206216262612266
2.66613327	0.8179763680574285
2.66713332	0.8195394818929918
2.66813337	0.8122048329381634
2.66913342	0.8117238634708346
2.67013347	0.8273551003151489
2.67113352	0.8028261006804427
2.67213357	0.8310825028871819
2.6731336199999998	0.8106417191026
2.67413367	0.8117238634708346
2.67513372	0.8132869773063982
2.67613377	0.830000358518947
2.67713382	0.8273551003151489
2.67813387	0.8179763680574285
2.67913392	0.8237478539323534
2.68013397	0.816413204977525
2.68113402	0.804990438661252
2.68213407	0.8247097928670108
2.68313412	0.8336075556574026
2.68413417	0.8420243489804659
2.68513422	0.8085976357997078
2.68613427	0.8190585124256631
2.68713432	0.8168941744448538
2.6881343699999998	0.8409422046122311
2.68913442	0.8206216262612266
2.69013447	0.8206216262612266
2.69113452	0.818457337524757
2.69213457	0.8398600602439965
2.69313462	0.8132869773063982
2.69413467	0.8211025957285553
2.69513472	0.8059523283515697
2.69613477	0.8247097928670108
2.69713482	0.8179763680574285
2.69813487	0.8268741308478202
2.69913492	0.830000358518947
2.70013497	0.8174953985900996
2.70113502	0.8326456659670851
2.70213507	0.8226657095641187
2.70313512	0.8451506258959327
2.70413517	0.8346897000256375
2.70513522	0.8221847400967901
2.70613527	0.8435875120603693
2.70713532	0.8378159769411042
2.70813537	0.805471358884241
2.70913542	0.8195394818929918
2.71013547	0.8378159769411042
2.71113552	0.8174953985900996
2.71213557	0.8336075556574026
2.71313562	0.8200204513603205
2.71413567	0.8128060570834094
2.71513572	0.821583565195884
2.71613577	0.8200204513603205
2.7171358199999998	0.8273551003151489
2.71813587	0.8284372446833838
2.71913592	0.8159322847545362
2.72013597	0.8075154421871332
2.72113602	0.8085976357997078
2.72213607	0.8148500911419617
2.72313612	0.8143691709189727
2.72413617	0.8315634723545106
2.72513622	0.8278360697824777
2.72613627	0.8373350074737755
2.72713632	0.8326456659670851
2.72813637	0.830000358518947
2.72913642	0.8237478539323534
2.73013647	0.8168941744448538
2.73113652	0.8425053184477946
2.7321365699999998	0.8174953985900996
2.73313662	0.8112428940035059
2.73413667	0.8106417191026
2.73513672	0.852365020172844
2.73613677	0.8315634723545106
2.73713682	0.8295193890516184
2.73813687	0.8278360697824777
2.73913692	0.8122048329381634
2.74013697	0.8122048329381634
2.74113702	0.830000358518947
2.74213707	0.8242288233996822
2.74313712	0.8237478539323534
2.74413717	0.8257919372352457
2.74513722	0.8362528631055409
2.74613727	0.8059523283515697
2.7471373199999998	0.825310967767917
2.74813737	0.821583565195884
2.74913742	0.8257919372352457
2.75013747	0.8237478539323534
2.75113752	0.8315634723545106
2.75213757	0.8351707187373061
2.75313762	0.8247097928670108
2.75413767	0.8211025957285553
2.75513772	0.838898121309339
2.75613777	0.8320444418218393
2.75713782	0.8268741308478202
2.75813787	0.8174953985900996
2.75913792	0.8456315953632614
2.76013797	0.8237478539323534
2.76113802	0.8262729559469142
2.76213807	0.8247097928670108
2.76313812	0.8242288233996822
2.76413817	0.8247097928670108
2.76513822	0.8174953985900996
2.76613827	0.8362528631055409
2.76713832	0.816413204977525
2.76813837	0.821583565195884
2.76913842	0.8237478539323534
2.77013847	0.830000358518947
2.77113852	0.805471358884241
2.77213857	0.8237478539323534
2.77313862	0.8148500911419617
2.77413867	0.8262729559469142
2.77513872	0.8195394818929918
2.7761387699999998	0.8143691709189727
2.77713882	0.8273551003151489
2.77813887	0.8206216262612266
2.77913892	0.8137679467737269
2.78013897	0.8278360697824777
2.78113902	0.8518840507055153
2.78213907	0.8315634723545106
2.78313912	0.8342087798026486
2.78413917	0.8221847400967901
2.78513922	0.8273551003151489
2.78613927	0.838296946408433
2.78713932	0.8310825028871819
2.78813937	0.8112428940035059
2.78913942	0.8336075556574026
2.79013947	0.8550103276209821
2.7911395199999998	0.8398600602439965
2.79213957	0.8211025957285553
2.79313962	0.816413204977525
2.79413967	0.7987379340746583
2.79513972	0.8289182141507124
2.79613977	0.8289182141507124
2.79713982	0.8304813279862758
2.79813987	0.8200204513603205
2.79913992	0.8257919372352457
2.80013997	0.8273551003151489
2.80114002	0.8278360697824777
2.80214007	0.8336075556574026
2.80314012	0.8284372446833838
2.80414017	0.8435875120603693
2.80514022	0.8211025957285553
2.8061402699999998	0.8262729559469142
2.80714032	0.8174953985900996
2.80814037	0.8268741308478202
2.80914042	0.8310825028871819
2.81014047	0.8211025957285553
2.81114052	0.8393790907766677
2.81214057	0.8211025957285553
2.81314062	0.8112428940035059
2.81414067	0.8304813279862758
2.81514072	0.8106417191026
2.81614077	0.8237478539323534
2.81714082	0.830000358518947
2.81814087	0.8278360697824777
2.81914092	0.8128060570834094
2.82014097	0.8242288233996822
2.8211410199999998	0.8247097928670108
2.82214107	0.84142317407956
2.82314112	0.852365020172844
2.82414117	0.84142317407956
2.82514122	0.830000358518947
2.82614127	0.8304813279862758
2.82714132	0.8320444418218393
2.82814137	0.8289182141507124
2.82914142	0.8467137397314962
2.83014147	0.8393790907766677
2.83114152	0.8206216262612266
2.83214157	0.830000358518947
2.83314162	0.8242288233996822
2.83414167	0.8237478539323534
2.8351417199999998	0.8262729559469142
2.83614177	0.8487578230343884
2.83714182	0.8242288233996822
2.83814187	0.8284372446833838
2.83914192	0.8190585124256631
2.84014197	0.8148500911419617
2.84114202	0.8211025957285553
2.84214207	0.8367338325728695
2.84314212	0.818457337524757
2.84414217	0.8336075556574026
2.84514222	0.8310825028871819
2.84614227	0.8346897000256375
2.84714232	0.8565734414565455
2.84814237	0.8247097928670108
2.84914242	0.830000358518947
2.8501424699999998	0.8357718936382121
2.85114252	0.8295193890516184
2.85214257	0.818457337524757
2.85314262	0.8034273248256887
2.85414267	0.8101607496352711
2.85514272	0.821583565195884
2.85614277	0.8268741308478202
2.85714282	0.8237478539323534
2.85814287	0.8226657095641187
2.85914292	0.8174953985900996
2.86014297	0.8295193890516184
2.86114302	0.8425053184477946
2.86214307	0.8331265861900741
2.86314312	0.8326456659670851
2.86414317	0.8242288233996822
2.8651432199999998	0.8304813279862758
2.86614327	0.8367338325728695
2.86714332	0.852365020172844
2.86814337	0.8289182141507124
2.86914342	0.8336075556574026
2.87014347	0.8315634723545106
2.87114352	0.8295193890516184
2.87214357	0.8190585124256631
2.87314362	0.8247097928670108
2.87414367	0.8168941744448538
2.87514372	0.825310967767917
2.87614377	0.8262729559469142
2.87714382	0.8159322847545362
2.87814387	0.8206216262612266
2.87914392	0.8132869773063982
2.8801439699999998	0.8420243489804659
2.88114402	0.8237478539323534
2.88214407	0.8456315953632614
2.88314412	0.8268741308478202
2.88414417	0.8440684815276979
2.88514422	0.8262729559469142
2.88614427	0.8320444418218393
2.88714432	0.8122048329381634
2.88814437	0.8471947091988249
2.88914442	0.8231466790314473
2.89014447	0.8539281340084074
2.89114452	0.8336075556574026
2.89214457	0.8159322847545362
2.89314462	0.8342087798026486
2.8941446699999998	0.8289182141507124
2.89514472	0.8373350074737755
2.89614477	0.8404612351449026
2.89714482	0.8487578230343884
2.89814487	0.8295193890516184
2.89914492	0.8357718936382121
2.90014497	0.8362528631055409
2.90114502	0.8206216262612266
2.90214507	0.8487578230343884
2.90314512	0.8128060570834094
2.90414517	0.8476756786661537
2.90514522	0.8467137397314962
2.90614527	0.8320444418218393
2.90714532	0.8461125648305902
2.90814537	0.8226657095641187
2.9091454199999998	0.8378159769411042
2.91014547	0.8295193890516184
2.91114552	0.8221847400967901
2.91214557	0.8257919372352457
2.91314562	0.8221847400967901
2.91414567	0.8336075556574026
2.91514572	0.8278360697824777
2.91614577	0.8367338325728695
2.91714582	0.8221847400967901
2.91814587	0.8206216262612266
2.91914592	0.8143691709189727
2.92014597	0.8315634723545106
2.92114602	0.8351707187373061
2.92214607	0.8404612351449026
2.92314612	0.8268741308478202
2.9241461699999998	0.8451506258959327
2.92514622	0.8487578230343884
2.92614627	0.8231466790314473
2.92714632	0.8456315953632614
2.92814637	0.8451506258959327
2.92914642	0.8295193890516184
2.93014647	0.8315634723545106
2.93114652	0.8331265861900741
2.93214657	0.8101607496352711
2.93314662	0.8143691709189727
2.93414667	0.8262729559469142
2.93514672	0.818457337524757
2.93614677	0.8273551003151489
2.93714682	0.8346897000256375
2.93814687	0.8168941744448538
2.9391469199999998	0.8295193890516184
2.94014697	0.8320444418218393
2.94114702	0.8378159769411042
2.94214707	0.8143691709189727
2.94314712	0.8435875120603693
2.94414717	0.8429862879151233
2.94514722	0.8357718936382121
2.94614727	0.8310825028871819
2.94714732	0.8168941744448538
2.94814737	0.8336075556574026
2.94914742	0.8445494017506868
2.95014747	0.8257919372352457
2.95114752	0.8262729559469142
2.95214757	0.8310825028871819
2.95314762	0.8070345219641443
2.95414767	0.8262729559469142
2.95514772	0.8284372446833838
2.95614777	0.8393790907766677
2.95714782	0.8373350074737755
2.95814787	0.8482768535670595
2.95914792	0.8221847400967901
2.96014797	0.8226657095641187
2.96114802	0.8289182141507124
2.96214807	0.8231466790314473
2.96314812	0.8451506258959327
2.96414817	0.8206216262612266
2.96514822	0.8409422046122311
2.96614827	0.8326456659670851
2.96714832	0.8534472137854185
2.9681483699999998	0.8195394818929918
2.96914842	0.8310825028871819
2.97014847	0.8310825028871819
2.97114852	0.8445494017506868
2.97214857	0.8326456659670851
2.97314862	0.8242288233996822
2.97414867	0.8342087798026486
2.97514872	0.8398600602439965
2.97614877	0.8310825028871819
2.97714882	0.8284372446833838
2.97814887	0.8435875120603693
2.97914892	0.8425053184477946
2.98014897	0.8200204513603205
2.98114902	0.8320444418218393
2.98214907	0.8435875120603693
2.9831491199999998	0.8373350074737755
2.98414917	0.8331265861900741
2.98514922	0.8440684815276979
2.98614927	0.8346897000256375
2.98714932	0.8242288233996822
2.98814937	0.8295193890516184
2.98914942	0.8476756786661537
2.99014947	0.8409422046122311
2.99114952	0.8268741308478202
2.99214957	0.830000358518947
2.99314962	0.8278360697824777
2.99414967	0.8331265861900741
2.99514972	0.830000358518947
2.99614977	0.8247097928670108
2.99714982	0.8351707187373061
2.9981498699999998	0.84142317407956
2.99914992	0.8284372446833838
3.00014997	0.8362528631055409
3.00115002	0.8467137397314962
3.00215007	0.8268741308478202
3.00315012	0.8373350074737755
3.00415017	0.8315634723545106
3.00515022	0.8550103276209821
3.00615027	0.8545293581536534
3.00715032	0.8487578230343884
3.00815037	0.8278360697824777
3.00915042	0.8393790907766677
3.01015047	0.8393790907766677
3.01115052	0.8482768535670595
3.01215057	0.8148500911419617
3.01315062	0.8378159769411042
3.01415067	0.8539281340084074
3.01515072	0.8378159769411042
3.01615077	0.8315634723545106
3.01715082	0.8357718936382121
3.01815087	0.8367338325728695
3.01915092	0.8289182141507124
3.02015097	0.8467137397314962
3.02115102	0.8346897000256375
3.02215107	0.8398600602439965
3.02315112	0.830000358518947
3.02415117	0.838898121309339
3.02515122	0.8409422046122311
3.02615127	0.8617437524305646
3.0271513199999998	0.8404612351449026
3.02815137	0.8378159769411042
3.02915142	0.8378159769411042
3.03015147	0.8284372446833838
3.03115152	0.8425053184477946
3.03215157	0.8221847400967901
3.03315162	0.818457337524757
3.03415167	0.8247097928670108
3.03515172	0.8398600602439965
3.03615177	0.8456315953632614
3.03715182	0.8378159769411042
3.03815187	0.8425053184477946
3.03915192	0.8429862879151233
3.04015197	0.838296946408433
3.04115202	0.8211025957285553
3.0421520699999998	0.8284372446833838
3.04315212	0.8342087798026486
3.04415217	0.8242288233996822
3.04515222	0.8237478539323534
3.04615227	0.8420243489804659
3.04715232	0.8357718936382121
3.04815237	0.8508019063372805
3.04915242	0.8315634723545106
3.05015247	0.8420243489804659
3.05115252	0.8336075556574026
3.05215257	0.8342087798026486
3.05315262	0.8211025957285553
3.05415267	0.8451506258959327
3.05515272	0.8367338325728695
3.05615277	0.8508019063372805
3.0571528199999998	0.8539281340084074
3.05815287	0.849839967402623
3.05915292	0.8351707187373061
3.06015297	0.8262729559469142
3.06115302	0.8331265861900741
3.06215307	0.8351707187373061
3.06315312	0.84142317407956
3.06415317	0.8560924719892169
3.06515322	0.8226657095641187
3.06615327	0.8471947091988249
3.06715332	0.8570544109238741
3.06815337	0.8440684815276979
3.06915342	0.84142317407956
3.07015347	0.8445494017506868
3.07115352	0.8393790907766677
3.07215357	0.838296946408433
3.07315362	0.8357718936382121
3.07415367	0.8451506258959327
3.07515372	0.8320444418218393
3.07615377	0.8357718936382121
3.07715382	0.8471947091988249
3.07815387	0.8257919372352457
3.07915392	0.8398600602439965
3.08015397	0.8451506258959327
3.08115402	0.8143691709189727
3.08215407	0.8529662443180898
3.08315412	0.8545293581536534
3.08415417	0.8226657095641187
3.08515422	0.8445494017506868
3.0861542699999998	0.8362528631055409
3.08715432	0.8378159769411042
3.08815437	0.858136555292109
3.08915442	0.8487578230343884
3.09015447	0.8440684815276979
3.09115452	0.8315634723545106
3.09215457	0.8336075556574026
3.09315462	0.8351707187373061
3.09415467	0.8195394818929918
3.09515472	0.8315634723545106
3.09615477	0.8315634723545106
3.09715482	0.8373350074737755
3.09815487	0.8445494017506868
3.09915492	0.8237478539323534
3.10015497	0.8237478539323534
3.1011550199999998	0.8435875120603693
3.10215507	0.8409422046122311
3.10315512	0.8471947091988249
3.10415517	0.8607818134959071
3.10515522	0.8461125648305902
3.10615527	0.8273551003151489
3.10715532	0.8592186996603437
3.10815537	0.8482768535670595
3.10915542	0.8435875120603693
3.11015547	0.8346897000256375
3.11115552	0.8289182141507124
3.11215557	0.8148500911419617
3.11315562	0.8231466790314473
3.11415567	0.8420243489804659
3.11515572	0.8440684815276979
3.1161557699999998	0.8471947091988249
3.11715582	0.8336075556574026
3.11815587	0.8289182141507124
3.11915592	0.8404612351449026
3.12015597	0.8534472137854185
3.12115602	0.8336075556574026
3.12215607	0.8534472137854185
3.12315612	0.8362528631055409
3.12415617	0.838296946408433
3.12515622	0.8451506258959327
3.12615627	0.8461125648305902
3.12715632	0.8482768535670595
3.12815637	0.8456315953632614
3.12915642	0.8357718936382121
3.13015647	0.8336075556574026
3.1311565199999998	0.8461125648305902
3.13215657	0.8445494017506868
3.13315662	0.8268741308478202
3.13415667	0.8153310606092902
3.13515672	0.8342087798026486
3.13615677	0.8362528631055409
3.13715682	0.8310825028871819
3.13815687	0.8378159769411042
3.13915692	0.8393790907766677
3.14015697	0.8174953985900996
3.14115702	0.852365020172844
3.14215707	0.838296946408433
3.14315712	0.8508019063372805
3.14415717	0.8570544109238741
3.1451572199999998	0.8487578230343884
3.14615727	0.8420243489804659
3.14715732	0.8476756786661537
3.14815737	0.838296946408433
3.14915742	0.8331265861900741
3.15015747	0.8451506258959327
3.15115752	0.8326456659670851
3.15215757	0.8409422046122311
3.15315762	0.8315634723545106
3.15415767	0.8518840507055153
3.15515772	0.838898121309339
3.15615777	0.8168941744448538
3.15715782	0.8467137397314962
3.15815787	0.8351707187373061
3.15915792	0.8560924719892169
3.1601579699999998	0.8331265861900741
3.16115802	0.8445494017506868
3.16215807	0.8476756786661537
3.16315812	0.838898121309339
3.16415817	0.8514030812381865
3.16515822	0.8398600602439965
3.16615827	0.8592186996603437
3.16715832	0.8342087798026486
3.16815837	0.8508019063372805
3.16915842	0.8429862879151233
3.17015847	0.8456315953632614
3.17115852	0.8346897000256375
3.17215857	0.8326456659670851
3.17315862	0.8429862879151233
3.17415867	0.8482768535670595
3.1751587199999998	0.8487578230343884
3.17615877	0.838296946408433
3.17715882	0.8351707187373061
3.17815887	0.84142317407956
3.17915892	0.8278360697824777
3.18015897	0.8440684815276979
3.18115902	0.8420243489804659
3.18215907	0.8545293581536534
3.18315912	0.849238792501717
3.18415917	0.8378159769411042
3.18515922	0.8378159769411042
3.18615927	0.8550103276209821
3.18715932	0.8628259460431392
3.18815937	0.8373350074737755
3.18915942	0.8456315953632614
3.1901594699999998	0.8429862879151233
3.19115952	0.8487578230343884
3.19215957	0.8451506258959327
3.19315962	0.8373350074737755
3.19415967	0.825310967767917
3.19515972	0.8404612351449026
3.19615977	0.8326456659670851
3.19715982	0.8393790907766677
3.19815987	0.8310825028871819
3.19915992	0.8451506258959327
3.20015997	0.8476756786661537
3.20116002	0.8420243489804659
3.20216007	0.8482768535670595
3.20316012	0.8425053184477946
3.2041601699999998	0.825310967767917
3.20516022	0.8471947091988249
3.20616027	0.8393790907766677
3.20716032	0.8404612351449026
3.20816037	0.8487578230343884
3.20916042	0.8456315953632614
3.21016047	0.8545293581536534
3.21116051	0.8467137397314962
3.21216056	0.8289182141507124
3.21316061	0.8342087798026486
3.21416066	0.8461125648305902
3.21516071	0.8362528631055409
3.21616076	0.8425053184477946
3.2171608099999998	0.8554912478439709
3.21816086	0.8367338325728695
3.21916091	0.8342087798026486
3.22016096	0.8398600602439965
3.22116101	0.838296946408433
3.22216106	0.8545293581536534
3.22316111	0.8429862879151233
3.22416116	0.8612627829632358
3.22516121	0.8435875120603693
3.22616126	0.8320444418218393
3.22716131	0.8398600602439965
3.22816136	0.8420243489804659
3.22916141	0.8440684815276979
3.23016146	0.8409422046122311
3.23116151	0.8482768535670595
3.2321615599999998	0.8378159769411042
3.23316161	0.8351707187373061
3.23416166	0.8206216262612266
3.23516171	0.8451506258959327
3.23616176	0.8357718936382121
3.23716181	0.8508019063372805
3.23816186	0.8326456659670851
3.23916191	0.8200204513603205
3.24016196	0.838898121309339
3.24116201	0.8409422046122311
3.24216206	0.8331265861900741
3.24316211	0.8487578230343884
3.24416216	0.869679576286299
3.24516221	0.8633068662661281
3.24616226	0.8514030812381865
3.2471623099999998	0.8592186996603437
3.24816236	0.8461125648305902
3.24916241	0.8435875120603693
3.25016246	0.8315634723545106
3.25116251	0.8482768535670595
3.25216256	0.8425053184477946
3.25316261	0.8284372446833838
3.25416266	0.8284372446833838
3.25516271	0.838296946408433
3.25616276	0.8373350074737755
3.25716281	0.8310825028871819
3.25816286	0.852365020172844
3.25916291	0.8471947091988249
3.26016296	0.8451506258959327
3.26116301	0.8440684815276979
3.26216306	0.8320444418218393
3.26316311	0.8482768535670595
3.26416316	0.8237478539323534
3.26516321	0.8487578230343884
3.26616326	0.8529662443180898
3.26716331	0.8565734414565455
3.26816336	0.8570544109238741
3.26916341	0.8467137397314962
3.27016346	0.8476756786661537
3.27116351	0.8342087798026486
3.27216356	0.8565734414565455
3.27316361	0.8393790907766677
3.27416366	0.8550103276209821
3.27516371	0.8482768535670595
3.2761637599999998	0.8393790907766677
3.27716381	0.8440684815276979
3.27816386	0.8467137397314962
3.27916391	0.8451506258959327
3.28016396	0.8482768535670595
3.28116401	0.838296946408433
3.28216406	0.8471947091988249
3.28316411	0.84142317407956
3.28416416	0.8435875120603693
3.28516421	0.8429862879151233
3.28616426	0.8393790907766677
3.28716431	0.8445494017506868
3.28816436	0.849238792501717
3.28916441	0.8487578230343884
3.29016446	0.8534472137854185
3.2911645099999998	0.849839967402623
3.29216456	0.8367338325728695
3.29316461	0.8456315953632614
3.29416466	0.8221847400967901
3.29516471	0.8420243489804659
3.29616476	0.8445494017506868
3.29716481	0.8445494017506868
3.29816486	0.8367338325728695
3.29916491	0.8351707187373061
3.30016496	0.8331265861900741
3.30116501	0.8649902347796087
3.30216506	0.8373350074737755
3.30316511	0.858136555292109
3.30416516	0.8503209368699518
3.30516521	0.8435875120603693
3.3061652599999998	0.8712427393662022
3.30716531	0.8518840507055153
3.30816536	0.8518840507055153
3.30916541	0.8456315953632614
3.31016546	0.8326456659670851
3.31116551	0.8534472137854185
3.31216556	0.8393790907766677
3.31316561	0.8362528631055409
3.31416566	0.8529662443180898
3.31516571	0.8420243489804659
3.31616576	0.8471947091988249
3.31716581	0.849839967402623
3.31816586	0.8440684815276979
3.31916591	0.8398600602439965
3.32016596	0.8435875120603693
3.32116601	0.8612627829632358
3.32216606	0.8451506258959327
3.32316611	0.8429862879151233
3.32416616	0.8529662443180898
3.32516621	0.830000358518947
3.32616626	0.838898121309339
3.32716631	0.8445494017506868
3.32816636	0.852365020172844
3.32916641	0.8373350074737755
3.33016646	0.8759320808728926
3.33116651	0.8643890598787025
3.33216656	0.8514030812381865
3.33316661	0.8550103276209821
3.33416666	0.8429862879151233
3.3351667099999998	0.8623449765758104
3.33616676	0.8815833613142405
3.33716681	0.8639080904113738
3.33816686	0.84142317407956
3.33916691	0.8487578230343884
3.34016696	0.838898121309339
3.34116701	0.8554912478439709
3.34216706	0.8503209368699518
3.34316711	0.8560924719892169
3.34416716	0.8529662443180898
3.34516721	0.8440684815276979
3.34616726	0.8482768535670595
3.34716731	0.8508019063372805
3.34816736	0.8639080904113738
3.34916741	0.869679576286299
3.3501674599999998	0.8649902347796087
3.35116751	0.8560924719892169
3.35216756	0.8367338325728695
3.35316761	0.849238792501717
3.35416766	0.8320444418218393
3.35516771	0.8534472137854185
3.35616776	0.84142317407956
3.35716781	0.8508019063372805
3.35816786	0.8565734414565455
3.35916791	0.8206216262612266
3.36016796	0.8487578230343884
3.36116801	0.8565734414565455
3.36216806	0.8471947091988249
3.36316811	0.8649902347796087
3.36416816	0.8681164624507355
3.3651682099999998	0.8550103276209821
3.36616826	0.8461125648305902
3.36716831	0.8278360697824777
3.36816836	0.852365020172844
3.36916841	0.8461125648305902
3.37016846	0.8467137397314962
3.37116851	0.849238792501717
3.37216856	0.8304813279862758
3.37316861	0.8429862879151233
3.37416866	0.8461125648305902
3.37516871	0.8429862879151233
3.37616876	0.8554912478439709
3.37716881	0.8420243489804659
3.37816886	0.8284372446833838
3.37916891	0.8310825028871819
3.38016896	0.8503209368699518
3.38116901	0.849238792501717
3.38216906	0.8508019063372805
3.38316911	0.8420243489804659
3.38416916	0.8471947091988249
3.38516921	0.8550103276209821
3.38616926	0.8617437524305646
3.38716931	0.8539281340084074
3.38816936	0.8560924719892169
3.38916941	0.865952173714266
3.39016946	0.8539281340084074
3.39116951	0.8508019063372805
3.39216956	0.8607818134959071
3.39316961	0.838296946408433
3.3941696599999998	0.830000358518947
3.39516971	0.8373350074737755
3.39616976	0.8487578230343884
3.39716981	0.8342087798026486
3.39816986	0.8487578230343884
3.39916991	0.838296946408433
3.40016996	0.8320444418218393
3.40117001	0.849238792501717
3.40217006	0.8425053184477946
3.40317011	0.8685974319180643
3.40417016	0.8482768535670595
3.40517021	0.8706415152209565
3.40617026	0.8445494017506868
3.40717031	0.8295193890516184
3.40817036	0.858136555292109
3.4091704099999998	0.8539281340084074
3.41017046	0.838898121309339
3.41117051	0.8425053184477946
3.41217056	0.8476756786661537
3.41317061	0.8425053184477946
3.41417066	0.8685974319180643
3.41517071	0.8342087798026486
3.41617076	0.8518840507055153
3.41717081	0.8409422046122311
3.41817086	0.8508019063372805
3.41917091	0.8592186996603437
3.42017096	0.8534472137854185
3.42117101	0.8612627829632358
3.42217106	0.84142317407956
3.42317111	0.8461125648305902
3.4241711599999998	0.8539281340084074
3.42517121	0.8570544109238741
3.42617126	0.8514030812381865
3.42717131	0.8404612351449026
3.42817136	0.8534472137854185
3.42917141	0.8592186996603437
3.43017146	0.8482768535670595
3.43117151	0.8607818134959071
3.43217156	0.8534472137854185
3.43317161	0.8476756786661537
3.43417166	0.8326456659670851
3.43517171	0.8560924719892169
3.43617176	0.8586175247594376
3.43717181	0.8545293581536534
3.43817186	0.8461125648305902
3.4391719099999998	0.8560924719892169
3.44017196	0.8456315953632614
3.44117201	0.8487578230343884
3.44217206	0.8596996691276725
3.44317211	0.8586175247594376
3.44417216	0.8456315953632614
3.44517221	0.8592186996603437
3.44617226	0.8670343180825009
3.44717231	0.8342087798026486
3.44817236	0.8539281340084074
3.44917241	0.8554912478439709
3.45017246	0.8429862879151233
3.45117251	0.8420243489804659
3.45217256	0.830000358518947
3.4531726099999998	0.830000358518947
3.45417266	0.8467137397314962
3.45517271	0.8425053184477946
3.45617276	0.8514030812381865
3.45717281	0.8482768535670595
3.45817286	0.8565734414565455
3.45917291	0.8362528631055409
3.46017296	0.8467137397314962
3.46117301	0.8592186996603437
3.46217306	0.8628259460431392
3.46317311	0.8550103276209821
3.46417316	0.8570544109238741
3.46517321	0.8592186996603437
3.46617326	0.852365020172844
3.46717331	0.8565734414565455
3.4681733599999998	0.8508019063372805
3.46917341	0.8565734414565455
3.47017346	0.852365020172844
3.47117351	0.8576555858247802
3.47217356	0.8331265861900741
3.47317361	0.8503209368699518
3.47417366	0.8404612351449026
3.47517371	0.849238792501717
3.47617376	0.84142317407956
3.47717381	0.8586175247594376
3.47817386	0.8440684815276979
3.47917391	0.8362528631055409
3.48017396	0.8467137397314962
3.48117401	0.8393790907766677
3.48217406	0.84142317407956
3.4831741099999998	0.8607818134959071
3.48417416	0.858136555292109
3.48517421	0.8586175247594376
3.48617426	0.8607818134959071
3.48717431	0.8362528631055409
3.48817436	0.849839967402623
3.48917441	0.84142317407956
3.49017446	0.8554912478439709
3.49117451	0.84142317407956
3.49217456	0.849839967402623
3.49317461	0.8346897000256375
3.49417466	0.8596996691276725
3.49517471	0.8539281340084074
3.49617476	0.8665533486151722
3.49717481	0.8159322847545362
3.4981748599999998	0.8326456659670851
3.49917491	0.8404612351449026
3.50017496	0.8289182141507124
3.50117501	0.8445494017506868
3.50217506	0.8768940198075501
3.50317511	0.8596996691276725
3.50417516	0.8586175247594376
3.50517521	0.849238792501717
3.50617526	0.8596996691276725
3.50717531	0.8451506258959327
3.50817536	0.8592186996603437
3.50917541	0.8550103276209821
3.51017546	0.8508019063372805
3.51117551	0.8456315953632614
3.5121755599999998	0.838898121309339
3.51317561	0.8570544109238741
3.51417566	0.8461125648305902
3.51517571	0.8373350074737755
3.51617576	0.8471947091988249
3.51717581	0.8534472137854185
3.51817586	0.8461125648305902
3.51917591	0.8409422046122311
3.52017596	0.8534472137854185
3.52117601	0.8514030812381865
3.52217606	0.8456315953632614
3.52317611	0.8592186996603437
3.52417616	0.8471947091988249
3.52517621	0.8554912478439709
3.52617626	0.8685974319180643
3.5271763099999998	0.8514030812381865
3.52817636	0.8471947091988249
3.52917641	0.8534472137854185
3.53017646	0.8570544109238741
3.53117651	0.8534472137854185
3.53217656	0.84142317407956
3.53317661	0.8429862879151233
3.53417666	0.8487578230343884
3.53517671	0.8420243489804659
3.53617676	0.8633068662661281
3.53717681	0.838296946408433
3.53817686	0.8690784013853929
3.53917691	0.8743689670373292
3.54017696	0.849238792501717
3.54117701	0.8367338325728695
3.5421770599999998	0.8654712042469374
3.54317711	0.8554912478439709
3.54417716	0.869679576286299
3.54517721	0.8586175247594376
3.54617726	0.8326456659670851
3.54717731	0.8435875120603693
3.54817736	0.8508019063372805
3.54917741	0.8570544109238741
3.55017746	0.8628259460431392
3.55117751	0.8592186996603437
3.55217756	0.8554912478439709
3.55317761	0.8342087798026486
3.55417766	0.8440684815276979
3.55517771	0.8404612351449026
3.55617776	0.8467137397314962
3.5571778099999998	0.880020247478677
3.55817786	0.8429862879151233
3.55917791	0.8633068662661281
3.56017796	0.849839967402623
3.56117801	0.8398600602439965
3.56217806	0.8545293581536534
3.56317811	0.8628259460431392
3.56417816	0.8425053184477946
3.56517821	0.849839967402623
3.56617826	0.8712427393662022
3.56717831	0.8665533486151722
3.56817836	0.8451506258959327
3.56917841	0.8675152875498294
3.57017846	0.8554912478439709
3.57117851	0.8628259460431392
3.57217856	0.838296946408433
3.57317861	0.8357718936382121
3.57417866	0.8351707187373061
3.57517871	0.8596996691276725
3.57617876	0.8628259460431392
3.57717881	0.8508019063372805
3.57817886	0.852365020172844
3.57917891	0.8576555858247802
3.58017896	0.8487578230343884
3.58117901	0.838898121309339
3.58217906	0.838296946408433
3.58317911	0.8617437524305646
3.58417916	0.869679576286299
3.58517921	0.8643890598787025
3.5861792599999998	0.8554912478439709
3.58717931	0.8471947091988249
3.58817936	0.84142317407956
3.58917941	0.858136555292109
3.59017946	0.8639080904113738
3.59117951	0.8570544109238741
3.59217956	0.8623449765758104
3.59317961	0.8398600602439965
3.59417966	0.865952173714266
3.59517971	0.8451506258959327
3.59617976	0.849238792501717
3.59717981	0.8398600602439965
3.59817986	0.8503209368699518
3.59917991	0.8429862879151233
3.60017996	0.8461125648305902
3.6011800099999998	0.8617437524305646
3.60218006	0.8565734414565455
3.60318011	0.8607818134959071
3.60418016	0.849839967402623
3.60518021	0.8628259460431392
3.60618026	0.87220462905652
3.60718031	0.8596996691276725
3.60818036	0.8643890598787025
3.60918041	0.8665533486151722
3.61018046	0.8592186996603437
3.61118051	0.8529662443180898
3.61218056	0.858136555292109
3.61318061	0.8429862879151233
3.61418066	0.8623449765758104
3.61518071	0.8560924719892169
3.6161807599999998	0.8451506258959327
3.61718081	0.8518840507055153
3.61818086	0.8518840507055153
3.61918091	0.8545293581536534
3.62018096	0.8425053184477946
3.62118101	0.8560924719892169
3.62218106	0.8565734414565455
3.62318111	0.8623449765758104
3.62418116	0.869679576286299
3.62518121	0.8821845854594863
3.62618126	0.8554912478439709
3.62718131	0.8425053184477946
3.62818136	0.8649902347796087
3.62918141	0.849839967402623
3.63018146	0.8685974319180643
3.63118151	0.8565734414565455
3.63218156	0.858136555292109
3.63318161	0.8373350074737755
3.63418166	0.8529662443180898
3.63518171	0.849238792501717
3.63618176	0.8601806385950012
3.63718181	0.8592186996603437
3.63818186	0.8476756786661537
3.63918191	0.8461125648305902
3.64018196	0.8482768535670595
3.64118201	0.8518840507055153
3.64218206	0.8534472137854185
3.64318211	0.8654712042469374
3.64418216	0.8596996691276725
3.6451822099999998	0.8639080904113738
3.64618226	0.8670343180825009
3.64718231	0.8706415152209565
3.64818236	0.8534472137854185
3.64918241	0.8617437524305646
3.65018246	0.8795392780113485
3.65118251	0.8586175247594376
3.65218256	0.8429862879151233
3.65318261	0.858136555292109
3.65418266	0.8476756786661537
3.65518271	0.8670343180825009
3.65618276	0.8518840507055153
3.65718281	0.8639080904113738
3.65818286	0.8420243489804659
3.65918291	0.8461125648305902
3.6601829599999998	0.8451506258959327
3.66118301	0.8601806385950012
3.66218306	0.8706415152209565
3.66318311	0.8550103276209821
3.66418316	0.8393790907766677
3.66518321	0.8617437524305646
3.66618326	0.849839967402623
3.66718331	0.8685974319180643
3.66818336	0.8639080904113738
3.66918341	0.8487578230343884
3.67018346	0.8518840507055153
3.67118351	0.8586175247594376
3.67218356	0.8601806385950012
3.67318361	0.8503209368699518
3.67418366	0.8518840507055153
3.6751837099999998	0.838296946408433
3.67618376	0.8612627829632358
3.67718381	0.8545293581536534
3.67818386	0.8759320808728926
3.67918391	0.8539281340084074
3.68018396	0.8565734414565455
3.68118401	0.8508019063372805
3.68218406	0.8665533486151722
3.68318411	0.8633068662661281
3.68418416	0.8690784013853929
3.68518421	0.8467137397314962
3.68618426	0.8623449765758104
3.68718431	0.8654712042469374
3.68818436	0.8607818134959071
3.68918441	0.8404612351449026
3.6901844599999998	0.8764130503402213
3.69118451	0.8554912478439709
3.69218456	0.8592186996603437
3.69318461	0.87220462905652
3.69418466	0.8367338325728695
3.69518471	0.8607818134959071
3.69618476	0.8550103276209821
3.69718481	0.8425053184477946
3.69818486	0.8565734414565455
3.69918491	0.8331265861900741
3.70018496	0.8518840507055153
3.70118501	0.8508019063372805
3.70218506	0.8675152875498294
3.70318511	0.8565734414565455
3.7041851599999998	0.8592186996603437
3.70518521	0.8518840507055153
3.70618526	0.8628259460431392
3.70718531	0.8623449765758104
3.70818536	0.8534472137854185
3.70918541	0.8768940198075501
3.71018546	0.8654712042469374
3.71118551	0.8404612351449026
3.71218556	0.8728058532017657
3.71318561	0.8607818134959071
3.71418566	0.8592186996603437
3.71518571	0.858136555292109
3.71618576	0.8612627829632358
3.71718581	0.8554912478439709
3.71818586	0.8596996691276725
3.7191859099999998	0.8518840507055153
3.72018596	0.8487578230343884
3.72118601	0.8471947091988249
3.72218606	0.858136555292109
3.72318611	0.8592186996603437
3.72418616	0.8690784013853929
3.72518621	0.8706415152209565
3.72618626	0.8476756786661537
3.72718631	0.8429862879151233
3.72818636	0.8617437524305646
3.72918641	0.8565734414565455
3.73018646	0.8649902347796087
3.73118651	0.8685974319180643
3.73218656	0.8586175247594376
3.73318661	0.8451506258959327
3.7341866599999998	0.8420243489804659
3.73518671	0.8550103276209821
3.73618676	0.8550103276209821
3.73718681	0.8570544109238741
3.73818686	0.838898121309339
3.73918691	0.8774951947084562
3.74018696	0.838898121309339
3.74118701	0.8570544109238741
3.74218706	0.8712427393662022
3.74318711	0.8690784013853929
3.74418716	0.8467137397314962
3.74518721	0.8633068662661281
3.74618726	0.8728058532017657
3.74718731	0.858136555292109
3.74818736	0.8565734414565455
3.7491874099999998	0.8743689670373292
3.75018746	0.8685974319180643
3.75118751	0.8503209368699518
3.75218756	0.8539281340084074
3.75318761	0.8461125648305902
3.75418766	0.8623449765758104
3.75518771	0.8518840507055153
3.75618776	0.8633068662661281
3.75718781	0.8601806385950012
3.75818786	0.8231466790314473
3.75918791	0.8304813279862758
3.76018796	0.8628259460431392
3.76118801	0.871723708833531
3.76218806	0.8565734414565455
3.7631881099999998	0.8675152875498294
3.76418816	0.8518840507055153
3.76518821	0.8586175247594376
3.76618826	0.8623449765758104
3.76718831	0.852365020172844
3.76818836	0.8451506258959327
3.76918841	0.8665533486151722
3.77018846	0.869679576286299
3.77118851	0.8592186996603437
3.77218856	0.8649902347796087
3.77318861	0.8393790907766677
3.77418866	0.8607818134959071
3.77518871	0.8554912478439709
3.77618876	0.8665533486151722
3.77718881	0.8539281340084074
3.7781888599999998	0.8529662443180898
3.77918891	0.8529662443180898
3.78018896	0.8643890598787025
3.78118901	0.8701605949979676
3.78218906	0.852365020172844
3.78318911	0.8649902347796087
3.78418916	0.8628259460431392
3.78518921	0.8633068662661281
3.78618926	0.8639080904113738
3.78718931	0.871723708833531
3.78818936	0.8554912478439709
3.78918941	0.8529662443180898
3.79018946	0.8737677428920834
3.79118951	0.852365020172844
3.79218956	0.8601806385950012
3.7931896099999998	0.858136555292109
3.79418966	0.8534472137854185
3.79518971	0.8633068662661281
3.79618976	0.858136555292109
3.79718981	0.8570544109238741
3.79818986	0.858136555292109
3.79918991	0.8451506258959327
3.80018996	0.8639080904113738
3.80119001	0.8643890598787025
3.80219006	0.8539281340084074
3.80319011	0.8550103276209821
3.80419016	0.8570544109238741
3.80519021	0.8596996691276725
3.80619026	0.8784571336431136
3.80719031	0.87220462905652
3.8081903599999998	0.8643890598787025
3.80919041	0.8654712042469374
3.81019046	0.8550103276209821
3.81119051	0.8550103276209821
3.81219056	0.8712427393662022
3.81319061	0.8534472137854185
3.81419066	0.8607818134959071
3.81519071	0.858136555292109
3.81619076	0.8576555858247802
3.81719081	0.8487578230343884
3.81819086	0.8701605949979676
3.81919091	0.8617437524305646
3.82019096	0.8560924719892169
3.82119101	0.8570544109238741
3.82219106	0.8737677428920834
3.82319111	0.8665533486151722
3.82419116	0.8554912478439709
3.82519121	0.8628259460431392
3.82619126	0.8560924719892169
3.82719131	0.8565734414565455
3.82819136	0.8628259460431392
3.82919141	0.8853108131306133
3.83019146	0.8706415152209565
3.83119151	0.8690784013853929
3.83219156	0.8649902347796087
3.83319161	0.8649902347796087
3.83419166	0.8639080904113738
3.83519171	0.849238792501717
3.83619176	0.8539281340084074
3.8371918099999998	0.8654712042469374
3.83819186	0.8596996691276725
3.83919191	0.8628259460431392
3.84019196	0.8607818134959071
3.84119201	0.8596996691276725
3.84219206	0.8534472137854185
3.84319211	0.8586175247594376
3.84419216	0.8847095889853673
3.84519221	0.8586175247594376
3.84619226	0.858136555292109
3.84719231	0.8607818134959071
3.84819236	0.8633068662661281
3.84919241	0.8675152875498294
3.85019246	0.8681164624507355
3.85119251	0.8712427393662022
3.8521925599999998	0.8467137397314962
3.85319261	0.8753308567276469
3.85419266	0.8367338325728695
3.85519271	0.8570544109238741
3.85619276	0.8665533486151722
3.85719281	0.8706415152209565
3.85819286	0.8596996691276725
3.85919291	0.8456315953632614
3.86019296	0.8545293581536534
3.86119301	0.8623449765758104
3.86219306	0.8690784013853929
3.86319311	0.8545293581536534
3.86419316	0.880020247478677
3.86519321	0.869679576286299
3.86619326	0.8592186996603437
3.8671933099999998	0.8862727520652708
3.86819336	0.8545293581536534
3.86919341	0.8456315953632614
3.87019346	0.8790583577883594
3.87119351	0.8518840507055153
3.87219356	0.8607818134959071
3.87319361	0.8534472137854185
3.87419366	0.8670343180825009
3.87519371	0.8649902347796087
3.87619376	0.8586175247594376
3.87719381	0.8550103276209821
3.87819386	0.8550103276209821
3.87919391	0.8393790907766677
3.88019396	0.8476756786661537
3.88119401	0.8550103276209821
3.88219406	0.8514030812381865
3.88319411	0.8617437524305646
3.88419416	0.8737677428920834
3.88519421	0.8753308567276469
3.88619426	0.8665533486151722
3.88719431	0.8815833613142405
3.88819436	0.8576555858247802
3.88919441	0.8639080904113738
3.89019446	0.8639080904113738
3.89119451	0.8665533486151722
3.89219456	0.849238792501717
3.89319461	0.8576555858247802
3.89419466	0.8628259460431392
3.89519471	0.8476756786661537
3.8961947599999998	0.8508019063372805
3.89719481	0.8514030812381865
3.89819486	0.8487578230343884
3.89919491	0.8612627829632358
3.90019496	0.8681164624507355
3.90119501	0.8514030812381865
3.90219506	0.880020247478677
3.90319511	0.8737677428920834
3.90419516	0.8774951947084562
3.90519521	0.8743689670373292
3.90619526	0.8592186996603437
3.90719531	0.8743689670373292
3.90819536	0.8748499365046578
3.90919541	0.8815833613142405
3.91019546	0.8623449765758104
3.9111955099999998	0.852365020172844
3.91219556	0.8503209368699518
3.91319561	0.8681164624507355
3.91419566	0.8362528631055409
3.91519571	0.849839967402623
3.91619576	0.8784571336431136
3.91719581	0.8529662443180898
3.91819586	0.8503209368699518
3.91919591	0.849238792501717
3.92019596	0.8514030812381865
3.92119601	0.849839967402623
3.92219606	0.8545293581536534
3.92319611	0.8623449765758104
3.92419616	0.8654712042469374
3.92519621	0.8596996691276725
3.9261962599999998	0.8373350074737755
3.92719631	0.8550103276209821
3.92819636	0.8690784013853929
3.92919641	0.8534472137854185
3.93019646	0.8601806385950012
3.93119651	0.8654712042469374
3.93219656	0.8467137397314962
3.93319661	0.8362528631055409
3.93419666	0.8701605949979676
3.93519671	0.8570544109238741
3.93619676	0.8565734414565455
3.93719681	0.8623449765758104
3.93819686	0.8623449765758104
3.93919691	0.8643890598787025
3.94019696	0.8476756786661537
3.94119701	0.8690784013853929
3.94219706	0.8784571336431136
3.94319711	0.8623449765758104
3.94419716	0.8774951947084562
3.94519721	0.8570544109238741
3.94619726	0.8628259460431392
3.94719731	0.8654712042469374
3.94819736	0.8654712042469374
3.94919741	0.8596996691276725
3.95019746	0.8690784013853929
3.95119751	0.8712427393662022
3.95219756	0.8633068662661281
3.95319761	0.8665533486151722
3.95419766	0.8592186996603437
3.9551977099999998	0.858136555292109
3.95619776	0.8639080904113738
3.95719781	0.865952173714266
3.95819786	0.8560924719892169
3.95919791	0.8570544109238741
3.96019796	0.8534472137854185
3.96119801	0.87220462905652
3.96219806	0.8670343180825009
3.96319811	0.8570544109238741
3.96419816	0.8649902347796087
3.96519821	0.8753308567276469
3.96619826	0.8675152875498294
3.96719831	0.8467137397314962
3.96819836	0.8607818134959071
3.96919841	0.877976164175785
3.9701984599999998	0.8461125648305902
3.97119851	0.8570544109238741
3.97219856	0.8732868226690945
3.97319861	0.8643890598787025
3.97419866	0.8685974319180643
3.97519871	0.8508019063372805
3.97619876	0.8539281340084074
3.97719881	0.8862727520652708
3.97819886	0.869679576286299
3.97919891	0.8362528631055409
3.98019896	0.8445494017506868
3.98119901	0.8753308567276469
3.98219906	0.869679576286299
3.98319911	0.8592186996603437
3.98419916	0.8784571336431136
3.9851992099999998	0.8554912478439709
3.98619926	0.8576555858247802
3.98719931	0.858136555292109
3.98819936	0.8545293581536534
3.98919941	0.8570544109238741
3.99019946	0.8617437524305646
3.99119951	0.8628259460431392
3.99219956	0.8592186996603437
3.99319961	0.8639080904113738
3.99419966	0.858136555292109
3.99519971	0.8576555858247802
3.99619976	0.8665533486151722
3.99719981	0.871723708833531
3.99819986	0.8654712042469374
3.99919991	0.8633068662661281
4.00019996	0.849839967402623
4.001200010000001	0.849238792501717
4.002200060000001	0.8701605949979676
4.003200110000001	0.871723708833531
4.004200160000001	0.8601806385950012
4.005200210000001	0.8685974319180643
4.006200260000001	0.858136555292109
4.00720031	0.8617437524305646
4.00820036	0.869679576286299
4.00920041	0.8654712042469374
4.01020046	0.871723708833531
4.01120051	0.8784571336431136
4.01220056	0.8654712042469374
4.01320061	0.8539281340084074
4.01420066	0.8518840507055153
4.01520071	0.8639080904113738
4.01620076	0.8596996691276725
4.01720081	0.8654712042469374
4.01820086	0.8649902347796087
4.01920091	0.871723708833531
4.02020096	0.8596996691276725
4.02120101	0.8554912478439709
4.02220106	0.858136555292109
4.0232011100000005	0.8790583577883594
4.0242011600000005	0.8706415152209565
4.0252012100000005	0.8601806385950012
4.026201260000001	0.8712427393662022
4.027201310000001	0.8623449765758104
4.028201360000001	0.8764130503402213
4.029201410000001	0.8811023918469117
4.030201460000001	0.8654712042469374
4.031201510000001	0.8596996691276725
4.032201560000001	0.8586175247594376
4.033201610000001	0.8342087798026486
4.034201660000001	0.8628259460431392
4.035201710000001	0.8420243489804659
4.036201760000001	0.852365020172844
4.03720181	0.8429862879151233
4.03820186	0.8675152875498294
4.03920191	0.8467137397314962
4.04020196	0.8737677428920834
4.04120201	0.865952173714266
4.04220206	0.871723708833531
4.04320211	0.8728058532017657
4.04420216	0.8712427393662022
4.04520221	0.8628259460431392
4.04620226	0.8565734414565455
4.04720231	0.8920442379401958
4.04820236	0.8728058532017657
4.04920241	0.849238792501717
4.05020246	0.883146475149804
4.05120251	0.8764130503402213
4.0522025600000005	0.8701605949979676
4.0532026100000005	0.8681164624507355
4.0542026600000005	0.8534472137854185
4.0552027100000005	0.8545293581536534
4.056202760000001	0.8681164624507355
4.057202810000001	0.8654712042469374
4.058202860000001	0.8685974319180643
4.059202910000001	0.8554912478439709
4.060202960000001	0.8633068662661281
4.061203010000001	0.865952173714266
4.062203060000001	0.8514030812381865
4.063203110000001	0.8628259460431392
4.064203160000001	0.8670343180825009
4.065203210000001	0.8728058532017657
4.06620326	0.8565734414565455
4.06720331	0.8628259460431392
4.06820336	0.8743689670373292
4.06920341	0.8685974319180643
4.07020346	0.8743689670373292
4.07120351	0.8681164624507355
4.07220356	0.8670343180825009
4.07320361	0.8712427393662022
4.07420366	0.8628259460431392
4.07520371	0.8514030812381865
4.07620376	0.8670343180825009
4.07720381	0.8560924719892169
4.07820386	0.8701605949979676
4.07920391	0.8633068662661281
4.08020396	0.8586175247594376
4.08120401	0.8534472137854185
4.0822040600000005	0.8633068662661281
4.0832041100000005	0.8534472137854185
4.0842041600000005	0.8654712042469374
4.085204210000001	0.8633068662661281
4.086204260000001	0.8550103276209821
4.087204310000001	0.8706415152209565
4.088204360000001	0.8712427393662022
4.089204410000001	0.8570544109238741
4.090204460000001	0.8612627829632358
4.091204510000001	0.8649902347796087
4.092204560000001	0.8565734414565455
4.093204610000001	0.87220462905652
4.094204660000001	0.8784571336431136
4.095204710000001	0.8514030812381865
4.09620476	0.8596996691276725
4.09720481	0.8690784013853929
4.09820486	0.8654712042469374
4.09920491	0.8529662443180898
4.10020496	0.8862727520652708
4.10120501	0.8601806385950012
4.10220506	0.8607818134959071
4.10320511	0.8847095889853673
4.10420516	0.8685974319180643
4.10520521	0.8665533486151722
4.10620526	0.8670343180825009
4.10720531	0.8617437524305646
4.10820536	0.865952173714266
4.10920541	0.8706415152209565
4.11020546	0.8868739269661768
4.1112055100000005	0.8690784013853929
4.1122055600000005	0.8701605949979676
4.1132056100000005	0.8821845854594863
4.1142056600000005	0.885791782597942
4.115205710000001	0.8607818134959071
4.116205760000001	0.8633068662661281
4.117205810000001	0.8560924719892169
4.118205860000001	0.8654712042469374
4.119205910000001	0.87220462905652
4.120205960000001	0.8675152875498294
4.121206010000001	0.8768940198075501
4.122206060000001	0.8639080904113738
4.123206110000001	0.8554912478439709
4.124206160000001	0.880020247478677
4.12520621	0.877976164175785
4.12620626	0.8690784013853929
4.12720631	0.8596996691276725
4.12820636	0.8628259460431392
4.12920641	0.8665533486151722
4.13020646	0.8649902347796087
4.13120651	0.8701605949979676
4.13220656	0.8476756786661537
4.13320661	0.8503209368699518
4.13420666	0.8685974319180643
4.13520671	0.8732868226690945
4.13620676	0.8753308567276469
4.13720681	0.885791782597942
4.13820686	0.8701605949979676
4.13920691	0.8351707187373061
4.14020696	0.8514030812381865
4.1412070100000005	0.8508019063372805
4.1422070600000005	0.877976164175785
4.1432071100000005	0.8471947091988249
4.144207160000001	0.8643890598787025
4.145207210000001	0.8936074010200992
4.146207260000001	0.8685974319180643
4.147207310000001	0.8639080904113738
4.148207360000001	0.8554912478439709
4.149207410000001	0.871723708833531
4.150207460000001	0.8514030812381865
4.151207510000001	0.8748499365046578
4.152207560000001	0.865952173714266
4.153207610000001	0.8784571336431136
4.154207660000001	0.8570544109238741
4.15520771	0.8643890598787025
4.15620776	0.8607818134959071
4.15720781	0.8862727520652708
4.15820786	0.8728058532017657
4.15920791	0.8514030812381865
4.16020796	0.8508019063372805
4.16120801	0.8732868226690945
4.16220806	0.8471947091988249
4.16320811	0.8654712042469374
4.16420816	0.8884370900460801
4.16520821	0.8759320808728926
4.16620826	0.883146475149804
4.16720831	0.8628259460431392
4.16820836	0.8565734414565455
4.16920841	0.8909620935719612
4.1702084600000004	0.8592186996603437
4.1712085100000005	0.8685974319180643
4.1722085600000005	0.8596996691276725
4.1732086100000005	0.8565734414565455
4.174208660000001	0.8654712042469374
4.175208710000001	0.8811023918469117
4.176208760000001	0.8607818134959071
4.177208810000001	0.8690784013853929
4.178208860000001	0.8690784013853929
4.179208900000001	0.8617437524305646
4.180208950000001	0.8712427393662022
4.181209000000001	0.8670343180825009
4.18220905	0.8759320808728926
4.1832091	0.8467137397314962
4.18420915	0.8617437524305646
4.1852092	0.8900002038816436
4.18620925	0.8670343180825009
4.1872093	0.8681164624507355
4.18820935	0.8670343180825009
4.1892094	0.8764130503402213
4.19020945	0.8900002038816436
4.1912095	0.877976164175785
4.19220955	0.8617437524305646
4.1932096	0.8743689670373292
4.19420965	0.8612627829632358
4.1952097	0.8623449765758104
4.19620975	0.8737677428920834
4.1972098	0.8670343180825009
4.1982098500000005	0.871723708833531
4.1992099000000005	0.8628259460431392
4.2002099500000005	0.8560924719892169
4.2012100000000006	0.8759320808728926
4.202210050000001	0.8471947091988249
4.203210100000001	0.8748499365046578
4.204210150000001	0.8920442379401958
4.205210200000001	0.880020247478677
4.206210250000001	0.877976164175785
4.207210300000001	0.8759320808728926
4.208210350000001	0.8643890598787025
4.209210400000001	0.8753308567276469
4.210210450000001	0.8712427393662022
4.211210500000001	0.8821845854594863
4.21221055	0.8665533486151722
4.2132106	0.8732868226690945
4.21421065	0.8706415152209565
4.2152107	0.8565734414565455
4.21621075	0.869679576286299
4.2172108	0.8529662443180898
4.21821085	0.8873548964335054
4.2192109	0.8732868226690945
4.22021095	0.8706415152209565
4.221211	0.871723708833531
4.22221105	0.880020247478677
4.2232111	0.8737677428920834
4.22421115	0.8649902347796087
4.2252112	0.8685974319180643
4.22621125	0.8862727520652708
4.2272113000000004	0.8633068662661281
4.2282113500000005	0.8753308567276469
4.2292114000000005	0.8643890598787025
4.2302114500000005	0.8826655549268152
4.231211500000001	0.8685974319180643
4.232211550000001	0.8654712042469374
4.233211600000001	0.8712427393662022
4.234211650000001	0.8560924719892169
4.235211700000001	0.8601806385950012
4.236211750000001	0.8617437524305646
4.237211800000001	0.891563317717207
4.238211850000001	0.8868739269661768
4.239211900000001	0.8539281340084074
4.240211950000001	0.8440684815276979
4.241212	0.8764130503402213
4.24221205	0.8681164624507355
4.2432121	0.8764130503402213
4.24421215	0.849238792501717
4.2452122	0.871723708833531
4.24621225	0.8482768535670595
4.2472123	0.8853108131306133
4.24821235	0.8847095889853673
4.2492124	0.8706415152209565
4.25021245	0.8681164624507355
4.2512125	0.8675152875498294
4.25221255	0.8607818134959071
4.2532126	0.8539281340084074
4.25421265	0.8712427393662022
4.2552127	0.8586175247594376
4.25621275	0.8685974319180643
4.2572128000000005	0.8612627829632358
4.2582128500000005	0.8690784013853929
4.2592129000000005	0.8639080904113738
4.2602129500000006	0.8665533486151722
4.261213000000001	0.87220462905652
4.262213050000001	0.8795392780113485
4.263213100000001	0.8706415152209565
4.264213150000001	0.8712427393662022
4.265213200000001	0.8878358659008341
4.266213250000001	0.8570544109238741
4.267213300000001	0.8654712042469374
4.268213350000001	0.852365020172844
4.269213400000001	0.8649902347796087
4.270213450000001	0.8889180102690689
4.2712135	0.869679576286299
4.27221355	0.8649902347796087
4.2732136	0.8576555858247802
4.27421365	0.8806214716239229
4.2752137	0.8654712042469374
4.27621375	0.8784571336431136
4.2772138	0.87220462905652
4.27821385	0.8712427393662022
4.2792139	0.8784571336431136
4.28021395	0.8545293581536534
4.281214	0.869679576286299
4.28221405	0.8811023918469117
4.2832141	0.8737677428920834
4.28421415	0.8764130503402213
4.2852142	0.8764130503402213
4.2862142500000004	0.8649902347796087
4.2872143000000005	0.8681164624507355
4.2882143500000005	0.8639080904113738
4.2892144000000005	0.87220462905652
4.290214450000001	0.8759320808728926
4.291214500000001	0.8560924719892169
4.292214550000001	0.87220462905652
4.293214600000001	0.8628259460431392
4.294214650000001	0.8712427393662022
4.295214700000001	0.8784571336431136
4.296214750000001	0.8545293581536534
4.297214800000001	0.8790583577883594
4.298214850000001	0.858136555292109
4.299214900000001	0.8596996691276725
4.30021495	0.8690784013853929
4.301215	0.8592186996603437
4.30221505	0.8617437524305646
4.3032151	0.871723708833531
4.30421515	0.8862727520652708
4.3052152	0.87220462905652
4.30621525	0.8826655549268152
4.3072153	0.8728058532017657
4.30821535	0.8764130503402213
4.3092154	0.8670343180825009
4.31021545	0.8790583577883594
4.3112155	0.8920442379401958
4.31221555	0.8685974319180643
4.3132156	0.8628259460431392
4.31421565	0.8586175247594376
4.3152157	0.8451506258959327
4.3162157500000005	0.865952173714266
4.3172158000000005	0.8774951947084562
4.3182158500000005	0.8670343180825009
4.3192159000000006	0.8487578230343884
4.320215950000001	0.8701605949979676
4.321216000000001	0.8748499365046578
4.322216050000001	0.8665533486151722
4.323216100000001	0.8868739269661768
4.324216150000001	0.8972145981585548
4.325216200000001	0.869679576286299
4.326216250000001	0.8764130503402213
4.327216300000001	0.8681164624507355
4.328216350000001	0.885791782597942
4.329216400000001	0.8748499365046578
4.33021645	0.8576555858247802
4.3312165	0.8784571336431136
4.33221655	0.8670343180825009
4.3332166	0.8685974319180643
4.33421665	0.8467137397314962
4.3352167	0.8768940198075501
4.33621675	0.8685974319180643
4.3372168	0.8774951947084562
4.33821685	0.880020247478677
4.3392169	0.87220462905652
4.34021695	0.8514030812381865
4.341217	0.8607818134959071
4.34221705	0.8675152875498294
4.3432171	0.8628259460431392
4.34421715	0.8790583577883594
4.3452172000000004	0.8690784013853929
4.3462172500000005	0.8737677428920834
4.3472173000000005	0.8853108131306133
4.3482173500000005	0.8712427393662022
4.349217400000001	0.8737677428920834
4.350217450000001	0.8826655549268152
4.351217500000001	0.8847095889853673
4.352217550000001	0.8878358659008341
4.353217600000001	0.8670343180825009
4.354217650000001	0.8514030812381865
4.355217700000001	0.8607818134959071
4.356217750000001	0.8784571336431136
4.357217800000001	0.8633068662661281
4.358217850000001	0.8560924719892169
4.3592179	0.8826655549268152
4.36021795	0.8768940198075501
4.361218	0.8623449765758104
4.36221805	0.8665533486151722
4.3632181	0.8853108131306133
4.36421815	0.8732868226690945
4.3652182	0.8737677428920834
4.36621825	0.8675152875498294
4.3672183	0.8639080904113738
4.36821835	0.8821845854594863
4.3692184	0.8811023918469117
4.37021845	0.8790583577883594
4.3712185	0.8706415152209565
4.37221855	0.8759320808728926
4.3732186	0.869679576286299
4.37421865	0.858136555292109
4.3752187000000005	0.8795392780113485
4.3762187500000005	0.8732868226690945
4.3772188000000005	0.885791782597942
4.3782188500000006	0.8815833613142405
4.379218900000001	0.8451506258959327
4.380218950000001	0.8665533486151722
4.381219000000001	0.8586175247594376
4.382219050000001	0.871723708833531
4.383219100000001	0.8815833613142405
4.384219150000001	0.8904811241046324
4.385219200000001	0.8565734414565455
4.386219250000001	0.8878358659008341
4.387219300000001	0.8893989797363976
4.388219350000001	0.883146475149804
4.3892194	0.8904811241046324
4.39021945	0.8748499365046578
4.3912195	0.8732868226690945
4.39221955	0.8685974319180643
4.3932196	0.8601806385950012
4.39421965	0.8570544109238741
4.3952197	0.8592186996603437
4.39621975	0.8920442379401958
4.3972198	0.8545293581536534
4.39821985	0.8774951947084562
4.3992199	0.8753308567276469
4.40021995	0.8685974319180643
4.40122	0.8633068662661281
4.40222005	0.8868739269661768
4.4032201	0.8826655549268152
4.4042201500000004	0.8759320808728926
4.4052202000000005	0.8815833613142405
4.4062202500000005	0.8675152875498294
4.4072203000000005	0.8732868226690945
4.408220350000001	0.8728058532017657
4.409220400000001	0.8784571336431136
4.410220450000001	0.8701605949979676
4.411220500000001	0.8681164624507355
4.412220550000001	0.8576555858247802
4.413220600000001	0.8790583577883594
4.414220650000001	0.8728058532017657
4.415220700000001	0.8795392780113485
4.416220750000001	0.8665533486151722
4.417220800000001	0.8706415152209565
4.41822085	0.87220462905652
4.4192209	0.87220462905652
4.42022095	0.8601806385950012
4.421221	0.8806214716239229
4.42222105	0.8842286687623785
4.4232211	0.8748499365046578
4.42422115	0.8774951947084562
4.4252212	0.8853108131306133
4.42622125	0.8768940198075501
4.4272213	0.8617437524305646
4.42822135	0.8654712042469374
4.4292214	0.8893989797363976
4.43022145	0.8768940198075501
4.4312215	0.8665533486151722
4.43222155	0.8868739269661768
4.4332216	0.8842286687623785
4.4342216500000005	0.8534472137854185
4.4352217000000005	0.869679576286299
4.4362217500000005	0.87220462905652
4.4372218000000005	0.8862727520652708
4.438221850000001	0.8690784013853929
4.439221900000001	0.8508019063372805
4.440221950000001	0.8774951947084562
4.441222000000001	0.8576555858247802
4.442222050000001	0.8889180102690689
4.443222100000001	0.8826655549268152
4.444222150000001	0.8764130503402213
4.445222200000001	0.869679576286299
4.446222250000001	0.8701605949979676
4.447222300000001	0.8670343180825009
4.44822235	0.8811023918469117
4.4492224	0.8806214716239229
4.45022245	0.8815833613142405
4.4512225	0.8768940198075501
4.45222255	0.8842286687623785
4.4532226	0.8774951947084562
4.45422265	0.8753308567276469
4.4552227	0.8795392780113485
4.45622275	0.8550103276209821
4.4572228	0.8904811241046324
4.45822285	0.8670343180825009
4.4592229	0.8685974319180643
4.46022295	0.8784571336431136
4.461223	0.8712427393662022
4.46222305	0.87220462905652
4.4632231	0.8821845854594863
4.4642231500000005	0.8732868226690945
4.4652232000000005	0.8847095889853673
4.4662232500000005	0.8633068662661281
4.467223300000001	0.8649902347796087
4.468223350000001	0.8728058532017657
4.469223400000001	0.8737677428920834
4.470223450000001	0.877976164175785
4.471223500000001	0.8978157730594608
4.472223550000001	0.8753308567276469
4.473223600000001	0.8748499365046578
4.474223650000001	0.858136555292109
4.475223700000001	0.8759320808728926
4.476223750000001	0.8768940198075501
4.4772238	0.8753308567276469
4.47822385	0.8748499365046578
4.4792239	0.8675152875498294
4.48022395	0.8628259460431392
4.481224	0.8764130503402213
4.48222405	0.8649902347796087
4.4832241	0.87220462905652
4.48422415	0.883146475149804
4.4852242	0.8690784013853929
4.48622425	0.8728058532017657
4.4872243	0.8806214716239229
4.48822435	0.880020247478677
4.4892244	0.8893989797363976
4.49022445	0.871723708833531
4.4912245	0.8862727520652708
4.49222455	0.8774951947084562
4.4932246000000005	0.869679576286299
4.4942246500000005	0.8847095889853673
4.4952247000000005	0.849839967402623
4.4962247500000005	0.8706415152209565
4.497224800000001	0.8701605949979676
4.498224850000001	0.8790583577883594
4.499224900000001	0.8690784013853929
4.500224950000001	0.871723708833531
4.501225000000001	0.8675152875498294
4.502225050000001	0.8601806385950012
4.503225100000001	0.885791782597942
4.504225150000001	0.8862727520652708
4.505225200000001	0.8759320808728926
4.506225250000001	0.9040682776460545
4.5072253	0.8889180102690689
4.50822535	0.8675152875498294
4.5092254	0.8628259460431392
4.51022545	0.8826655549268152
4.5112255	0.8675152875498294
4.51222555	0.8811023918469117
4.5132256	0.8728058532017657
4.51422565	0.8628259460431392
4.5152257	0.8623449765758104
4.51622575	0.869679576286299
4.5172258	0.8837476992950498
4.51822585	0.869679576286299
4.5192259	0.8909620935719612
4.52022595	0.8868739269661768
4.521226	0.8712427393662022
4.52222605	0.8847095889853673
4.5232261000000005	0.8784571336431136
4.5242261500000005	0.8884370900460801
4.5252262000000005	0.8868739269661768
4.526226250000001	0.8774951947084562
4.527226300000001	0.871723708833531
4.528226350000001	0.8774951947084562
4.529226400000001	0.8853108131306133
4.530226450000001	0.8900002038816436
4.531226500000001	0.8743689670373292
4.532226550000001	0.8904811241046324
4.533226600000001	0.8643890598787025
4.534226650000001	0.87220462905652
4.535226700000001	0.8628259460431392
4.53622675	0.8690784013853929
4.5372268	0.8920442379401958
4.53822685	0.8560924719892169
4.5392269	0.8743689670373292
4.54022695	0.8670343180825009
4.541227	0.8670343180825009
4.54222705	0.8753308567276469
4.5432271	0.8748499365046578
4.54422715	0.8601806385950012
4.5452272	0.8982967425267894
4.54622725	0.869679576286299
4.5472273	0.8706415152209565
4.54822735	0.8737677428920834
4.5492274	0.8790583577883594
4.55022745	0.8790583577883594
4.5512275	0.8596996691276725
4.5522275500000005	0.8795392780113485
4.5532276000000005	0.8639080904113738
4.5542276500000005	0.852365020172844
4.5552277000000005	0.8759320808728926
4.556227750000001	0.8617437524305646
4.557227800000001	0.8701605949979676
4.558227850000001	0.8649902347796087
4.559227900000001	0.8806214716239229
4.560227950000001	0.8847095889853673
4.561228000000001	0.8936074010200992
4.562228050000001	0.8768940198075501
4.563228100000001	0.8764130503402213
4.564228150000001	0.8811023918469117
4.565228200000001	0.8868739269661768
4.56622825	0.885791782597942
4.5672283	0.8612627829632358
4.56822835	0.8904811241046324
4.5692284	0.8690784013853929
4.57022845	0.8628259460431392
4.5712285	0.8784571336431136
4.57222855	0.8853108131306133
4.5732286	0.8759320808728926
4.57422865	0.8842286687623785
4.5752287	0.8837476992950498
4.57622875	0.8601806385950012
4.5772288	0.8685974319180643
4.57822885	0.8925252074075245
4.5792289	0.880020247478677
4.58022895	0.885791782597942
4.581229	0.8665533486151722
4.5822290500000005	0.8649902347796087
4.5832291000000005	0.8732868226690945
4.5842291500000005	0.8909620935719612
4.585229200000001	0.8904811241046324
4.586229250000001	0.8842286687623785
4.587229300000001	0.8893989797363976
4.588229350000001	0.880020247478677
4.589229400000001	0.8690784013853929
4.590229450000001	0.8685974319180643
4.591229500000001	0.8815833613142405
4.592229550000001	0.8539281340084074
4.593229600000001	0.8811023918469117
4.594229650000001	0.8790583577883594
4.595229700000001	0.871723708833531
4.59622975	0.8681164624507355
4.5972298	0.8675152875498294
4.59822985	0.8759320808728926
4.5992299	0.8790583577883594
4.60022995	0.8764130503402213
4.60123	0.8612627829632358
4.60223005	0.883146475149804
4.6032301	0.8868739269661768
4.60423015	0.8806214716239229
4.6052302	0.8601806385950012
4.60623025	0.8795392780113485
4.6072303	0.877976164175785
4.60823035	0.8868739269661768
4.6092304	0.8842286687623785
4.61023045	0.8821845854594863
4.6112305000000005	0.883146475149804
4.6122305500000005	0.87220462905652
4.6132306000000005	0.865952173714266
4.6142306500000005	0.8774951947084562
4.615230700000001	0.8706415152209565
4.616230750000001	0.8847095889853673
4.617230800000001	0.8617437524305646
4.618230850000001	0.8690784013853929
4.619230900000001	0.8862727520652708
4.620230950000001	0.849839967402623
4.621231000000001	0.8784571336431136
4.622231050000001	0.885791782597942
4.623231100000001	0.880020247478677
4.624231150000001	0.880020247478677
4.6252312	0.8811023918469117
4.62623125	0.8815833613142405
4.6272313	0.8826655549268152
4.62823135	0.8862727520652708
4.6292314	0.8806214716239229
4.63023145	0.8884370900460801
4.6312315	0.8951705148556626
4.63223155	0.8847095889853673
4.6332316	0.877976164175785
4.63423165	0.8743689670373292
4.6352317	0.8904811241046324
4.63623175	0.8764130503402213
4.6372318	0.8665533486151722
4.63823185	0.8784571336431136
4.6392319	0.8685974319180643
4.64023195	0.8607818134959071
4.6412320000000005	0.8670343180825009
4.6422320500000005	0.8806214716239229
4.6432321000000005	0.8873548964335054
4.644232150000001	0.8837476992950498
4.645232200000001	0.8706415152209565
4.646232250000001	0.8732868226690945
4.647232300000001	0.869679576286299
4.648232350000001	0.8706415152209565
4.649232400000001	0.883146475149804
4.650232450000001	0.8826655549268152
4.651232500000001	0.8900002038816436
4.652232550000001	0.8753308567276469
4.653232600000001	0.8675152875498294
4.654232650000001	0.8764130503402213
4.6552327	0.8737677428920834
4.65623275	0.8712427393662022
4.6572328	0.8925252074075245
4.65823285	0.8759320808728926
4.6592329	0.8743689670373292
4.66023295	0.8633068662661281
4.661233	0.8712427393662022
4.66223305	0.8920442379401958
4.6632331	0.8806214716239229
4.66423315	0.8728058532017657
4.6652332	0.877976164175785
4.66623325	0.8774951947084562
4.6672333	0.8853108131306133
4.66823335	0.8972145981585548
4.6692334	0.8889180102690689
4.6702334500000005	0.8601806385950012
4.6712335000000005	0.8670343180825009
4.6722335500000005	0.8768940198075501
4.6732336000000005	0.8596996691276725
4.674233650000001	0.871723708833531
4.675233700000001	0.87220462905652
4.676233750000001	0.8795392780113485
4.677233800000001	0.8873548964335054
4.678233850000001	0.8790583577883594
4.679233900000001	0.8795392780113485
4.680233950000001	0.8728058532017657
4.681234000000001	0.8790583577883594
4.682234050000001	0.8811023918469117
4.683234100000001	0.8936074010200992
4.68423415	0.8701605949979676
4.6852342	0.8920442379401958
4.68623425	0.8743689670373292
4.6872343	0.8670343180825009
4.68823435	0.869679576286299
4.6892344	0.8728058532017657
4.69023445	0.8649902347796087
4.6912345	0.8847095889853673
4.69223455	0.8815833613142405
4.6932346	0.8982967425267894
4.69423465	0.883146475149804
4.6952347	0.8670343180825009
4.69623475	0.8837476992950498
4.6972348	0.894088370487428
4.69823485	0.8893989797363976
4.6992349	0.8920442379401958
4.7002349500000005	0.8607818134959071
4.7012350000000005	0.8774951947084562
4.7022350500000005	0.8649902347796087
4.703235100000001	0.8962526592238973
4.704235150000001	0.87220462905652
4.705235200000001	0.8837476992950498
4.706235250000001	0.8639080904113738
4.707235300000001	0.865952173714266
4.708235350000001	0.880020247478677
4.709235400000001	0.8806214716239229
4.710235450000001	0.8753308567276469
4.711235500000001	0.8670343180825009
4.712235550000001	0.8764130503402213
4.713235600000001	0.8633068662661281
4.71423565	0.8732868226690945
4.7152357	0.8685974319180643
4.71623575	0.8759320808728926
4.7172358	0.8900002038816436
4.71823585	0.8639080904113738
4.7192359	0.8826655549268152
4.72023595	0.8617437524305646
4.721236	0.8862727520652708
4.72223605	0.8868739269661768
4.7232361	0.8972145981585548
4.72423615	0.877976164175785
4.7252362	0.8868739269661768
4.72623625	0.8471947091988249
4.7272363	0.8764130503402213
4.72823635	0.8868739269661768
4.7292364000000005	0.8842286687623785
4.7302364500000005	0.880020247478677
4.7312365000000005	0.8925252074075245
4.7322365500000005	0.891563317717207
4.733236600000001	0.8743689670373292
4.734236650000001	0.8628259460431392
4.735236700000001	0.8768940198075501
4.736236750000001	0.8853108131306133
4.737236800000001	0.8795392780113485
4.738236850000001	0.8806214716239229
4.739236900000001	0.8972145981585548
4.740236950000001	0.8806214716239229
4.741237000000001	0.8712427393662022
4.742237050000001	0.8884370900460801
4.7432371	0.8842286687623785
4.74423715	0.8904811241046324
4.7452372	0.8806214716239229
4.74623725	0.8612627829632358
4.7472373	0.8878358659008341
4.74823735	0.8889180102690689
4.7492374	0.8826655549268152
4.75023745	0.8962526592238973
4.7512375	0.8806214716239229
4.75223755	0.8956514843229912
4.7532376	0.8743689670373292
4.75423765	0.8670343180825009
4.7552377	0.869679576286299
4.75623775	0.8878358659008341
4.7572378	0.8728058532017657
4.75823785	0.877976164175785
4.7592379000000005	0.8690784013853929
4.7602379500000005	0.8795392780113485
4.7612380000000005	0.871723708833531
4.7622380500000006	0.87220462905652
4.763238100000001	0.8893989797363976
4.764238150000001	0.8737677428920834
4.765238200000001	0.8904811241046324
4.766238250000001	0.883146475149804
4.767238300000001	0.8560924719892169
4.768238350000001	0.8790583577883594
4.769238400000001	0.8706415152209565
4.770238450000001	0.8737677428920834
4.771238500000001	0.8654712042469374
4.772238550000001	0.8815833613142405
4.7732386	0.871723708833531
4.77423865	0.8951705148556626
4.7752387	0.8728058532017657
4.77623875	0.8728058532017657
4.7772388	0.8768940198075501
4.77823885	0.8862727520652708
4.7792389	0.8815833613142405
4.78023895	0.877976164175785
4.781239	0.8878358659008341
4.78223905	0.8670343180825009
4.7832391	0.8753308567276469
4.78423915	0.8706415152209565
4.7852392	0.8862727520652708
4.78623925	0.8706415152209565
4.7872393	0.8925252074075245
4.7882393500000004	0.8909620935719612
4.7892394000000005	0.8795392780113485
4.7902394500000005	0.894088370487428
4.7912395000000005	0.8920442379401958
4.792239550000001	0.8753308567276469
4.793239600000001	0.8476756786661537
4.794239650000001	0.8617437524305646
4.795239700000001	0.883146475149804
4.796239750000001	0.87220462905652
4.797239800000001	0.8842286687623785
4.798239850000001	0.8873548964335054
4.799239900000001	0.8732868226690945
4.800239950000001	0.8759320808728926
4.801240000000001	0.8685974319180643
4.80224005	0.8712427393662022
4.8032401	0.8893989797363976
4.80424015	0.8842286687623785
4.8052402	0.8743689670373292
4.80624025	0.8768940198075501
4.8072403	0.8826655549268152
4.80824035	0.8868739269661768
4.8092404	0.8847095889853673
4.81024045	0.8862727520652708
4.8112405	0.8774951947084562
4.81224055	0.8643890598787025
4.8132406	0.8878358659008341
4.81424065	0.877976164175785
4.8152407	0.8728058532017657
4.81624075	0.883146475149804
4.8172408	0.902505163810491
4.8182408500000005	0.871723708833531
4.8192409000000005	0.8737677428920834
4.8202409500000005	0.8764130503402213
4.8212410000000006	0.8728058532017657
4.822241050000001	0.8732868226690945
4.823241100000001	0.8936074010200992
4.824241150000001	0.8681164624507355
4.825241200000001	0.8972145981585548
4.826241250000001	0.885791782597942
4.827241300000001	0.8811023918469117
4.828241350000001	0.891563317717207
4.829241400000001	0.8962526592238973
4.830241450000001	0.8690784013853929
4.831241500000001	0.8790583577883594
4.83224155	0.8900002038816436
4.8332416	0.8909620935719612
4.83424165	0.865952173714266
4.8352417	0.8790583577883594
4.83624175	0.8815833613142405
4.8372418	0.8893989797363976
4.83824185	0.8842286687623785
4.8392419	0.8806214716239229
4.84024195	0.8759320808728926
4.841242	0.87220462905652
4.84224205	0.8889180102690689
4.8432421	0.891563317717207
4.84424215	0.8737677428920834
4.8452422	0.8904811241046324
4.84624225	0.8900002038816436
4.8472423000000004	0.8962526592238973
4.8482423500000005	0.8853108131306133
4.8492424000000005	0.8643890598787025
4.8502424500000005	0.8889180102690689
4.851242500000001	0.8768940198075501
4.852242550000001	0.8853108131306133
4.853242600000001	0.883146475149804
4.854242650000001	0.8487578230343884
4.855242700000001	0.8806214716239229
4.856242750000001	0.8675152875498294
4.857242800000001	0.8821845854594863
4.858242850000001	0.883146475149804
4.859242900000001	0.8821845854594863
4.860242950000001	0.8586175247594376
4.861243	0.8764130503402213
4.86224305	0.8774951947084562
4.8632431	0.8878358659008341
4.86424315	0.8847095889853673
4.8652432	0.8712427393662022
4.86624325	0.8821845854594863
4.8672433	0.8900002038816436
4.86824335	0.8925252074075245
4.8692434	0.869679576286299
4.87024345	0.8748499365046578
4.8712435	0.87220462905652
4.87224355	0.8862727520652708
4.8732436	0.8681164624507355
4.87424365	0.8753308567276469
4.8752437	0.8811023918469117
4.87624375	0.8946895453883338
4.8772438000000005	0.8706415152209565
4.8782438500000005	0.8842286687623785
4.8792439000000005	0.8962526592238973
4.8802439500000006	0.8706415152209565
4.881244000000001	0.8821845854594863
4.882244050000001	0.8732868226690945
4.883244100000001	0.8665533486151722
4.884244150000001	0.8853108131306133
4.885244200000001	0.8889180102690689
4.886244250000001	0.8768940198075501
4.887244300000001	0.8931264315527705
4.888244350000001	0.8815833613142405
4.889244400000001	0.9009420499749277
4.890244450000001	0.8837476992950498
4.8912445	0.8884370900460801
4.89224455	0.8889180102690689
4.8932446	0.8728058532017657
4.89424465	0.877976164175785
4.8952447	0.871723708833531
4.89624475	0.865952173714266
4.8972448	0.8821845854594863
4.89824485	0.8821845854594863
4.8992449	0.8759320808728926
4.90024495	0.8784571336431136
4.901245	0.902505163810491
4.90224505	0.8842286687623785
4.9032451	0.8837476992950498
4.90424515	0.8993789361393641
4.9052452	0.8737677428920834
4.9062452500000004	0.8768940198075501
4.9072453000000005	0.8868739269661768
4.9082453500000005	0.8732868226690945
4.9092454000000005	0.8743689670373292
4.910245450000001	0.8847095889853673
4.911245500000001	0.883146475149804
4.912245550000001	0.8649902347796087
4.913245600000001	0.8900002038816436
4.914245650000001	0.8712427393662022
4.915245700000001	0.852365020172844
4.916245750000001	0.8790583577883594
4.917245800000001	0.8701605949979676
4.918245850000001	0.877976164175785
4.919245900000001	0.8837476992950498
4.92024595	0.8806214716239229
4.921246	0.8701605949979676
4.92224605	0.8795392780113485
4.9232461	0.8815833613142405
4.92424615	0.894088370487428
4.9252462	0.8925252074075245
4.92624625	0.8920442379401958
4.9272463	0.8826655549268152
4.92824635	0.8806214716239229
4.9292464	0.8821845854594863
4.93024645	0.8681164624507355
4.9312465	0.8868739269661768
4.93224655	0.8732868226690945
4.9332466	0.8670343180825009
4.93424665	0.8826655549268152
4.9352467	0.8821845854594863
4.9362467500000005	0.883146475149804
4.9372468000000005	0.8768940198075501
4.9382468500000005	0.8862727520652708
4.9392469000000006	0.8628259460431392
4.940246950000001	0.8712427393662022
4.941247000000001	0.8759320808728926
4.942247050000001	0.8815833613142405
4.943247100000001	0.9056313914816179
4.944247150000001	0.8993789361393641
4.945247200000001	0.8893989797363976
4.946247250000001	0.869679576286299
4.947247300000001	0.8706415152209565
4.948247350000001	0.8884370900460801
4.949247400000001	0.8878358659008341
4.95024745	0.8853108131306133
4.9512475	0.8806214716239229
4.95224755	0.8768940198075501
4.9532476	0.8821845854594863
4.95424765	0.8706415152209565
4.9552477	0.8862727520652708
4.95624775	0.869679576286299
4.9572478	0.871723708833531
4.95824785	0.8665533486151722
4.9592479	0.8842286687623785
4.96024795	0.8732868226690945
4.961248	0.8972145981585548
4.96224805	0.8764130503402213
4.9632481	0.8900002038816436
4.96424815	0.8862727520652708
4.9652482000000004	0.8837476992950498
4.9662482500000005	0.885791782597942
4.9672483000000005	0.8681164624507355
4.9682483500000005	0.8920442379401958
4.969248400000001	0.8811023918469117
4.970248450000001	0.8701605949979676
4.971248500000001	0.8811023918469117
4.972248550000001	0.8806214716239229
4.973248600000001	0.8868739269661768
4.974248650000001	0.8665533486151722
4.975248700000001	0.8847095889853673
4.976248750000001	0.8764130503402213
4.977248800000001	0.90298608403348
4.978248850000001	0.8931264315527705
4.9792489	0.8900002038816436
4.98024895	0.8743689670373292
4.981249	0.8768940198075501
4.98224905	0.9061123609489468
4.9832491	0.8873548964335054
4.98424915	0.8732868226690945
4.9852492	0.8946895453883338
4.98624925	0.8753308567276469
4.9872493	0.8909620935719612
4.98824935	0.8821845854594863
4.9892494	0.8842286687623785
4.99024945	0.8946895453883338
4.9912495	0.8936074010200992
4.99224955	0.8811023918469117
4.9932496	0.8853108131306133
4.99424965	0.8768940198075501
4.9952497000000005	0.8743689670373292
4.9962497500000005	0.891563317717207
4.9972498000000005	0.8909620935719612
4.9982498500000005	0.8868739269661768
4.999249900000001	0.87220462905652
5.000249950000001	0.8837476992950498
5.001250000000001	0.8842286687623785
5.002250050000001	0.8806214716239229
5.003250100000001	0.9014229701979165
5.004250150000001	0.9004610805075989
5.005250200000001	0.8815833613142405
5.006250250000001	0.8815833613142405
5.007250300000001	0.8821845854594863
5.008250350000001	0.8790583577883594
5.0092504	0.8862727520652708
5.01025045	0.8931264315527705
5.0112505	0.8893989797363976
5.01225055	0.8847095889853673
5.0132506	0.8670343180825009
5.01425065	0.8821845854594863
5.0152507	0.869679576286299
5.01625075	0.8806214716239229
5.0172508	0.869679576286299
5.01825085	0.8956514843229912
5.0192509	0.9087576191527449
5.02025095	0.8764130503402213
5.021251	0.8764130503402213
5.02225105	0.9212626283259322
5.0232511	0.8753308567276469
5.02425115	0.8837476992950498
5.0252512000000005	0.8936074010200992
5.0262512500000005	0.8743689670373292
5.0272513000000005	0.8790583577883594
5.028251350000001	0.8925252074075245
5.029251400000001	0.8774951947084562
5.030251450000001	0.8925252074075245
5.031251500000001	0.9040682776460545
5.032251550000001	0.8873548964335054
5.033251600000001	0.8893989797363976
5.034251650000001	0.8998598563623529
5.035251700000001	0.8853108131306133
5.036251750000001	0.8759320808728926
5.037251800000001	0.8790583577883594
5.03825185	0.8617437524305646
5.0392519	0.8759320808728926
5.04025195	0.8920442379401958
5.041252	0.8837476992950498
5.04225205	0.8681164624507355
5.0432521	0.9123648655355404
5.04425215	0.8893989797363976
5.0452522	0.8967336286912261
5.04625225	0.8884370900460801
5.0472523	0.902505163810491
5.04825235	0.8900002038816436
5.0492524	0.8853108131306133
5.05025245	0.8868739269661768
5.0512525	0.8936074010200992
5.05225255	0.8972145981585548
5.0532526	0.8790583577883594
5.0542526500000005	0.8764130503402213
5.0552527000000005	0.8862727520652708
5.0562527500000005	0.8795392780113485
5.0572528000000005	0.9045492471133832
5.058252850000001	0.8815833613142405
5.059252900000001	0.865952173714266
5.060252950000001	0.8753308567276469
5.061253000000001	0.8904811241046324
5.062253050000001	0.8774951947084562
5.063253100000001	0.8982967425267894
5.064253150000001	0.8842286687623785
5.065253200000001	0.8909620935719612
5.066253250000001	0.8842286687623785
5.067253300000001	0.8759320808728926
5.06825335	0.885791782597942
5.0692534	0.858136555292109
5.07025345	0.8893989797363976
5.0712535	0.911402926600883
5.07225355	0.8993789361393641
5.0732536	0.8753308567276469
5.07425365	0.8790583577883594
5.0752537	0.8842286687623785
5.07625375	0.8768940198075501
5.0772538	0.8774951947084562
5.07825385	0.8681164624507355
5.0792539	0.8956514843229912
5.08025395	0.8900002038816436
5.081254	0.8737677428920834
5.08225405	0.8962526592238973
5.0832541	0.8873548964335054
5.0842541500000005	0.8978157730594608
5.0852542000000005	0.8748499365046578
5.0862542500000005	0.8643890598787025
5.087254300000001	0.8936074010200992
5.088254350000001	0.8909620935719612
5.089254400000001	0.8978157730594608
5.090254450000001	0.9067135850941925
5.091254500000001	0.8815833613142405
5.092254550000001	0.8884370900460801
5.093254600000001	0.8893989797363976
5.094254650000001	0.8649902347796087
5.095254700000001	0.8868739269661768
5.096254750000001	0.8956514843229912
5.0972548	0.8728058532017657
5.09825485	0.8967336286912261
5.0992549	0.8893989797363976
5.10025495	0.8842286687623785
5.101255	0.8665533486151722
5.10225505	0.8790583577883594
5.1032551	0.8884370900460801
5.10425515	0.8909620935719612
5.1052552	0.8900002038816436
5.10625525	0.8956514843229912
5.1072553	0.8925252074075245
5.10825535	0.8842286687623785
5.1092554	0.8936074010200992
5.11025545	0.9004610805075989
5.1112555	0.8931264315527705
5.11225555	0.8909620935719612
5.1132556000000005	0.8837476992950498
5.1142556500000005	0.8821845854594863
5.1152557000000005	0.8815833613142405
5.1162557500000005	0.8811023918469117
5.117255800000001	0.8956514843229912
5.118255850000001	0.8873548964335054
5.119255900000001	0.885791782597942
5.120255950000001	0.8654712042469374
5.121256000000001	0.8946895453883338
5.122256050000001	0.8815833613142405
5.123256100000001	0.8925252074075245
5.124256150000001	0.8868739269661768
5.125256200000001	0.8837476992950498
5.126256250000001	0.8982967425267894
5.1272563	0.8759320808728926
5.12825635	0.8878358659008341
5.1292564	0.8847095889853673
5.13025645	0.8889180102690689
5.1312565	0.8962526592238973
5.13225655	0.8893989797363976
5.1332566	0.8962526592238973
5.13425665	0.8790583577883594
5.1352567	0.8806214716239229
5.13625675	0.8884370900460801
5.1372568	0.8862727520652708
5.13825685	0.8821845854594863
5.1392569	0.8884370900460801
5.14025695	0.8900002038816436
5.141257	0.880020247478677
5.14225705	0.8774951947084562
5.1432571000000005	0.8893989797363976
5.1442571500000005	0.9020241943431623
5.1452572000000005	0.865952173714266
5.146257250000001	0.8821845854594863
5.147257290000001	0.8670343180825009
5.148257340000001	0.8967336286912261
5.149257390000001	0.8978157730594608
5.150257440000001	0.8889180102690689
5.151257490000001	0.8900002038816436
5.152257540000001	0.885791782597942
5.153257590000001	0.8878358659008341
5.154257640000001	0.8988979666720354
5.15525769	0.8768940198075501
5.15625774	0.8967336286912261
5.15725779	0.8931264315527705
5.15825784	0.8790583577883594
5.15925789	0.8946895453883338
5.16025794	0.877976164175785
5.16125799	0.877976164175785
5.16225804	0.8821845854594863
5.16325809	0.891563317717207
5.16425814	0.8993789361393641
5.16525819	0.8847095889853673
5.16625824	0.910801702455637
5.16725829	0.8873548964335054
5.16825834	0.885791782597942
5.16925839	0.8988979666720354
5.1702584400000005	0.8853108131306133
5.1712584900000005	0.905150471258629
5.1722585400000005	0.8728058532017657
5.1732585900000005	0.8920442379401958
5.174258640000001	0.8737677428920834
5.175258690000001	0.8931264315527705
5.176258740000001	0.8774951947084562
5.177258790000001	0.8826655549268152
5.178258840000001	0.8853108131306133
5.179258890000001	0.8795392780113485
5.180258940000001	0.8768940198075501
5.181258990000001	0.883146475149804
5.182259040000001	0.894088370487428
5.183259090000001	0.8946895453883338
5.18425914	0.8842286687623785
5.18525919	0.8889180102690689
5.18625924	0.894088370487428
5.18725929	0.891563317717207
5.18825934	0.8998598563623529
5.18925939	0.8988979666720354
5.19025944	0.908276698929756
5.19125949	0.8967336286912261
5.19225954	0.883146475149804
5.19325959	0.8904811241046324
5.19425964	0.8931264315527705
5.19525969	0.8900002038816436
5.19625974	0.8821845854594863
5.19725979	0.8982967425267894
5.19825984	0.8784571336431136
5.19925989	0.8759320808728926
5.2002599400000005	0.8925252074075245
5.2012599900000005	0.8633068662661281
5.2022600400000005	0.8737677428920834
5.203260090000001	0.8909620935719612
5.204260140000001	0.9129660404364462
5.205260190000001	0.8956514843229912
5.206260240000001	0.9014229701979165
5.207260290000001	0.891563317717207
5.208260340000001	0.8904811241046324
5.209260390000001	0.877976164175785
5.210260440000001	0.8868739269661768
5.211260490000001	0.880020247478677
5.212260540000001	0.894088370487428
5.213260590000001	0.8612627829632358
5.21426064	0.8868739269661768
5.21526069	0.8988979666720354
5.21626074	0.8847095889853673
5.21726079	0.8790583577883594
5.21826084	0.8784571336431136
5.21926089	0.8920442379401958
5.22026094	0.8753308567276469
5.22126099	0.8806214716239229
5.22226104	0.8759320808728926
5.22326109	0.8920442379401958
5.22426114	0.9067135850941925
5.22526119	0.8972145981585548
5.22626124	0.8904811241046324
5.22726129	0.9067135850941925
5.22826134	0.8878358659008341
5.2292613900000005	0.8904811241046324
5.2302614400000005	0.9014229701979165
5.2312614900000005	0.8893989797363976
5.2322615400000005	0.8909620935719612
5.233261590000001	0.8768940198075501
5.234261640000001	0.8936074010200992
5.235261690000001	0.8936074010200992
5.236261740000001	0.8753308567276469
5.237261790000001	0.894088370487428
5.238261840000001	0.8920442379401958
5.239261890000001	0.8712427393662022
5.240261940000001	0.8774951947084562
5.241261990000001	0.8764130503402213
5.242262040000001	0.8826655549268152
5.24326209	0.8884370900460801
5.24426214	0.8993789361393641
5.24526219	0.8878358659008341
5.24626224	0.8862727520652708
5.24726229	0.8737677428920834
5.24826234	0.891563317717207
5.24926239	0.8889180102690689
5.25026244	0.8884370900460801
5.25126249	0.8743689670373292
5.25226254	0.8988979666720354
5.25326259	0.8842286687623785
5.25426264	0.8821845854594863
5.25526269	0.8889180102690689
5.25626274	0.8815833613142405
5.25726279	0.8853108131306133
5.25826284	0.8889180102690689
5.2592628900000005	0.8878358659008341
5.2602629400000005	0.885791782597942
5.2612629900000005	0.8842286687623785
5.262263040000001	0.8675152875498294
5.263263090000001	0.8925252074075245
5.264263140000001	0.8946895453883338
5.265263190000001	0.8884370900460801
5.266263240000001	0.8743689670373292
5.267263290000001	0.8993789361393641
5.268263340000001	0.8826655549268152
5.269263390000001	0.8982967425267894
5.270263440000001	0.9004610805075989
5.271263490000001	0.8690784013853929
5.272263540000001	0.8842286687623785
5.27326359	0.883146475149804
5.27426364	0.8862727520652708
5.27526369	0.8784571336431136
5.27626374	0.8675152875498294
5.27726379	0.8768940198075501
5.27826384	0.8962526592238973
5.27926389	0.8821845854594863
5.28026394	0.8946895453883338
5.28126399	0.8759320808728926
5.28226404	0.8873548964335054
5.28326409	0.911402926600883
5.28426414	0.9061123609489468
5.28526419	0.9045492471133832
5.28626424	0.8893989797363976
5.28726429	0.8806214716239229
5.2882643400000005	0.8768940198075501
5.2892643900000005	0.9040682776460545
5.2902644400000005	0.8873548964335054
5.2912644900000005	0.8909620935719612
5.292264540000001	0.8764130503402213
5.293264590000001	0.8764130503402213
5.294264640000001	0.8972145981585548
5.295264690000001	0.8900002038816436
5.296264740000001	0.8764130503402213
5.297264790000001	0.8784571336431136
5.298264840000001	0.8732868226690945
5.299264890000001	0.8737677428920834
5.300264940000001	0.8878358659008341
5.301264990000001	0.8784571336431136
5.30226504	0.8842286687623785
5.30326509	0.8847095889853673
5.30426514	0.8900002038816436
5.30526519	0.9009420499749277
5.30626524	0.883146475149804
5.30726529	0.880020247478677
5.30826534	0.877976164175785
5.30926539	0.8853108131306133
5.31026544	0.9004610805075989
5.31126549	0.8837476992950498
5.31226554	0.8920442379401958
5.31326559	0.8759320808728926
5.31426564	0.8826655549268152
5.31526569	0.8753308567276469
5.31626574	0.8946895453883338
5.31726579	0.8873548964335054
5.3182658400000005	0.8936074010200992
5.3192658900000005	0.8784571336431136
5.3202659400000005	0.883146475149804
5.321265990000001	0.8925252074075245
5.322266040000001	0.8701605949979676
5.323266090000001	0.8972145981585548
5.324266140000001	0.8962526592238973
5.325266190000001	0.8790583577883594
5.326266240000001	0.8931264315527705
5.327266290000001	0.8873548964335054
5.328266340000001	0.8967336286912261
5.329266390000001	0.8967336286912261
5.330266440000001	0.8795392780113485
5.331266490000001	0.880020247478677
5.33226654	0.902505163810491
5.33326659	0.8862727520652708
5.33426664	0.8956514843229912
5.33526669	0.871723708833531
5.33626674	0.8909620935719612
5.33726679	0.90298608403348
5.33826684	0.8988979666720354
5.33926689	0.885791782597942
5.34026694	0.8748499365046578
5.34126699	0.8768940198075501
5.34226704	0.8868739269661768
5.34326709	0.885791782597942
5.34426714	0.8909620935719612
5.34526719	0.8868739269661768
5.34626724	0.8925252074075245
5.3472672900000005	0.8837476992950498
5.3482673400000005	0.8842286687623785
5.3492673900000005	0.8878358659008341
5.3502674400000005	0.902505163810491
5.351267490000001	0.8962526592238973
5.352267540000001	0.8904811241046324
5.353267590000001	0.8988979666720354
5.354267640000001	0.8853108131306133
5.355267690000001	0.8837476992950498
5.356267740000001	0.8774951947084562
5.357267790000001	0.8868739269661768
5.358267840000001	0.8993789361393641
5.359267890000001	0.8884370900460801
5.360267940000001	0.9004610805075989
5.36126799	0.8884370900460801
5.36226804	0.905150471258629
5.36326809	0.8993789361393641
5.36426814	0.9145291542720098
5.36526819	0.891563317717207
5.36626824	0.8993789361393641
5.36726829	0.8889180102690689
5.36826834	0.8884370900460801
5.36926839	0.8884370900460801
5.37026844	0.8972145981585548
5.37126849	0.8826655549268152
5.37226854	0.8909620935719612
5.37326859	0.8962526592238973
5.37426864	0.894088370487428
5.37526869	0.8737677428920834
5.37626874	0.8862727520652708
5.3772687900000005	0.8993789361393641
5.3782688400000005	0.8889180102690689
5.3792688900000005	0.8842286687623785
5.3802689400000006	0.8842286687623785
5.381268990000001	0.8967336286912261
5.382269040000001	0.8753308567276469
5.383269090000001	0.8925252074075245
5.384269140000001	0.8893989797363976
5.385269190000001	0.9087576191527449
5.386269240000001	0.8998598563623529
5.387269290000001	0.90298608403348
5.388269340000001	0.8956514843229912
5.389269390000001	0.8795392780113485
5.390269440000001	0.9118838468238718
5.39126949	0.9087576191527449
5.39226954	0.8784571336431136
5.39326959	0.8847095889853673
5.39426964	0.8878358659008341
5.39526969	0.8868739269661768
5.39626974	0.8904811241046324
5.39726979	0.8753308567276469
5.39826984	0.9035873081787258
5.39926989	0.8889180102690689
5.40026994	0.8893989797363976
5.40126999	0.8654712042469374
5.40227004	0.8909620935719612
5.40327009	0.8904811241046324
5.40427014	0.8931264315527705
5.40527019	0.90298608403348
5.4062702400000004	0.883146475149804
5.4072702900000005	0.8889180102690689
5.4082703400000005	0.9020241943431623
5.4092703900000005	0.8795392780113485
5.410270440000001	0.9009420499749277
5.411270490000001	0.8936074010200992
5.412270540000001	0.8956514843229912
5.413270590000001	0.9056313914816179
5.414270640000001	0.877976164175785
5.415270690000001	0.9035873081787258
5.416270740000001	0.8889180102690689
5.417270790000001	0.8795392780113485
5.418270840000001	0.8884370900460801
5.419270890000001	0.894088370487428
5.42027094	0.8748499365046578
5.42127099	0.8920442379401958
5.42227104	0.8946895453883338
5.42327109	0.8893989797363976
5.42427114	0.8893989797363976
5.42527119	0.8790583577883594
5.42627124	0.8806214716239229
5.42727129	0.8904811241046324
5.42827134	0.8868739269661768
5.42927139	0.8909620935719612
5.43027144	0.8982967425267894
5.43127149	0.8962526592238973
5.43227154	0.8993789361393641
5.43327159	0.8774951947084562
5.43427164	0.8909620935719612
5.43527169	0.8837476992950498
5.4362717400000005	0.8821845854594863
5.4372717900000005	0.8951705148556626
5.4382718400000005	0.8784571336431136
5.4392718900000006	0.8795392780113485
5.440271940000001	0.8701605949979676
5.441271990000001	0.8853108131306133
5.442272040000001	0.90298608403348
5.443272090000001	0.8900002038816436
5.444272140000001	0.9009420499749277
5.445272190000001	0.891563317717207
5.446272240000001	0.8878358659008341
5.447272290000001	0.8790583577883594
5.448272340000001	0.883146475149804
5.449272390000001	0.8962526592238973
5.45027244	0.8811023918469117
5.45127249	0.8837476992950498
5.45227254	0.8862727520652708
5.45327259	0.8925252074075245
5.45427264	0.8811023918469117
5.45527269	0.885791782597942
5.45627274	0.8712427393662022
5.45727279	0.8946895453883338
5.45827284	0.8998598563623529
5.45927289	0.9020241943431623
5.46027294	0.9020241943431623
5.46127299	0.8998598563623529
5.46227304	0.8853108131306133
5.46327309	0.891563317717207
5.46427314	0.9118838468238718
5.4652731900000004	0.8931264315527705
5.4662732400000005	0.8868739269661768
5.4672732900000005	0.8847095889853673
5.4682733400000005	0.9040682776460545
5.469273390000001	0.8790583577883594
5.470273440000001	0.8951705148556626
5.471273490000001	0.9103207329883084
5.472273540000001	0.8764130503402213
5.473273590000001	0.8904811241046324
5.474273640000001	0.8748499365046578
5.475273690000001	0.8946895453883338
5.476273740000001	0.8893989797363976
5.477273790000001	0.8956514843229912
5.478273840000001	0.883146475149804
5.47927389	0.8936074010200992
5.48027394	0.8868739269661768
5.48127399	0.883146475149804
5.48227404	0.8946895453883338
5.48327409	0.8868739269661768
5.48427414	0.8878358659008341
5.48527419	0.8909620935719612
5.48627424	0.8988979666720354
5.48727429	0.8878358659008341
5.48827434	0.8826655549268152
5.48927439	0.8853108131306133
5.49027444	0.8868739269661768
5.49127449	0.9056313914816179
5.49227454	0.8862727520652708
5.49327459	0.894088370487428
5.49427464	0.8811023918469117
5.4952746900000005	0.8837476992950498
5.4962747400000005	0.8712427393662022
5.4972747900000005	0.877976164175785
5.4982748400000006	0.8972145981585548
5.499274890000001	0.8909620935719612
5.500274940000001	0.8868739269661768
5.501274990000001	0.885791782597942
5.502275040000001	0.8967336286912261
5.503275090000001	0.8936074010200992
5.504275140000001	0.9103207329883084
5.505275190000001	0.8936074010200992
5.506275240000001	0.891563317717207
5.507275290000001	0.8967336286912261
5.508275340000001	0.9118838468238718
5.50927539	0.8873548964335054
5.51027544	0.8946895453883338
5.51127549	0.8759320808728926
5.51227554	0.8607818134959071
5.51327559	0.880020247478677
5.51427564	0.8893989797363976
5.51527569	0.8806214716239229
5.51627574	0.8847095889853673
5.51727579	0.9103207329883084
5.51827584	0.8790583577883594
5.51927589	0.902505163810491
5.52027594	0.8748499365046578
5.52127599	0.8842286687623785
5.52227604	0.8862727520652708
5.52327609	0.8988979666720354
5.5242761400000004	0.894088370487428
5.5252761900000005	0.9154910932066672
5.5262762400000005	0.8868739269661768
5.5272762900000005	0.9009420499749277
5.528276340000001	0.8884370900460801
5.529276390000001	0.9129660404364462
5.530276440000001	0.8884370900460801
5.531276490000001	0.9067135850941925
5.532276540000001	0.8925252074075245
5.533276590000001	0.8909620935719612
5.534276640000001	0.8811023918469117
5.535276690000001	0.8868739269661768
5.536276740000001	0.8837476992950498
5.537276790000001	0.8811023918469117
5.53827684	0.8988979666720354
5.53927689	0.8889180102690689
5.54027694	0.885791782597942
5.54127699	0.8821845854594863
5.54227704	0.8893989797363976
5.54327709	0.8998598563623529
5.54427714	0.8972145981585548
5.54527719	0.9056313914816179
5.54627724	0.90767547478451
5.54727729	0.8900002038816436
5.54827734	0.8956514843229912
5.54927739	0.8900002038816436
5.55027744	0.9134470099037751
5.55127749	0.883146475149804
5.55227754	0.9004610805075989
5.55327759	0.8946895453883338
5.5542776400000005	0.8815833613142405
5.5552776900000005	0.8889180102690689
5.5562777400000005	0.885791782597942
5.5572777900000006	0.8868739269661768
5.558277840000001	0.8795392780113485
5.559277890000001	0.869679576286299
5.560277940000001	0.8946895453883338
5.561277990000001	0.8681164624507355
5.562278040000001	0.9087576191527449
5.563278090000001	0.9098398127653194
5.564278140000001	0.8847095889853673
5.565278190000001	0.9045492471133832
5.566278240000001	0.8873548964335054
5.567278290000001	0.905150471258629
5.56827834	0.8873548964335054
5.56927839	0.905150471258629
5.57027844	0.8909620935719612
5.57127849	0.902505163810491
5.57227854	0.8884370900460801
5.57327859	0.9259519698326225
5.57427864	0.880020247478677
5.57527869	0.883146475149804
5.57627874	0.8884370900460801
5.57727879	0.8826655549268152
5.57827884	0.8967336286912261
5.57927889	0.8784571336431136
5.58027894	0.8909620935719612
5.58127899	0.8878358659008341
5.58227904	0.8972145981585548
5.5832790900000004	0.8962526592238973
5.5842791400000005	0.9098398127653194
5.5852791900000005	0.908276698929756
5.5862792400000005	0.8946895453883338
5.587279290000001	0.8967336286912261
5.588279340000001	0.8925252074075245
5.589279390000001	0.885791782597942
5.590279440000001	0.8868739269661768
5.591279490000001	0.902505163810491
5.592279540000001	0.8925252074075245
5.593279590000001	0.9092385886200736
5.594279640000001	0.8868739269661768
5.595279690000001	0.8774951947084562
5.596279740000001	0.9056313914816179
5.59727979	0.9014229701979165
5.59827984	0.9098398127653194
5.59927989	0.877976164175785
5.60027994	0.8925252074075245
5.60127999	0.891563317717207
5.60228004	0.891563317717207
5.60328009	0.8847095889853673
5.60428014	0.8972145981585548
5.60528019	0.9014229701979165
5.60628024	0.9092385886200736
5.60728029	0.8962526592238973
5.60828034	0.9020241943431623
5.60928039	0.8868739269661768
5.61028044	0.8847095889853673
5.61128049	0.8962526592238973
5.61228054	0.8982967425267894
5.6132805900000005	0.8821845854594863
5.6142806400000005	0.8815833613142405
5.6152806900000005	0.8900002038816436
5.6162807400000005	0.8837476992950498
5.617280790000001	0.8768940198075501
5.618280840000001	0.8967336286912261
5.619280890000001	0.8893989797363976
5.620280940000001	0.8847095889853673
5.621280990000001	0.8904811241046324
5.622281040000001	0.9040682776460545
5.623281090000001	0.8962526592238973
5.624281140000001	0.8909620935719612
5.625281190000001	0.9176553819431368
5.626281240000001	0.8909620935719612
5.62728129	0.8931264315527705
5.62828134	0.8982967425267894
5.62928139	0.8878358659008341
5.63028144	0.8893989797363976
5.63128149	0.9040682776460545
5.63228154	0.8956514843229912
5.63328159	0.871723708833531
5.63428164	0.8884370900460801
5.63528169	0.8748499365046578
5.63628174	0.8878358659008341
5.63728179	0.883146475149804
5.63828184	0.908276698929756
5.63928189	0.8784571336431136
5.64028194	0.8982967425267894
5.64128199	0.8920442379401958
5.64228204	0.8956514843229912
5.6432820900000005	0.8988979666720354
5.6442821400000005	0.8889180102690689
5.6452821900000005	0.9160922681075733
5.646282240000001	0.8998598563623529
5.647282290000001	0.8993789361393641
5.648282340000001	0.9056313914816179
5.649282390000001	0.902505163810491
5.650282440000001	0.8946895453883338
5.651282490000001	0.8931264315527705
5.652282540000001	0.8878358659008341
5.653282590000001	0.8868739269661768
5.654282640000001	0.8748499365046578
5.655282690000001	0.8993789361393641
5.65628274	0.891563317717207
5.65728279	0.8764130503402213
5.65828284	0.8884370900460801
5.65928289	0.8993789361393641
5.66028294	0.8889180102690689
5.66128299	0.8951705148556626
5.66228304	0.902505163810491
5.66328309	0.8873548964335054
5.66428314	0.8951705148556626
5.66528319	0.9020241943431623
5.66628324	0.9087576191527449
5.66728329	0.8873548964335054
5.66828334	0.9004610805075989
5.66928339	0.8821845854594863
5.67028344	0.8956514843229912
5.67128349	0.9123648655355404
5.6722835400000005	0.8951705148556626
5.6732835900000005	0.8920442379401958
5.6742836400000005	0.8826655549268152
5.6752836900000005	0.8853108131306133
5.676283740000001	0.8853108131306133
5.677283790000001	0.9020241943431623
5.678283840000001	0.8951705148556626
5.679283890000001	0.8837476992950498
5.680283940000001	0.885791782597942
5.681283990000001	0.8893989797363976
5.682284040000001	0.8936074010200992
5.683284090000001	0.9014229701979165
5.684284140000001	0.8931264315527705
5.685284190000001	0.8889180102690689
5.68628424	0.9035873081787258
5.68728429	0.9071945053171814
5.68828434	0.8993789361393641
5.68928439	0.8837476992950498
5.69028444	0.9118838468238718
5.69128449	0.8962526592238973
5.69228454	0.8900002038816436
5.69328459	0.8889180102690689
5.69428464	0.8978157730594608
5.69528469	0.8904811241046324
5.69628474	0.8806214716239229
5.69728479	0.891563317717207
5.69828484	0.8931264315527705
5.69928489	0.8967336286912261
5.70028494	0.8737677428920834
5.70128499	0.90767547478451
5.7022850400000005	0.8993789361393641
5.7032850900000005	0.8884370900460801
5.7042851400000005	0.8951705148556626
5.705285190000001	0.9040682776460545
5.706285240000001	0.9056313914816179
5.707285290000001	0.9067135850941925
5.708285340000001	0.894088370487428
5.709285390000001	0.8946895453883338
5.710285440000001	0.9014229701979165
5.711285490000001	0.908276698929756
5.712285540000001	0.8993789361393641
5.713285590000001	0.9098398127653194
5.714285640000001	0.8868739269661768
5.715285690000001	0.8998598563623529
5.71628574	0.8946895453883338
5.71728579	0.8712427393662022
5.71828584	0.8884370900460801
5.71928589	0.8811023918469117
5.72028594	0.8878358659008341
5.72128599	0.8904811241046324
5.72228604	0.9061123609489468
5.72328609	0.9067135850941925
5.72428614	0.908276698929756
5.72528619	0.9040682776460545
5.72628624	0.891563317717207
5.72728629	0.894088370487428
5.72828634	0.8998598563623529
5.72928639	0.9056313914816179
5.73028644	0.8951705148556626
5.7312864900000005	0.8936074010200992
5.7322865400000005	0.8893989797363976
5.7332865900000005	0.910801702455637
5.7342866400000005	0.8862727520652708
5.735286690000001	0.8873548964335054
5.736286740000001	0.8904811241046324
5.737286790000001	0.8821845854594863
5.738286840000001	0.8806214716239229
5.739286890000001	0.8904811241046324
5.740286940000001	0.894088370487428
5.741286990000001	0.8795392780113485
5.742287040000001	0.8753308567276469
5.743287090000001	0.8962526592238973
5.744287140000001	0.9045492471133832
5.74528719	0.8988979666720354
5.74628724	0.8847095889853673
5.74728729	0.8847095889853673
5.74828734	0.902505163810491
5.74928739	0.8909620935719612
5.75028744	0.9129660404364462
5.75128749	0.8951705148556626
5.75228754	0.908276698929756
5.75328759	0.8951705148556626
5.75428764	0.8893989797363976
5.75528769	0.8972145981585548
5.75628774	0.8978157730594608
5.75728779	0.9103207329883084
5.75828784	0.8978157730594608
5.75928789	0.8853108131306133
5.76028794	0.8768940198075501
5.7612879900000005	0.8821845854594863
5.7622880400000005	0.9098398127653194
5.7632880900000005	0.8889180102690689
5.764288140000001	0.8946895453883338
5.765288190000001	0.9165732375749021
5.766288240000001	0.8982967425267894
5.767288290000001	0.8936074010200992
5.768288340000001	0.8868739269661768
5.769288390000001	0.8904811241046324
5.770288440000001	0.9134470099037751
5.771288490000001	0.8956514843229912
5.772288540000001	0.8931264315527705
5.773288590000001	0.9004610805075989
5.774288640000001	0.8847095889853673
5.77528869	0.8900002038816436
5.77628874	0.8685974319180643
5.77728879	0.9056313914816179
5.77828884	0.8900002038816436
5.77928889	0.8889180102690689
5.78028894	0.894088370487428
5.78128899	0.883146475149804
5.78228904	0.8972145981585548
5.78328909	0.8978157730594608
5.78428914	0.9035873081787258
5.78528919	0.9061123609489468
5.78628924	0.9071945053171814
5.78728929	0.8936074010200992
5.78828934	0.8972145981585548
5.78928939	0.8884370900460801
5.7902894400000005	0.9061123609489468
5.7912894900000005	0.8993789361393641
5.7922895400000005	0.8920442379401958
5.7932895900000005	0.8904811241046324
5.794289640000001	0.8853108131306133
5.795289690000001	0.8815833613142405
5.796289740000001	0.8988979666720354
5.797289790000001	0.883146475149804
5.798289840000001	0.8811023918469117
5.799289890000001	0.9087576191527449
5.800289940000001	0.8837476992950498
5.801289990000001	0.90767547478451
5.802290040000001	0.8988979666720354
5.803290090000001	0.8972145981585548
5.80429014	0.8978157730594608
5.80529019	0.8998598563623529
5.80629024	0.8982967425267894
5.80729029	0.8873548964335054
5.80829034	0.8962526592238973
5.80929039	0.8988979666720354
5.81029044	0.8925252074075245
5.81129049	0.905150471258629
5.81229054	0.8988979666720354
5.81329059	0.8847095889853673
5.81429064	0.8900002038816436
5.81529069	0.9045492471133832
5.81629074	0.8951705148556626
5.81729079	0.8925252074075245
5.81829084	0.8868739269661768
5.81929089	0.8972145981585548
5.8202909400000005	0.8806214716239229
5.8212909900000005	0.8873548964335054
5.8222910400000005	0.8993789361393641
5.823291090000001	0.902505163810491
5.824291140000001	0.8951705148556626
5.825291190000001	0.9290782467480893
5.826291240000001	0.9103207329883084
5.827291290000001	0.8764130503402213
5.828291340000001	0.8842286687623785
5.829291390000001	0.8946895453883338
5.830291440000001	0.9035873081787258
5.831291490000001	0.9067135850941925
5.832291540000001	0.8893989797363976
5.833291590000001	0.8931264315527705
5.83429164	0.885791782597942
5.83529169	0.8826655549268152
5.83629174	0.8956514843229912
5.83729179	0.9014229701979165
5.83829184	0.883146475149804
5.83929189	0.902505163810491
5.84029194	0.8956514843229912
5.84129199	0.9139279793711037
5.84229204	0.8868739269661768
5.84329209	0.90767547478451
5.84429214	0.9186173208777942
5.84529219	0.9087576191527449
5.84629224	0.8988979666720354
5.84729229	0.8900002038816436
5.84829234	0.885791782597942
5.8492923900000005	0.8806214716239229
5.8502924400000005	0.8826655549268152
5.8512924900000005	0.9009420499749277
5.8522925400000005	0.8893989797363976
5.853292590000001	0.8962526592238973
5.854292640000001	0.891563317717207
5.855292690000001	0.894088370487428
5.856292740000001	0.9009420499749277
5.857292790000001	0.8925252074075245
5.858292840000001	0.8878358659008341
5.859292890000001	0.9160922681075733
5.860292940000001	0.8982967425267894
5.861292990000001	0.8889180102690689
5.862293040000001	0.8931264315527705
5.86329309	0.8951705148556626
5.86429314	0.8920442379401958
5.86529319	0.910801702455637
5.86629324	0.8998598563623529
5.86729329	0.902505163810491
5.86829334	0.9035873081787258
5.86929339	0.9139279793711037
5.87029344	0.8946895453883338
5.87129349	0.8826655549268152
5.87229354	0.90298608403348
5.87329359	0.8815833613142405
5.87429364	0.891563317717207
5.87529369	0.8842286687623785
5.87629374	0.8909620935719612
5.87729379	0.9150101237393385
5.87829384	0.8982967425267894
5.8792938900000005	0.8893989797363976
5.8802939400000005	0.8868739269661768
5.8812939900000005	0.9009420499749277
5.882294040000001	0.8998598563623529
5.883294090000001	0.8900002038816436
5.884294140000001	0.8972145981585548
5.885294190000001	0.877976164175785
5.886294240000001	0.8982967425267894
5.887294290000001	0.90298608403348
5.888294340000001	0.8826655549268152
5.889294390000001	0.8654712042469374
5.890294440000001	0.880020247478677
5.891294490000001	0.8956514843229912
5.892294540000001	0.9004610805075989
5.89329459	0.8925252074075245
5.89429464	0.8853108131306133
5.89529469	0.8837476992950498
5.89629474	0.8978157730594608
5.89729479	0.8862727520652708
5.89829484	0.9071945053171814
5.89929489	0.891563317717207
5.90029494	0.8993789361393641
5.90129499	0.8873548964335054
5.90229504	0.8972145981585548
5.90329509	0.8998598563623529
5.90429514	0.9035873081787258
5.90529519	0.9014229701979165
5.90629524	0.9020241943431623
5.90729529	0.894088370487428
5.9082953400000005	0.9014229701979165
5.9092953900000005	0.8962526592238973
5.9102954400000005	0.9020241943431623
5.9112954900000005	0.8925252074075245
5.912295540000001	0.8998598563623529
5.913295590000001	0.8826655549268152
5.914295640000001	0.90767547478451
5.915295690000001	0.8904811241046324
5.916295740000001	0.9056313914816179
5.917295790000001	0.9014229701979165
5.918295840000001	0.8878358659008341
5.919295890000001	0.902505163810491
5.920295940000001	0.902505163810491
5.921295990000001	0.9035873081787258
5.92229604	0.8936074010200992
5.92329609	0.9040682776460545
5.92429614	0.902505163810491
5.92529619	0.8862727520652708
5.92629624	0.8862727520652708
5.92729629	0.8978157730594608
5.92829634	0.8737677428920834
5.92929639	0.8837476992950498
5.93029644	0.8936074010200992
5.93129649	0.9067135850941925
5.93229654	0.9040682776460545
5.93329659	0.8774951947084562
5.93429664	0.9035873081787258
5.93529669	0.8904811241046324
5.93629674	0.902505163810491
5.93729679	0.9061123609489468
5.9382968400000005	0.8951705148556626
5.9392968900000005	0.911402926600883
5.9402969400000005	0.9004610805075989
5.9412969900000006	0.9071945053171814
5.942297040000001	0.8920442379401958
5.943297090000001	0.8925252074075245
5.944297140000001	0.90298608403348
5.945297190000001	0.894088370487428
5.946297240000001	0.9004610805075989
5.947297290000001	0.9045492471133832
5.948297340000001	0.885791782597942
5.949297390000001	0.8988979666720354
5.950297440000001	0.9129660404364462
5.951297490000001	0.8826655549268152
5.95229754	0.894088370487428
5.95329759	0.9067135850941925
5.95429764	0.8951705148556626
5.95529769	0.8951705148556626
5.95629774	0.8946895453883338
5.95729779	0.8951705148556626
5.95829784	0.894088370487428
5.95929789	0.8978157730594608
5.96029794	0.8868739269661768
5.96129799	0.8962526592238973
5.96229804	0.8904811241046324
5.96329809	0.8946895453883338
5.96429814	0.8931264315527705
5.96529819	0.8993789361393641
5.96629824	0.902505163810491
5.9672982900000004	0.9040682776460545
5.9682983400000005	0.8988979666720354
5.9692983900000005	0.8889180102690689
5.9702984400000005	0.894088370487428
5.971298490000001	0.8842286687623785
5.972298540000001	0.8821845854594863
5.973298590000001	0.8862727520652708
5.974298640000001	0.877976164175785
5.975298690000001	0.8951705148556626
5.976298740000001	0.8931264315527705
5.977298790000001	0.8862727520652708
5.978298840000001	0.87220462905652
5.979298890000001	0.9020241943431623
5.980298940000001	0.9035873081787258
5.98129899	0.8821845854594863
5.98229904	0.8853108131306133
5.98329909	0.9020241943431623
5.98429914	0.8862727520652708
5.98529919	0.8900002038816436
5.98629924	0.9103207329883084
5.98729929	0.911402926600883
5.98829934	0.8868739269661768
5.98929939	0.8712427393662022
5.99029944	0.908276698929756
5.99129949	0.8978157730594608
5.99229954	0.8889180102690689
5.99329959	0.8925252074075245
5.99429964	0.8900002038816436
5.99529969	0.8790583577883594
5.99629974	0.891563317717207
5.9972997900000005	0.9040682776460545
5.9982998400000005	0.8993789361393641
5.9992998900000005	0.894088370487428
6.0002999400000006	0.9040682776460545
6.001299990000001	0.8806214716239229
6.002300040000001	0.8909620935719612
6.003300090000001	0.9165732375749021
6.004300140000001	0.9118838468238718
6.005300190000001	0.8931264315527705
6.006300240000001	0.8893989797363976
6.007300290000001	0.8893989797363976
6.008300340000001	0.8956514843229912
6.009300390000001	0.8884370900460801
6.010300440000001	0.8900002038816436
6.01130049	0.9129660404364462
6.01230054	0.9009420499749277
6.01330059	0.9134470099037751
6.01430064	0.8998598563623529
6.01530069	0.8998598563623529
6.01630074	0.8842286687623785
6.01730079	0.9004610805075989
6.01830084	0.8774951947084562
6.01930089	0.8988979666720354
6.02030094	0.8967336286912261
6.02130099	0.8853108131306133
6.02230104	0.8795392780113485
6.02330109	0.8900002038816436
6.02430114	0.902505163810491
6.02530119	0.905150471258629
6.0263012400000004	0.9134470099037751
6.0273012900000005	0.9004610805075989
6.0283013400000005	0.8993789361393641
6.0293013900000005	0.8920442379401958
6.030301440000001	0.9035873081787258
6.031301490000001	0.8967336286912261
6.032301540000001	0.8946895453883338
6.033301590000001	0.9035873081787258
6.034301640000001	0.894088370487428
6.035301690000001	0.891563317717207
6.036301740000001	0.9103207329883084
6.037301790000001	0.8962526592238973
6.038301840000001	0.902505163810491
6.039301890000001	0.8988979666720354
6.04030194	0.885791782597942
6.04130199	0.894088370487428
6.04230204	0.8826655549268152
6.04330209	0.8900002038816436
6.04430214	0.8878358659008341
6.04530219	0.902505163810491
6.04630224	0.9020241943431623
6.04730229	0.8868739269661768
6.04830234	0.8972145981585548
6.04930239	0.8988979666720354
6.05030244	0.8972145981585548
6.05130249	0.8815833613142405
6.05230254	0.9160922681075733
6.05330259	0.8993789361393641
6.05430264	0.8909620935719612
6.05530269	0.8993789361393641
6.0563027400000005	0.8878358659008341
6.0573027900000005	0.9009420499749277
6.0583028400000005	0.8956514843229912
6.0593028900000006	0.9035873081787258
6.060302940000001	0.905150471258629
6.061302990000001	0.8967336286912261
6.062303040000001	0.8998598563623529
6.063303090000001	0.8862727520652708
6.064303140000001	0.8909620935719612
6.065303190000001	0.9123648655355404
6.066303240000001	0.9004610805075989
6.067303290000001	0.8967336286912261
6.068303340000001	0.8904811241046324
6.069303390000001	0.8904811241046324
6.07030344	0.902505163810491
6.07130349	0.9009420499749277
6.07230354	0.9009420499749277
6.07330359	0.8951705148556626
6.07430364	0.8868739269661768
6.07530369	0.8909620935719612
6.07630374	0.8978157730594608
6.07730379	0.894088370487428
6.07830384	0.8853108131306133
6.07930389	0.8967336286912261
6.08030394	0.9186173208777942
6.08130399	0.9020241943431623
6.08230404	0.9035873081787258
6.08330409	0.8900002038816436
6.08430414	0.9045492471133832
6.0853041900000004	0.8988979666720354
6.0863042400000005	0.8967336286912261
6.0873042900000005	0.8946895453883338
6.0883043400000005	0.8847095889853673
6.089304390000001	0.8931264315527705
6.090304440000001	0.9160922681075733
6.091304490000001	0.9118838468238718
6.092304540000001	0.9201804839576976
6.093304590000001	0.8982967425267894
6.094304640000001	0.8998598563623529
6.095304690000001	0.8936074010200992
6.096304740000001	0.8951705148556626
6.097304790000001	0.8920442379401958
6.098304840000001	0.8878358659008341
6.09930489	0.9103207329883084
6.10030494	0.8956514843229912
6.10130499	0.8978157730594608
6.10230504	0.8920442379401958
6.10330509	0.8931264315527705
6.10430514	0.9035873081787258
6.10530519	0.8998598563623529
6.10630524	0.8853108131306133
6.10730529	0.905150471258629
6.10830534	0.8951705148556626
6.10930539	0.8925252074075245
6.11030544	0.8904811241046324
6.11130549	0.9217435977932609
6.11230554	0.8993789361393641
6.11330559	0.8878358659008341
6.11430564	0.8982967425267894
6.1153056800000005	0.883146475149804
6.1163057300000006	0.8904811241046324
6.117305780000001	0.8868739269661768
6.118305830000001	0.9040682776460545
6.119305880000001	0.8900002038816436
6.120305930000001	0.883146475149804
6.121305980000001	0.8978157730594608
6.122306030000001	0.8889180102690689
6.123306080000001	0.8774951947084562
6.124306130000001	0.8962526592238973
6.125306180000001	0.8842286687623785
6.126306230000001	0.8972145981585548
6.12730628	0.902505163810491
6.12830633	0.9020241943431623
6.12930638	0.8904811241046324
6.13030643	0.9170542070422307
6.13130648	0.8893989797363976
6.13230653	0.8993789361393641
6.13330658	0.8842286687623785
6.13430663	0.8889180102690689
6.13530668	0.8931264315527705
6.13630673	0.8978157730594608
6.13730678	0.8862727520652708
6.13830683	0.8993789361393641
6.13930688	0.9035873081787258
6.14030693	0.9004610805075989
6.14130698	0.8920442379401958
6.1423070300000004	0.9045492471133832
6.1433070800000005	0.8988979666720354
6.1443071300000005	0.9150101237393385
6.1453071800000005	0.9118838468238718
6.146307230000001	0.9035873081787258
6.147307280000001	0.8982967425267894
6.148307330000001	0.9061123609489468
6.149307380000001	0.8967336286912261
6.150307430000001	0.8936074010200992
6.151307480000001	0.885791782597942
6.152307530000001	0.9009420499749277
6.153307580000001	0.8962526592238973
6.154307630000001	0.9118838468238718
6.155307680000001	0.8988979666720354
6.15630773	0.8900002038816436
6.15730778	0.8993789361393641
6.15830783	0.8862727520652708
6.15930788	0.8956514843229912
6.16030793	0.8889180102690689
6.16130798	0.883146475149804
6.16230803	0.9014229701979165
6.16330808	0.885791782597942
6.16430813	0.9186173208777942
6.16530818	0.90767547478451
6.16630823	0.8873548964335054
6.16730828	0.90767547478451
6.16830833	0.8862727520652708
6.16930838	0.9129660404364462
6.17030843	0.9243888559970592
6.17130848	0.9123648655355404
6.1723085300000005	0.8925252074075245
6.1733085800000005	0.8988979666720354
6.1743086300000005	0.894088370487428
6.1753086800000005	0.8889180102690689
6.176308730000001	0.8920442379401958
6.177308780000001	0.8962526592238973
6.178308830000001	0.8784571336431136
6.179308880000001	0.8951705148556626
6.180308930000001	0.8909620935719612
6.181308980000001	0.8889180102690689
6.182309030000001	0.8900002038816436
6.183309080000001	0.9061123609489468
6.184309130000001	0.8768940198075501
6.185309180000001	0.8988979666720354
6.18630923	0.9071945053171814
6.18730928	0.8893989797363976
6.18830933	0.9098398127653194
6.18930938	0.8988979666720354
6.19030943	0.9118838468238718
6.19130948	0.9154910932066672
6.19230953	0.902505163810491
6.19330958	0.894088370487428
6.19430963	0.9020241943431623
6.19530968	0.9056313914816179
6.19630973	0.8982967425267894
6.19730978	0.9020241943431623
6.19830983	0.9020241943431623
6.19930988	0.9004610805075989
6.20030993	0.8873548964335054
6.20130998	0.9056313914816179
6.2023100300000005	0.8893989797363976
6.2033100800000005	0.891563317717207
6.2043101300000005	0.9196994652460289
6.205310180000001	0.9207816588586036
6.206310230000001	0.9192185450230401
6.207310280000001	0.8993789361393641
6.208310330000001	0.9103207329883084
6.209310380000001	0.90298608403348
6.210310430000001	0.9154910932066672
6.211310480000001	0.910801702455637
6.212310530000001	0.8909620935719612
6.213310580000001	0.9045492471133832
6.214310630000001	0.8893989797363976
6.21531068	0.8951705148556626
6.21631073	0.90298608403348
6.21731078	0.9243888559970592
6.21831083	0.90298608403348
6.21931088	0.8925252074075245
6.22031093	0.90298608403348
6.22131098	0.9045492471133832
6.22231103	0.8920442379401958
6.22331108	0.8998598563623529
6.22431113	0.9056313914816179
6.22531118	0.9186173208777942
6.22631123	0.8884370900460801
6.22731128	0.9170542070422307
6.22831133	0.8951705148556626
6.22931138	0.9061123609489468
6.23031143	0.9098398127653194
6.2313114800000005	0.9123648655355404
6.2323115300000005	0.9103207329883084
6.2333115800000005	0.908276698929756
6.2343116300000005	0.891563317717207
6.235311680000001	0.8889180102690689
6.236311730000001	0.891563317717207
6.237311780000001	0.8972145981585548
6.238311830000001	0.9035873081787258
6.239311880000001	0.8982967425267894
6.240311930000001	0.9035873081787258
6.241311980000001	0.911402926600883
6.242312030000001	0.9035873081787258
6.243312080000001	0.8931264315527705
6.244312130000001	0.9181363514104653
6.24531218	0.9040682776460545
6.24631223	0.9092385886200736
6.24731228	0.9061123609489468
6.24831233	0.8904811241046324
6.24931238	0.8837476992950498
6.25031243	0.9196994652460289
6.25131248	0.9045492471133832
6.25231253	0.9035873081787258
6.25331258	0.8967336286912261
6.25431263	0.8956514843229912
6.25531268	0.8925252074075245
6.25631273	0.9009420499749277
6.25731278	0.8925252074075245
6.25831283	0.8889180102690689
6.25931288	0.9154910932066672
6.26031293	0.9071945053171814
6.2613129800000005	0.8993789361393641
6.2623130300000005	0.8909620935719612
6.2633130800000005	0.894088370487428
6.264313130000001	0.9098398127653194
6.265313180000001	0.908276698929756
6.266313230000001	0.9045492471133832
6.267313280000001	0.8993789361393641
6.268313330000001	0.8920442379401958
6.269313380000001	0.9009420499749277
6.270313430000001	0.9098398127653194
6.271313480000001	0.9160922681075733
6.272313530000001	0.9087576191527449
6.273313580000001	0.8951705148556626
6.27431363	0.8946895453883338
6.27531368	0.8978157730594608
6.27631373	0.8925252074075245
6.27731378	0.8946895453883338
6.27831383	0.9014229701979165
6.27931388	0.9004610805075989
6.28031393	0.90767547478451
6.28131398	0.8853108131306133
6.28231403	0.8946895453883338
6.28331408	0.9087576191527449
6.28431413	0.9176553819431368
6.28531418	0.9056313914816179
6.28631423	0.8936074010200992
6.28731428	0.9134470099037751
6.28831433	0.9056313914816179
6.28931438	0.90767547478451
6.2903144300000005	0.8978157730594608
6.2913144800000005	0.9207816588586036
6.2923145300000005	0.8936074010200992
6.2933145800000005	0.9170542070422307
6.294314630000001	0.8951705148556626
6.295314680000001	0.8826655549268152
6.296314730000001	0.8904811241046324
6.297314780000001	0.8862727520652708
6.298314830000001	0.9045492471133832
6.299314880000001	0.9071945053171814
6.300314930000001	0.9035873081787258
6.301314980000001	0.8972145981585548
6.302315030000001	0.9092385886200736
6.303315080000001	0.910801702455637
6.30431513	0.9009420499749277
6.30531518	0.9056313914816179
6.30631523	0.9067135850941925
6.30731528	0.8982967425267894
6.30831533	0.9087576191527449
6.30931538	0.8967336286912261
6.31031543	0.9056313914816179
6.31131548	0.8998598563623529
6.31231553	0.8946895453883338
6.31331558	0.894088370487428
6.31431563	0.8878358659008341
6.31531568	0.9165732375749021
6.31631573	0.8909620935719612
6.31731578	0.8988979666720354
6.31831583	0.8946895453883338
6.31931588	0.9129660404364462
6.3203159300000005	0.9045492471133832
6.3213159800000005	0.891563317717207
6.3223160300000005	0.9056313914816179
6.323316080000001	0.9014229701979165
6.324316130000001	0.9020241943431623
6.325316180000001	0.9087576191527449
6.326316230000001	0.9123648655355404
6.327316280000001	0.9134470099037751
6.328316330000001	0.8956514843229912
6.329316380000001	0.911402926600883
6.330316430000001	0.9061123609489468
6.331316480000001	0.9071945053171814
6.332316530000001	0.9045492471133832
6.333316580000001	0.8811023918469117
6.33431663	0.8878358659008341
6.33531668	0.9020241943431623
6.33631673	0.8904811241046324
6.33731678	0.9035873081787258
6.33831683	0.9040682776460545
6.33931688	0.908276698929756
6.34031693	0.8956514843229912
6.34131698	0.8993789361393641
6.34231703	0.9176553819431368
6.34331708	0.9067135850941925
6.34431713	0.9233067116288244
6.34531718	0.894088370487428
6.34631723	0.9067135850941925
6.34731728	0.9035873081787258
6.34831733	0.8889180102690689
6.3493173800000005	0.9009420499749277
6.3503174300000005	0.902505163810491
6.3513174800000005	0.9087576191527449
6.3523175300000005	0.8900002038816436
6.353317580000001	0.8998598563623529
6.354317630000001	0.8889180102690689
6.355317680000001	0.8936074010200992
6.356317730000001	0.8811023918469117
6.357317780000001	0.9071945053171814
6.358317830000001	0.8988979666720354
6.359317880000001	0.8790583577883594
6.360317930000001	0.902505163810491
6.361317980000001	0.8925252074075245
6.362318030000001	0.8982967425267894
6.36331808	0.902505163810491
6.36431813	0.9061123609489468
6.36531818	0.8920442379401958
6.36631823	0.8998598563623529
6.36731828	0.8920442379401958
6.36831833	0.8956514843229912
6.36931838	0.9004610805075989
6.37031843	0.905150471258629
6.37131848	0.8951705148556626
6.37231853	0.9014229701979165
6.37331858	0.8925252074075245
6.37431863	0.8909620935719612
6.37531868	0.9123648655355404
6.37631873	0.869679576286299
6.37731878	0.9067135850941925
6.37831883	0.9139279793711037
6.3793188800000005	0.9061123609489468
6.3803189300000005	0.8893989797363976
6.3813189800000005	0.9170542070422307
6.382319030000001	0.891563317717207
6.383319080000001	0.9134470099037751
6.384319130000001	0.9154910932066672
6.385319180000001	0.9186173208777942
6.386319230000001	0.9145291542720098
6.387319280000001	0.9103207329883084
6.388319330000001	0.905150471258629
6.389319380000001	0.8889180102690689
6.390319430000001	0.927515083668186
6.391319480000001	0.891563317717207
6.392319530000001	0.9170542070422307
6.39331958	0.9045492471133832
6.39431963	0.8904811241046324
6.39531968	0.8878358659008341
6.39631973	0.9056313914816179
6.39731978	0.9009420499749277
6.39831983	0.8925252074075245
6.39931988	0.8978157730594608
6.40031993	0.9014229701979165
6.40131998	0.8889180102690689
6.40232003	0.8972145981585548
6.40332008	0.8982967425267894
6.40432013	0.8853108131306133
6.40532018	0.8878358659008341
6.40632023	0.9223447726941669
6.40732028	0.910801702455637
6.4083203300000005	0.8978157730594608
6.4093203800000005	0.908276698929756
6.4103204300000005	0.905150471258629
6.4113204800000005	0.910801702455637
6.412320530000001	0.9160922681075733
6.413320580000001	0.908276698929756
6.414320630000001	0.8993789361393641
6.415320680000001	0.9040682776460545
6.416320730000001	0.894088370487428
6.417320780000001	0.9040682776460545
6.418320830000001	0.9004610805075989
6.419320880000001	0.8978157730594608
6.420320930000001	0.9045492471133832
6.421320980000001	0.8982967425267894
6.42232103	0.8998598563623529
6.42332108	0.8956514843229912
6.42432113	0.9139279793711037
6.42532118	0.9139279793711037
6.42632123	0.9165732375749021
6.42732128	0.9123648655355404
6.42832133	0.9103207329883084
6.42932138	0.90298608403348
6.43032143	0.9228257421614957
6.43132148	0.9045492471133832
6.43232153	0.8909620935719612
6.43332158	0.8998598563623529
6.43432163	0.8988979666720354
6.43532168	0.8900002038816436
6.43632173	0.8967336286912261
6.43732178	0.905150471258629
6.4383218300000005	0.9071945053171814
6.4393218800000005	0.8909620935719612
6.4403219300000005	0.9087576191527449
6.441321980000001	0.9056313914816179
6.442322030000001	0.8936074010200992
6.443322080000001	0.8998598563623529
6.444322130000001	0.9103207329883084
6.445322180000001	0.9067135850941925
6.446322230000001	0.9009420499749277
6.447322280000001	0.9071945053171814
6.448322330000001	0.9035873081787258
6.449322380000001	0.9035873081787258
6.450322430000001	0.8982967425267894
6.451322480000001	0.9145291542720098
6.45232253	0.9004610805075989
6.45332258	0.8909620935719612
6.45432263	0.885791782597942
6.45532268	0.8988979666720354
6.45632273	0.8993789361393641
6.45732278	0.9009420499749277
6.45832283	0.8900002038816436
6.45932288	0.9139279793711037
6.46032293	0.8826655549268152
6.46132298	0.8675152875498294
6.46232303	0.8956514843229912
6.46332308	0.8837476992950498
6.46432313	0.902505163810491
6.46532318	0.9014229701979165
6.46632323	0.9134470099037751
6.4673232800000005	0.9087576191527449
6.4683233300000005	0.8931264315527705
6.4693233800000005	0.8764130503402213
6.4703234300000005	0.9098398127653194
6.471323480000001	0.8993789361393641
6.472323530000001	0.894088370487428
6.473323580000001	0.90298608403348
6.474323630000001	0.9056313914816179
6.475323680000001	0.9061123609489468
6.476323730000001	0.9061123609489468
6.477323780000001	0.8988979666720354
6.478323830000001	0.9118838468238718
6.479323880000001	0.9165732375749021
6.480323930000001	0.8909620935719612
6.48132398	0.90767547478451
6.48232403	0.8893989797363976
6.48332408	0.9035873081787258
6.48432413	0.90298608403348
6.48532418	0.9150101237393385
6.48632423	0.9035873081787258
6.48732428	0.8978157730594608
6.48832433	0.8972145981585548
6.48932438	0.902505163810491
6.49032443	0.90767547478451
6.49132448	0.8878358659008341
6.49232453	0.9118838468238718
6.49332458	0.90298608403348
6.49432463	0.9004610805075989
6.49532468	0.8873548964335054
6.49632473	0.8982967425267894
6.4973247800000005	0.885791782597942
6.4983248300000005	0.8873548964335054
6.4993248800000005	0.8925252074075245
6.500324930000001	0.90767547478451
6.501324980000001	0.8967336286912261
6.502325030000001	0.883146475149804
6.503325080000001	0.8774951947084562
6.504325130000001	0.9045492471133832
6.505325180000001	0.9098398127653194
6.506325230000001	0.911402926600883
6.507325280000001	0.90767547478451
6.508325330000001	0.9009420499749277
6.509325380000001	0.9165732375749021
6.510325430000001	0.902505163810491
6.51132548	0.9071945053171814
6.51232553	0.9061123609489468
6.51332558	0.891563317717207
6.51432563	0.8900002038816436
6.51532568	0.8900002038816436
6.51632573	0.9035873081787258
6.51732578	0.8988979666720354
6.51832583	0.8962526592238973
6.51932588	0.8982967425267894
6.52032593	0.9020241943431623
6.52132598	0.8759320808728926
6.52232603	0.8821845854594863
6.52332608	0.9020241943431623
6.52432613	0.9123648655355404
6.52532618	0.9201804839576976
6.5263262300000005	0.8988979666720354
6.5273262800000005	0.9045492471133832
6.5283263300000005	0.9134470099037751
6.5293263800000005	0.8862727520652708
6.530326430000001	0.9150101237393385
6.531326480000001	0.891563317717207
6.532326530000001	0.8936074010200992
6.533326580000001	0.8972145981585548
6.534326630000001	0.902505163810491
6.535326680000001	0.8931264315527705
6.536326730000001	0.9014229701979165
6.537326780000001	0.908276698929756
6.538326830000001	0.9035873081787258
6.539326880000001	0.9092385886200736
6.54032693	0.8972145981585548
6.54132698	0.8920442379401958
6.54232703	0.8946895453883338
6.54332708	0.9040682776460545
6.54432713	0.9154910932066672
6.54532718	0.9092385886200736
6.54632723	0.8988979666720354
6.54732728	0.8909620935719612
6.54832733	0.905150471258629
6.54932738	0.8988979666720354
6.55032743	0.8925252074075245
6.55132748	0.9071945053171814
6.55232753	0.9239078865297304
6.55332758	0.8931264315527705
6.55432763	0.8884370900460801
6.55532768	0.8978157730594608
6.5563277300000005	0.9040682776460545
6.5573277800000005	0.9196994652460289
6.5583278300000005	0.9004610805075989
6.5593278800000006	0.9067135850941925
6.560327930000001	0.9165732375749021
6.561327980000001	0.8909620935719612
6.562328030000001	0.8826655549268152
6.563328080000001	0.9045492471133832
6.564328130000001	0.8972145981585548
6.565328180000001	0.8993789361393641
6.566328230000001	0.8988979666720354
6.567328280000001	0.9020241943431623
6.568328330000001	0.9009420499749277
6.569328380000001	0.9123648655355404
6.57032843	0.9040682776460545
6.57132848	0.9009420499749277
6.57232853	0.894088370487428
6.57332858	0.9061123609489468
6.57432863	0.8962526592238973
6.57532868	0.8920442379401958
6.57632873	0.8956514843229912
6.57732878	0.9192185450230401
6.57832883	0.9160922681075733
6.57932888	0.8920442379401958
6.58032893	0.8925252074075245
6.58132898	0.885791782597942
6.58232903	0.908276698929756
6.58332908	0.9020241943431623
6.58432913	0.910801702455637
6.5853291800000004	0.9004610805075989
6.5863292300000005	0.9123648655355404
6.5873292800000005	0.9134470099037751
6.5883293300000005	0.9040682776460545
6.589329380000001	0.905150471258629
6.590329430000001	0.8993789361393641
6.591329480000001	0.9192185450230401
6.592329530000001	0.8847095889853673
6.593329580000001	0.8936074010200992
6.594329630000001	0.9056313914816179
6.595329680000001	0.905150471258629
6.596329730000001	0.8972145981585548
6.597329780000001	0.8853108131306133
6.598329830000001	0.9061123609489468
6.59932988	0.9165732375749021
6.60032993	0.8967336286912261
6.60132998	0.8936074010200992
6.60233003	0.9061123609489468
6.60333008	0.9139279793711037
6.60433013	0.8988979666720354
6.60533018	0.9170542070422307
6.60633023	0.8982967425267894
6.60733028	0.9248698254643879
6.60833033	0.9020241943431623
6.60933038	0.8889180102690689
6.61033043	0.8956514843229912
6.61133048	0.9071945053171814
6.61233053	0.9196994652460289
6.61333058	0.90767547478451
6.61433063	0.8962526592238973
6.6153306800000005	0.8946895453883338
6.6163307300000005	0.8962526592238973
6.6173307800000005	0.8909620935719612
6.6183308300000006	0.9071945053171814
6.619330880000001	0.8993789361393641
6.620330930000001	0.8967336286912261
6.621330980000001	0.9004610805075989
6.622331030000001	0.8978157730594608
6.623331080000001	0.9004610805075989
6.624331130000001	0.9154910932066672
6.625331180000001	0.9087576191527449
6.626331230000001	0.9004610805075989
6.627331280000001	0.9098398127653194
6.628331330000001	0.9118838468238718
6.62933138	0.9004610805075989
6.63033143	0.8993789361393641
6.63133148	0.908276698929756
6.63233153	0.9004610805075989
6.63333158	0.908276698929756
6.63433163	0.9087576191527449
6.63533168	0.8811023918469117
6.63633173	0.8837476992950498
6.63733178	0.8972145981585548
6.63833183	0.8884370900460801
6.63933188	0.9186173208777942
6.64033193	0.9150101237393385
6.64133198	0.8982967425267894
6.64233203	0.9045492471133832
6.64333208	0.8962526592238973
6.6443321300000004	0.8998598563623529
6.6453321800000005	0.9201804839576976
6.6463322300000005	0.90298608403348
6.6473322800000005	0.8978157730594608
6.648332330000001	0.9134470099037751
6.649332380000001	0.9087576191527449
6.650332430000001	0.9071945053171814
6.651332480000001	0.8956514843229912
6.652332530000001	0.8847095889853673
6.653332580000001	0.9160922681075733
6.654332630000001	0.9139279793711037
6.655332680000001	0.9103207329883084
6.656332730000001	0.902505163810491
6.657332780000001	0.9056313914816179
6.65833283	0.9129660404364462
6.65933288	0.9020241943431623
6.66033293	0.8936074010200992
6.66133298	0.8956514843229912
6.66233303	0.8972145981585548
6.66333308	0.9009420499749277
6.66433313	0.9056313914816179
6.66533318	0.8972145981585548
6.66633323	0.9098398127653194
6.66733328	0.9154910932066672
6.66833333	0.9123648655355404
6.66933338	0.8951705148556626
6.67033343	0.9020241943431623
6.67133348	0.905150471258629
6.67233353	0.9150101237393385
6.67333358	0.8998598563623529
6.6743336300000005	0.8988979666720354
6.6753336800000005	0.8951705148556626
6.6763337300000005	0.8842286687623785
6.6773337800000006	0.9071945053171814
6.678333830000001	0.8993789361393641
6.679333880000001	0.9098398127653194
6.680333930000001	0.8998598563623529
6.681333980000001	0.9087576191527449
6.682334030000001	0.8920442379401958
6.683334080000001	0.9014229701979165
6.684334130000001	0.9176553819431368
6.685334180000001	0.9223447726941669
6.686334230000001	0.9071945053171814
6.687334280000001	0.9285972280364209
6.68833433	0.9035873081787258
6.68933438	0.90767547478451
6.69033443	0.8962526592238973
6.69133448	0.9040682776460545
6.69233453	0.9150101237393385
6.69333458	0.8998598563623529
6.69433463	0.9004610805075989
6.69533468	0.8889180102690689
6.69633473	0.90298608403348
6.69733478	0.8904811241046324
6.69833483	0.8972145981585548
6.69933488	0.9056313914816179
6.70033493	0.9181363514104653
6.70133498	0.8951705148556626
6.70233503	0.8993789361393641
6.7033350800000004	0.8988979666720354
6.7043351300000005	0.8931264315527705
6.7053351800000005	0.9165732375749021
6.7063352300000005	0.9035873081787258
6.707335280000001	0.9071945053171814
6.708335330000001	0.9212626283259322
6.709335380000001	0.8795392780113485
6.710335430000001	0.9061123609489468
6.711335480000001	0.9154910932066672
6.712335530000001	0.9087576191527449
6.713335580000001	0.9004610805075989
6.714335630000001	0.8967336286912261
6.715335680000001	0.8873548964335054
6.716335730000001	0.8920442379401958
6.71733578	0.90767547478451
6.71833583	0.9092385886200736
6.71933588	0.8893989797363976
6.72033593	0.9009420499749277
6.72133598	0.9067135850941925
6.72233603	0.9181363514104653
6.72333608	0.8956514843229912
6.72433613	0.9118838468238718
6.72533618	0.9150101237393385
6.72633623	0.9196994652460289
6.72733628	0.9071945053171814
6.72833633	0.9223447726941669
6.72933638	0.9087576191527449
6.73033643	0.908276698929756
6.73133648	0.9087576191527449
6.73233653	0.9212626283259322
6.7333365800000005	0.8962526592238973
6.7343366300000005	0.9150101237393385
6.7353366800000005	0.9061123609489468
6.7363367300000005	0.8768940198075501
6.737336780000001	0.9020241943431623
6.738336830000001	0.90767547478451
6.739336880000001	0.9067135850941925
6.740336930000001	0.8978157730594608
6.741336980000001	0.8978157730594608
6.742337030000001	0.9067135850941925
6.743337080000001	0.902505163810491
6.744337130000001	0.9087576191527449
6.745337180000001	0.8978157730594608
6.746337230000001	0.9035873081787258
6.74733728	0.908276698929756
6.74833733	0.9145291542720098
6.74933738	0.9223447726941669
6.75033743	0.9176553819431368
6.75133748	0.9071945053171814
6.75233753	0.9176553819431368
6.75333758	0.911402926600883
6.75433763	0.8936074010200992
6.75533768	0.8972145981585548
6.75633773	0.9118838468238718
6.75733778	0.9020241943431623
6.75833783	0.9035873081787258
6.75933788	0.8993789361393641
6.76033793	0.911402926600883
6.76133798	0.9160922681075733
6.76233803	0.9154910932066672
6.7633380800000005	0.9129660404364462
6.7643381300000005	0.8993789361393641
6.7653381800000005	0.9040682776460545
6.766338230000001	0.9118838468238718
6.767338280000001	0.9239078865297304
6.768338330000001	0.905150471258629
6.769338380000001	0.891563317717207
6.770338430000001	0.9035873081787258
6.771338480000001	0.9071945053171814
6.772338530000001	0.9061123609489468
6.773338580000001	0.9212626283259322
6.774338630000001	0.8900002038816436
6.775338680000001	0.8982967425267894
6.77633873	0.9098398127653194
6.77733878	0.9087576191527449
6.77833883	0.9061123609489468
6.77933888	0.9228257421614957
6.78033893	0.8967336286912261
6.78133898	0.8904811241046324
6.78233903	0.8988979666720354
6.78333908	0.9118838468238718
6.78433913	0.9067135850941925
6.78533918	0.908276698929756
6.78633923	0.9098398127653194
6.78733928	0.9233067116288244
6.78833933	0.9040682776460545
6.78933938	0.905150471258629
6.79033943	0.9020241943431623
6.79133948	0.8962526592238973
6.7923395300000005	0.8931264315527705
6.7933395800000005	0.90767547478451
6.7943396300000005	0.9087576191527449
6.7953396800000005	0.905150471258629
6.796339730000001	0.902505163810491
6.797339780000001	0.9160922681075733
6.798339830000001	0.8967336286912261
6.799339880000001	0.8972145981585548
6.800339930000001	0.90298608403348
6.801339980000001	0.9040682776460545
6.802340030000001	0.8893989797363976
6.803340080000001	0.908276698929756
6.804340130000001	0.8936074010200992
6.805340180000001	0.9170542070422307
6.80634023	0.9056313914816179
6.80734028	0.9134470099037751
6.80834033	0.8962526592238973
6.80934038	0.9103207329883084
6.81034043	0.9150101237393385
6.81134048	0.9045492471133832
6.81234053	0.9154910932066672
6.81334058	0.9087576191527449
6.81434063	0.8956514843229912
6.81534068	0.910801702455637
6.81634073	0.8936074010200992
6.81734078	0.8988979666720354
6.81834083	0.9150101237393385
6.81934088	0.9067135850941925
6.82034093	0.8993789361393641
6.82134098	0.9014229701979165
6.8223410300000005	0.908276698929756
6.8233410800000005	0.891563317717207
6.8243411300000005	0.9233067116288244
6.825341180000001	0.9207816588586036
6.826341230000001	0.9118838468238718
6.827341280000001	0.9139279793711037
6.828341330000001	0.9306413605836529
6.829341380000001	0.90298608403348
6.830341430000001	0.9170542070422307
6.831341480000001	0.8967336286912261
6.832341530000001	0.910801702455637
6.833341580000001	0.902505163810491
6.834341630000001	0.9020241943431623
6.83534168	0.9098398127653194
6.83634173	0.905150471258629
6.83734178	0.8988979666720354
6.83834183	0.8909620935719612
6.83934188	0.9061123609489468
6.84034193	0.8826655549268152
6.84134198	0.8993789361393641
6.84234203	0.8925252074075245
6.84334208	0.9040682776460545
6.84434213	0.9123648655355404
6.84534218	0.9045492471133832
6.84634223	0.9020241943431623
6.84734228	0.9087576191527449
6.84834233	0.9020241943431623
6.84934238	0.9103207329883084
6.85034243	0.9196994652460289
6.8513424800000005	0.902505163810491
6.8523425300000005	0.894088370487428
6.8533425800000005	0.8748499365046578
6.8543426300000005	0.90767547478451
6.855342680000001	0.8972145981585548
6.856342730000001	0.8988979666720354
6.857342780000001	0.8909620935719612
6.858342830000001	0.8962526592238973
6.859342880000001	0.8998598563623529
6.860342930000001	0.90767547478451
6.861342980000001	0.8993789361393641
6.862343030000001	0.8878358659008341
6.863343080000001	0.8993789361393641
6.864343130000001	0.9228257421614957
6.86534318	0.9035873081787258
6.86634323	0.9040682776460545
6.86734328	0.9181363514104653
6.86834333	0.9035873081787258
6.86934338	0.9196994652460289
6.87034343	0.8993789361393641
6.87134348	0.8925252074075245
6.87234353	0.9207816588586036
6.87334358	0.9004610805075989
6.87434363	0.8956514843229912
6.87534368	0.8951705148556626
6.87634373	0.8936074010200992
6.87734378	0.90298608403348
6.87834383	0.9071945053171814
6.87934388	0.8925252074075245
6.88034393	0.8988979666720354
6.8813439800000005	0.9071945053171814
6.8823440300000005	0.8873548964335054
6.8833440800000005	0.9035873081787258
6.884344130000001	0.8993789361393641
6.885344180000001	0.9092385886200736
6.886344230000001	0.90767547478451
6.887344280000001	0.9040682776460545
6.888344330000001	0.9061123609489468
6.889344380000001	0.908276698929756
6.890344430000001	0.911402926600883
6.891344480000001	0.902505163810491
6.892344530000001	0.90767547478451
6.893344580000001	0.8988979666720354
6.894344630000001	0.8936074010200992
6.89534468	0.8956514843229912
6.89634473	0.8889180102690689
6.89734478	0.9056313914816179
6.89834483	0.9145291542720098
6.89934488	0.8920442379401958
6.90034493	0.9067135850941925
6.90134498	0.8962526592238973
6.90234503	0.8936074010200992
6.90334508	0.8931264315527705
6.90434513	0.9150101237393385
6.90534518	0.911402926600883
6.90634523	0.9186173208777942
6.90734528	0.9035873081787258
6.90834533	0.8998598563623529
6.90934538	0.9045492471133832
6.9103454300000005	0.9176553819431368
6.9113454800000005	0.8967336286912261
6.9123455300000005	0.9040682776460545
6.9133455800000005	0.9014229701979165
6.914345630000001	0.9040682776460545
6.915345680000001	0.8889180102690689
6.916345730000001	0.9045492471133832
6.917345780000001	0.902505163810491
6.918345830000001	0.9098398127653194
6.919345880000001	0.9098398127653194
6.920345930000001	0.8884370900460801
6.921345980000001	0.8936074010200992
6.922346030000001	0.9129660404364462
6.923346080000001	0.9217435977932609
6.92434613	0.9067135850941925
6.92534618	0.9154910932066672
6.92634623	0.9154910932066672
6.92734628	0.8982967425267894
6.92834633	0.9061123609489468
6.92934638	0.9014229701979165
6.93034643	0.8998598563623529
6.93134648	0.905150471258629
6.93234653	0.90767547478451
6.93334658	0.8998598563623529
6.93434663	0.9087576191527449
6.93534668	0.9103207329883084
6.93634673	0.9045492471133832
6.93734678	0.9020241943431623
6.93834683	0.9056313914816179
6.93934688	0.9014229701979165
6.9403469300000005	0.8988979666720354
6.9413469800000005	0.8972145981585548
6.9423470300000005	0.910801702455637
6.943347080000001	0.8873548964335054
6.944347130000001	0.9150101237393385
6.945347180000001	0.927515083668186
6.946347230000001	0.902505163810491
6.947347280000001	0.9056313914816179
6.948347330000001	0.8946895453883338
6.949347380000001	0.8998598563623529
6.950347430000001	0.9129660404364462
6.951347480000001	0.9098398127653194
6.952347530000001	0.9165732375749021
6.953347580000001	0.8972145981585548
6.95434763	0.8998598563623529
6.95534768	0.8795392780113485
6.95634773	0.8900002038816436
6.95734778	0.908276698929756
6.95834783	0.9134470099037751
6.95934788	0.9040682776460545
6.96034793	0.9123648655355404
6.96134798	0.9014229701979165
6.96234803	0.9056313914816179
6.96334808	0.9071945053171814
6.96434813	0.9181363514104653
6.96534818	0.90767547478451
6.96634823	0.9160922681075733
6.96734828	0.9004610805075989
6.96834833	0.9035873081787258
6.9693483800000005	0.894088370487428
6.9703484300000005	0.9176553819431368
6.9713484800000005	0.9014229701979165
6.9723485300000005	0.8998598563623529
6.973348580000001	0.8936074010200992
6.974348630000001	0.8878358659008341
6.975348680000001	0.8815833613142405
6.976348730000001	0.9009420499749277
6.977348780000001	0.910801702455637
6.978348830000001	0.9040682776460545
6.979348880000001	0.894088370487428
6.980348930000001	0.894088370487428
6.981348980000001	0.8904811241046324
6.982349030000001	0.9181363514104653
6.98334908	0.90298608403348
6.98434913	0.908276698929756
6.98534918	0.8993789361393641
6.98634923	0.8920442379401958
6.98734928	0.9020241943431623
6.98834933	0.9061123609489468
6.98934938	0.8967336286912261
6.99034943	0.9134470099037751
6.99134948	0.9228257421614957
6.99234953	0.9092385886200736
6.99334958	0.911402926600883
6.99434963	0.9009420499749277
6.99534968	0.9045492471133832
6.99634973	0.905150471258629
6.99734978	0.910801702455637
6.99834983	0.9061123609489468
6.9993498800000005	0.8982967425267894
7.0003499300000005	0.9067135850941925
7.0013499800000005	0.9040682776460545
7.002350030000001	0.905150471258629
7.003350080000001	0.9176553819431368
7.004350130000001	0.9243888559970592
7.005350180000001	0.9056313914816179
7.006350230000001	0.9129660404364462
7.007350280000001	0.905150471258629
7.008350330000001	0.9118838468238718
7.009350380000001	0.8909620935719612
7.010350430000001	0.9123648655355404
7.011350480000001	0.9087576191527449
7.012350530000001	0.9186173208777942
7.01335058	0.9123648655355404
7.01435063	0.9087576191527449
7.01535068	0.9014229701979165
7.01635073	0.9243888559970592
7.01735078	0.8982967425267894
7.01835083	0.9201804839576976
7.01935088	0.9087576191527449
7.02035093	0.902505163810491
7.02135098	0.9228257421614957
7.02235103	0.9123648655355404
7.02335108	0.9009420499749277
7.02435113	0.9071945053171814
7.02535118	0.9134470099037751
7.02635123	0.9020241943431623
7.02735128	0.9259519698326225
7.0283513300000005	0.908276698929756
7.0293513800000005	0.9067135850941925
7.0303514300000005	0.9181363514104653
7.0313514800000005	0.9129660404364462
7.032351530000001	0.9067135850941925
7.033351580000001	0.908276698929756
7.034351630000001	0.90298608403348
7.035351680000001	0.8889180102690689
7.036351730000001	0.8967336286912261
7.037351780000001	0.9040682776460545
7.038351830000001	0.905150471258629
7.039351880000001	0.9087576191527449
7.040351930000001	0.8993789361393641
7.041351980000001	0.911402926600883
7.04235203	0.8889180102690689
7.04335208	0.9118838468238718
7.04435213	0.8978157730594608
7.04535218	0.9186173208777942
7.04635223	0.9139279793711037
7.04735228	0.8993789361393641
7.04835233	0.9098398127653194
7.04935238	0.9103207329883084
7.05035243	0.9067135850941925
7.05135248	0.9192185450230401
7.05235253	0.905150471258629
7.05335258	0.902505163810491
7.05435263	0.9056313914816179
7.05535268	0.9014229701979165
7.05635273	0.90298608403348
7.05735278	0.9040682776460545
7.0583528300000005	0.9020241943431623
7.0593528800000005	0.9071945053171814
7.0603529300000005	0.9067135850941925
7.061352980000001	0.8978157730594608
7.062353030000001	0.9061123609489468
7.063353080000001	0.9207816588586036
7.064353130000001	0.9150101237393385
7.065353180000001	0.9186173208777942
7.066353230000001	0.9223447726941669
7.067353280000001	0.9040682776460545
7.068353330000001	0.9186173208777942
7.069353380000001	0.9129660404364462
7.070353430000001	0.9129660404364462
7.071353480000001	0.8946895453883338
7.07235353	0.9264329392999513
7.07335358	0.9056313914816179
7.07435363	0.9123648655355404
7.07535368	0.9176553819431368
7.07635373	0.8972145981585548
7.07735378	0.90298608403348
7.07835383	0.910801702455637
7.07935388	0.9014229701979165
7.08035393	0.902505163810491
7.08135398	0.9217435977932609
7.08235403	0.9067135850941925
7.08335407	0.9045492471133832
7.08435412	0.9014229701979165
7.0853541700000005	0.9071945053171814
7.0863542200000005	0.9014229701979165
7.0873542700000005	0.9020241943431623
7.0883543200000005	0.9181363514104653
7.089354370000001	0.9123648655355404
7.090354420000001	0.905150471258629
7.091354470000001	0.9061123609489468
7.092354520000001	0.9009420499749277
7.093354570000001	0.9207816588586036
7.094354620000001	0.910801702455637
7.095354670000001	0.9009420499749277
7.096354720000001	0.8951705148556626
7.097354770000001	0.9154910932066672
7.098354820000001	0.9087576191527449
7.09935487	0.9092385886200736
7.10035492	0.90298608403348
7.10135497	0.910801702455637
7.10235502	0.894088370487428
7.10335507	0.9254710003652938
7.10435512	0.908276698929756
7.10535517	0.911402926600883
7.10635522	0.9035873081787258
7.10735527	0.908276698929756
7.10835532	0.9092385886200736
7.10935537	0.8998598563623529
7.11035542	0.908276698929756
7.11135547	0.9154910932066672
7.11235552	0.9009420499749277
7.11335557	0.9196994652460289
7.11435562	0.8873548964335054
7.1153556700000005	0.9154910932066672
7.1163557200000005	0.9004610805075989
7.1173557700000005	0.9239078865297304
7.1183558200000006	0.8936074010200992
7.119355870000001	0.9217435977932609
7.120355920000001	0.9098398127653194
7.121355970000001	0.9004610805075989
7.122356020000001	0.8920442379401958
7.123356070000001	0.9092385886200736
7.124356120000001	0.9150101237393385
7.125356170000001	0.9154910932066672
7.126356220000001	0.9239078865297304
7.127356270000001	0.9118838468238718
7.128356320000001	0.902505163810491
7.12935637	0.9145291542720098
7.13035642	0.905150471258629
7.13135647	0.9150101237393385
7.13235652	0.908276698929756
7.13335657	0.891563317717207
7.13435662	0.908276698929756
7.13535667	0.8868739269661768
7.13635672	0.910801702455637
7.13735677	0.8967336286912261
7.13835682	0.9118838468238718
7.13935687	0.8931264315527705
7.14035692	0.8904811241046324
7.14135697	0.8978157730594608
7.14235702	0.894088370487428
7.14335707	0.9134470099037751
7.1443571200000004	0.8988979666720354
7.1453571700000005	0.9170542070422307
7.1463572200000005	0.9196994652460289
7.1473572700000005	0.9004610805075989
7.148357320000001	0.9223447726941669
7.149357370000001	0.9092385886200736
7.150357420000001	0.90298608403348
7.151357470000001	0.9020241943431623
7.152357520000001	0.9092385886200736
7.153357570000001	0.9040682776460545
7.154357620000001	0.9129660404364462
7.155357670000001	0.8967336286912261
7.156357720000001	0.9004610805075989
7.157357770000001	0.9160922681075733
7.15835782	0.9160922681075733
7.15935787	0.8972145981585548
7.16035792	0.9103207329883084
7.16135797	0.9020241943431623
7.16235802	0.90298608403348
7.16335807	0.9098398127653194
7.16435812	0.9285972280364209
7.16535817	0.9123648655355404
7.16635822	0.9217435977932609
7.16735827	0.9035873081787258
7.16835832	0.9045492471133832
7.16935837	0.9186173208777942
7.17035842	0.9176553819431368
7.17135847	0.9056313914816179
7.17235852	0.9092385886200736
7.17335857	0.9134470099037751
7.1743586200000005	0.9067135850941925
7.1753586700000005	0.8764130503402213
7.1763587200000005	0.8815833613142405
7.1773587700000006	0.9020241943431623
7.178358820000001	0.8993789361393641
7.179358870000001	0.8988979666720354
7.180358920000001	0.8993789361393641
7.181358970000001	0.9092385886200736
7.182359020000001	0.8862727520652708
7.183359070000001	0.8853108131306133
7.184359120000001	0.9145291542720098
7.185359170000001	0.9098398127653194
7.186359220000001	0.902505163810491
7.187359270000001	0.9009420499749277
7.18835932	0.9154910932066672
7.18935937	0.9087576191527449
7.19035942	0.9186173208777942
7.19135947	0.9154910932066672
7.19235952	0.9087576191527449
7.19335957	0.9154910932066672
7.19435962	0.9009420499749277
7.19535967	0.8988979666720354
7.19635972	0.8842286687623785
7.19735977	0.9071945053171814
7.19835982	0.8998598563623529
7.19935987	0.9071945053171814
7.20035992	0.9014229701979165
7.20135997	0.8931264315527705
7.20236002	0.9092385886200736
7.2033600700000004	0.9035873081787258
7.2043601200000005	0.9176553819431368
7.2053601700000005	0.9045492471133832
7.2063602200000005	0.9181363514104653
7.207360270000001	0.911402926600883
7.208360320000001	0.9098398127653194
7.209360370000001	0.8982967425267894
7.210360420000001	0.8962526592238973
7.211360470000001	0.9098398127653194
7.212360520000001	0.9004610805075989
7.213360570000001	0.9192185450230401
7.214360620000001	0.90298608403348
7.215360670000001	0.9035873081787258
7.216360720000001	0.8982967425267894
7.21736077	0.8998598563623529
7.21836082	0.9040682776460545
7.21936087	0.90767547478451
7.22036092	0.905150471258629
7.22136097	0.9087576191527449
7.22236102	0.8962526592238973
7.22336107	0.902505163810491
7.22436112	0.9239078865297304
7.22536117	0.9192185450230401
7.22636122	0.9248698254643879
7.22736127	0.9123648655355404
7.22836132	0.9067135850941925
7.22936137	0.894088370487428
7.23036142	0.9154910932066672
7.23136147	0.9239078865297304
7.23236152	0.9040682776460545
7.2333615700000005	0.90767547478451
7.2343616200000005	0.9150101237393385
7.2353616700000005	0.8936074010200992
7.2363617200000006	0.9035873081787258
7.237361770000001	0.9123648655355404
7.238361820000001	0.9071945053171814
7.239361870000001	0.9087576191527449
7.240361920000001	0.9145291542720098
7.241361970000001	0.9067135850941925
7.242362020000001	0.8993789361393641
7.243362070000001	0.8972145981585548
7.244362120000001	0.9165732375749021
7.245362170000001	0.9129660404364462
7.246362220000001	0.9056313914816179
7.24736227	0.9098398127653194
7.24836232	0.9170542070422307
7.24936237	0.9004610805075989
7.25036242	0.9129660404364462
7.25136247	0.90298608403348
7.25236252	0.8956514843229912
7.25336257	0.9020241943431623
7.25436262	0.8972145981585548
7.25536267	0.8998598563623529
7.25636272	0.9056313914816179
7.25736277	0.8978157730594608
7.25836282	0.9145291542720098
7.25936287	0.8956514843229912
7.26036292	0.8962526592238973
7.26136297	0.8982967425267894
7.2623630200000004	0.9098398127653194
7.2633630700000005	0.9150101237393385
7.2643631200000005	0.908276698929756
7.2653631700000005	0.9207816588586036
7.266363220000001	0.9040682776460545
7.267363270000001	0.9145291542720098
7.268363320000001	0.9118838468238718
7.269363370000001	0.910801702455637
7.270363420000001	0.9145291542720098
7.271363470000001	0.910801702455637
7.272363520000001	0.908276698929756
7.273363570000001	0.9087576191527449
7.274363620000001	0.9035873081787258
7.275363670000001	0.9217435977932609
7.27636372	0.8900002038816436
7.27736377	0.902505163810491
7.27836382	0.902505163810491
7.27936387	0.9020241943431623
7.28036392	0.9071945053171814
7.28136397	0.9014229701979165
7.28236402	0.885791782597942
7.28336407	0.911402926600883
7.28436412	0.8982967425267894
7.28536417	0.8884370900460801
7.28636422	0.9207816588586036
7.28736427	0.9134470099037751
7.28836432	0.8978157730594608
7.28936437	0.9150101237393385
7.29036442	0.9134470099037751
7.29136447	0.9071945053171814
7.2923645200000005	0.9212626283259322
7.2933645700000005	0.9020241943431623
7.2943646200000005	0.90767547478451
7.2953646700000006	0.9087576191527449
7.296364720000001	0.8956514843229912
7.297364770000001	0.911402926600883
7.298364820000001	0.8978157730594608
7.299364870000001	0.9035873081787258
7.300364920000001	0.9040682776460545
7.301364970000001	0.8967336286912261
7.302365020000001	0.90298608403348
7.303365070000001	0.9239078865297304
7.304365120000001	0.9176553819431368
7.305365170000001	0.9181363514104653
7.30636522	0.9145291542720098
7.30736527	0.9201804839576976
7.30836532	0.9087576191527449
7.30936537	0.9129660404364462
7.31036542	0.9061123609489468
7.31136547	0.9254710003652938
7.31236552	0.8982967425267894
7.31336557	0.9150101237393385
7.31436562	0.910801702455637
7.31536567	0.9087576191527449
7.31636572	0.9061123609489468
7.31736577	0.9118838468238718
7.31836582	0.9129660404364462
7.31936587	0.9092385886200736
7.32036592	0.8951705148556626
7.3213659700000004	0.9035873081787258
7.3223660200000005	0.8972145981585548
7.3233660700000005	0.8884370900460801
7.3243661200000005	0.9035873081787258
7.325366170000001	0.9134470099037751
7.326366220000001	0.9061123609489468
7.327366270000001	0.9196994652460289
7.328366320000001	0.9223447726941669
7.329366370000001	0.9217435977932609
7.330366420000001	0.9192185450230401
7.331366470000001	0.9165732375749021
7.332366520000001	0.908276698929756
7.333366570000001	0.9134470099037751
7.334366620000001	0.8967336286912261
7.33536667	0.9196994652460289
7.33636672	0.9035873081787258
7.33736677	0.8868739269661768
7.33836682	0.9040682776460545
7.33936687	0.9150101237393385
7.34036692	0.9020241943431623
7.34136697	0.9004610805075989
7.34236702	0.8956514843229912
7.34336707	0.9014229701979165
7.34436712	0.9014229701979165
7.34536717	0.9228257421614957
7.34636722	0.9045492471133832
7.34736727	0.891563317717207
7.34836732	0.9181363514104653
7.34936737	0.9134470099037751
7.35036742	0.9035873081787258
7.3513674700000005	0.9207816588586036
7.3523675200000005	0.910801702455637
7.3533675700000005	0.9233067116288244
7.3543676200000005	0.8920442379401958
7.355367670000001	0.8962526592238973
7.356367720000001	0.9020241943431623
7.357367770000001	0.9067135850941925
7.358367820000001	0.8982967425267894
7.359367870000001	0.8967336286912261
7.360367920000001	0.8982967425267894
7.361367970000001	0.9139279793711037
7.362368020000001	0.8925252074075245
7.363368070000001	0.8998598563623529
7.364368120000001	0.894088370487428
7.36536817	0.90767547478451
7.36636822	0.9186173208777942
7.36736827	0.9098398127653194
7.36836832	0.9123648655355404
7.36936837	0.9145291542720098
7.37036842	0.9201804839576976
7.37136847	0.908276698929756
7.37236852	0.9217435977932609
7.37336857	0.902505163810491
7.37436862	0.8982967425267894
7.37536867	0.9154910932066672
7.37636872	0.9035873081787258
7.37736877	0.9145291542720098
7.37836882	0.9067135850941925
7.37936887	0.9103207329883084
7.38036892	0.9239078865297304
7.3813689700000005	0.8972145981585548
7.3823690200000005	0.8993789361393641
7.3833690700000005	0.8956514843229912
7.384369120000001	0.9150101237393385
7.385369170000001	0.9337675882547797
7.386369220000001	0.9123648655355404
7.387369270000001	0.9254710003652938
7.388369320000001	0.9020241943431623
7.389369370000001	0.90298608403348
7.390369420000001	0.9186173208777942
7.391369470000001	0.8946895453883338
7.392369520000001	0.9212626283259322
7.393369570000001	0.911402926600883
7.39436962	0.910801702455637
7.39536967	0.9009420499749277
7.39636972	0.911402926600883
7.39736977	0.9045492471133832
7.39836982	0.9061123609489468
7.39936987	0.9014229701979165
7.40036992	0.8988979666720354
7.40136997	0.9061123609489468
7.40237002	0.8900002038816436
7.40337007	0.9071945053171814
7.40437012	0.9154910932066672
7.40537017	0.9129660404364462
7.40637022	0.9239078865297304
7.40737027	0.9134470099037751
7.40837032	0.9254710003652938
7.40937037	0.8759320808728926
7.4103704200000005	0.902505163810491
7.4113704700000005	0.9192185450230401
7.4123705200000005	0.9087576191527449
7.4133705700000005	0.9192185450230401
7.414370620000001	0.8978157730594608
7.415370670000001	0.8978157730594608
7.416370720000001	0.9020241943431623
7.417370770000001	0.8884370900460801
7.418370820000001	0.8982967425267894
7.419370870000001	0.90298608403348
7.420370920000001	0.9186173208777942
7.421370970000001	0.885791782597942
7.422371020000001	0.8962526592238973
7.423371070000001	0.9103207329883084
7.42437112	0.90298608403348
7.42537117	0.9306413605836529
7.42637122	0.9201804839576976
7.42737127	0.910801702455637
7.42837132	0.908276698929756
7.42937137	0.9103207329883084
7.43037142	0.911402926600883
7.43137147	0.910801702455637
7.43237152	0.9290782467480893
7.43337157	0.9201804839576976
7.43437162	0.891563317717207
7.43537167	0.9035873081787258
7.43637172	0.9129660404364462
7.43737177	0.8884370900460801
7.43837182	0.8993789361393641
7.43937187	0.9020241943431623
7.4403719200000005	0.911402926600883
7.4413719700000005	0.910801702455637
7.4423720200000005	0.8904811241046324
7.443372070000001	0.9009420499749277
7.444372120000001	0.90767547478451
7.445372170000001	0.9150101237393385
7.446372220000001	0.9154910932066672
7.447372270000001	0.8951705148556626
7.448372320000001	0.9092385886200736
7.449372370000001	0.9067135850941925
7.450372420000001	0.9212626283259322
7.451372470000001	0.9196994652460289
7.452372520000001	0.8951705148556626
7.45337257	0.8988979666720354
7.45437262	0.902505163810491
7.45537267	0.8993789361393641
7.45637272	0.9223447726941669
7.45737277	0.8837476992950498
7.45837282	0.910801702455637
7.45937287	0.9014229701979165
7.46037292	0.9160922681075733
7.46137297	0.894088370487428
7.46237302	0.9067135850941925
7.46337307	0.9020241943431623
7.46437312	0.9223447726941669
7.46537317	0.9421843815778429
7.46637322	0.9014229701979165
7.46737327	0.911402926600883
7.46837332	0.9170542070422307
7.4693733700000005	0.9009420499749277
7.4703734200000005	0.908276698929756
7.4713734700000005	0.9217435977932609
7.4723735200000005	0.90767547478451
7.473373570000001	0.9165732375749021
7.474373620000001	0.8847095889853673
7.475373670000001	0.9337675882547797
7.476373720000001	0.8893989797363976
7.477373770000001	0.905150471258629
7.478373820000001	0.8847095889853673
7.479373870000001	0.9207816588586036
7.480373920000001	0.8904811241046324
7.481373970000001	0.9145291542720098
7.482374020000001	0.9165732375749021
7.48337407	0.9212626283259322
7.48437412	0.9056313914816179
7.48537417	0.9139279793711037
7.48637422	0.908276698929756
7.48737427	0.9103207329883084
7.48837432	0.9154910932066672
7.48937437	0.910801702455637
7.49037442	0.9239078865297304
7.49137447	0.9160922681075733
7.49237452	0.9186173208777942
7.49337457	0.9040682776460545
7.49437462	0.9160922681075733
7.49537467	0.9035873081787258
7.49637472	0.90767547478451
7.49737477	0.8972145981585548
7.49837482	0.891563317717207
7.4993748700000005	0.911402926600883
7.5003749200000005	0.9056313914816179
7.5013749700000005	0.8988979666720354
7.502375020000001	0.9150101237393385
7.503375070000001	0.9212626283259322
7.504375120000001	0.902505163810491
7.505375170000001	0.9118838468238718
7.506375220000001	0.9186173208777942
7.507375270000001	0.9259519698326225
7.508375320000001	0.9270341142008574
7.509375370000001	0.9160922681075733
7.510375420000001	0.9092385886200736
7.511375470000001	0.9254710003652938
7.512375520000001	0.9170542070422307
7.51337557	0.9040682776460545
7.51437562	0.9061123609489468
7.51537567	0.8993789361393641
7.51637572	0.9020241943431623
7.51737577	0.9139279793711037
7.51837582	0.9123648655355404
7.51937587	0.8998598563623529
7.52037592	0.8988979666720354
7.52137597	0.905150471258629
7.52237602	0.8878358659008341
7.52337607	0.8978157730594608
7.52437612	0.9009420499749277
7.52537617	0.933286618787451
7.52637622	0.9196994652460289
7.52737627	0.933286618787451
7.5283763200000005	0.9061123609489468
7.5293763700000005	0.9186173208777942
7.5303764200000005	0.90298608403348
7.5313764700000005	0.9353307020903432
7.532376520000001	0.8920442379401958
7.533376570000001	0.9228257421614957
7.534376620000001	0.9061123609489468
7.535376670000001	0.902505163810491
7.536376720000001	0.9223447726941669
7.537376770000001	0.9150101237393385
7.538376820000001	0.9118838468238718
7.539376870000001	0.9150101237393385
7.540376920000001	0.9035873081787258
7.541376970000001	0.90767547478451
7.54237702	0.9035873081787258
7.54337707	0.9154910932066672
7.54437712	0.9098398127653194
7.54537717	0.9165732375749021
7.54637722	0.9098398127653194
7.54737727	0.9098398127653194
7.54837732	0.9170542070422307
7.54937737	0.9150101237393385
7.55037742	0.9061123609489468
7.55137747	0.9150101237393385
7.55237752	0.8936074010200992
7.55337757	0.8998598563623529
7.55437762	0.9004610805075989
7.55537767	0.9248698254643879
7.55637772	0.8909620935719612
7.55737777	0.9154910932066672
7.5583778200000005	0.905150471258629
7.5593778700000005	0.90298608403348
7.5603779200000005	0.9301603911163241
7.561377970000001	0.8962526592238973
7.562378020000001	0.9020241943431623
7.563378070000001	0.8993789361393641
7.564378120000001	0.9129660404364462
7.565378170000001	0.908276698929756
7.566378220000001	0.90298608403348
7.567378270000001	0.9103207329883084
7.568378320000001	0.8967336286912261
7.569378370000001	0.9009420499749277
7.570378420000001	0.9160922681075733
7.571378470000001	0.9176553819431368
7.57237852	0.9207816588586036
7.57337857	0.8988979666720354
7.57437862	0.8998598563623529
7.57537867	0.9004610805075989
7.57637872	0.9181363514104653
7.57737877	0.9154910932066672
7.57837882	0.90298608403348
7.57937887	0.9181363514104653
7.58037892	0.8962526592238973
7.58137897	0.8988979666720354
7.58237902	0.8972145981585548
7.58337907	0.902505163810491
7.58437912	0.8988979666720354
7.58537917	0.9129660404364462
7.58637922	0.9264329392999513
7.5873792700000005	0.894088370487428
7.5883793200000005	0.8951705148556626
7.5893793700000005	0.905150471258629
7.5903794200000005	0.9228257421614957
7.591379470000001	0.9165732375749021
7.592379520000001	0.9223447726941669
7.593379570000001	0.9186173208777942
7.594379620000001	0.90767547478451
7.595379670000001	0.9103207329883084
7.596379720000001	0.9165732375749021
7.597379770000001	0.8962526592238973
7.598379820000001	0.9129660404364462
7.599379870000001	0.9239078865297304
7.600379920000001	0.9139279793711037
7.60137997	0.9207816588586036
7.60238002	0.9092385886200736
7.60338007	0.911402926600883
7.60438012	0.9311222808066416
7.60538017	0.9092385886200736
7.60638022	0.9170542070422307
7.60738027	0.9154910932066672
7.60838032	0.9317235049518876
7.60938037	0.908276698929756
7.61038042	0.8967336286912261
7.61138047	0.9176553819431368
7.61238052	0.9311222808066416
7.61338057	0.9154910932066672
7.61438062	0.9129660404364462
7.61538067	0.9087576191527449
7.61638072	0.8884370900460801
7.6173807700000005	0.9071945053171814
7.6183808200000005	0.9129660404364462
7.6193808700000005	0.9103207329883084
7.620380920000001	0.9056313914816179
7.621380970000001	0.8988979666720354
7.622381020000001	0.9009420499749277
7.623381070000001	0.90767547478451
7.624381120000001	0.9264329392999513
7.625381170000001	0.9165732375749021
7.626381220000001	0.9212626283259322
7.627381270000001	0.9129660404364462
7.628381320000001	0.8978157730594608
7.629381370000001	0.9098398127653194
7.630381420000001	0.9223447726941669
7.63138147	0.9004610805075989
7.63238152	0.910801702455637
7.63338157	0.9150101237393385
7.63438162	0.9061123609489468
7.63538167	0.8967336286912261
7.63638172	0.8873548964335054
7.63738177	0.9045492471133832
7.63838182	0.8972145981585548
7.63938187	0.905150471258629
7.64038192	0.9186173208777942
7.64138197	0.8972145981585548
7.64238202	0.8909620935719612
7.64338207	0.8951705148556626
7.64438212	0.9165732375749021
7.64538217	0.9134470099037751
7.6463822200000005	0.911402926600883
7.6473822700000005	0.9207816588586036
7.6483823200000005	0.9181363514104653
7.6493823700000005	0.9087576191527449
7.650382420000001	0.9045492471133832
7.651382470000001	0.9092385886200736
7.652382520000001	0.8862727520652708
7.653382570000001	0.9139279793711037
7.654382620000001	0.9165732375749021
7.655382670000001	0.9150101237393385
7.656382720000001	0.9181363514104653
7.657382770000001	0.9004610805075989
7.658382820000001	0.9035873081787258
7.659382870000001	0.911402926600883
7.66038292	0.8993789361393641
7.66138297	0.8806214716239229
7.66238302	0.90767547478451
7.66338307	0.90767547478451
7.66438312	0.9181363514104653
7.66538317	0.9212626283259322
7.66638322	0.9123648655355404
7.66738327	0.9118838468238718
7.66838332	0.9020241943431623
7.66938337	0.8993789361393641
7.67038342	0.902505163810491
7.67138347	0.9056313914816179
7.67238352	0.9035873081787258
7.67338357	0.9103207329883084
7.67438362	0.910801702455637
7.67538367	0.8909620935719612
7.6763837200000005	0.9212626283259322
7.6773837700000005	0.8982967425267894
7.6783838200000005	0.9165732375749021
7.679383870000001	0.9087576191527449
7.680383920000001	0.9061123609489468
7.681383970000001	0.9071945053171814
7.682384020000001	0.9004610805075989
7.683384070000001	0.8998598563623529
7.684384120000001	0.8962526592238973
7.685384170000001	0.9040682776460545
7.686384220000001	0.9176553819431368
7.687384270000001	0.9056313914816179
7.688384320000001	0.9134470099037751
7.689384370000001	0.9134470099037751
7.69038442	0.910801702455637
7.69138447	0.911402926600883
7.69238452	0.9092385886200736
7.69338457	0.9098398127653194
7.69438462	0.9056313914816179
7.69538467	0.9207816588586036
7.69638472	0.9014229701979165
7.69738477	0.9092385886200736
7.69838482	0.9123648655355404
7.69938487	0.8893989797363976
7.70038492	0.9092385886200736
7.70138497	0.90767547478451
7.70238502	0.9056313914816179
7.70338507	0.9045492471133832
7.70438512	0.9045492471133832
7.7053851700000004	0.9176553819431368
7.7063852200000005	0.9165732375749021
7.7073852700000005	0.9201804839576976
7.7083853200000005	0.9087576191527449
7.709385370000001	0.8931264315527705
7.710385420000001	0.9129660404364462
7.711385470000001	0.910801702455637
7.712385520000001	0.9348497326230145
7.713385570000001	0.9259519698326225
7.714385620000001	0.9098398127653194
7.715385670000001	0.9067135850941925
7.716385720000001	0.9103207329883084
7.717385770000001	0.8982967425267894
7.718385820000001	0.8936074010200992
7.71938587	0.9186173208777942
7.72038592	0.9150101237393385
7.72138597	0.9020241943431623
7.72238602	0.9014229701979165
7.72338607	0.8982967425267894
7.72438612	0.9035873081787258
7.72538617	0.8998598563623529
7.72638622	0.9192185450230401
7.72738627	0.9020241943431623
7.72838632	0.9181363514104653
7.72938637	0.9071945053171814
7.73038642	0.9248698254643879
7.73138647	0.9123648655355404
7.73238652	0.9056313914816179
7.73338657	0.9186173208777942
7.73438662	0.9056313914816179
7.7353866700000005	0.8988979666720354
7.7363867200000005	0.8951705148556626
7.7373867700000005	0.8862727520652708
7.7383868200000006	0.9254710003652938
7.739386870000001	0.9087576191527449
7.740386920000001	0.9020241943431623
7.741386970000001	0.8951705148556626
7.742387020000001	0.9154910932066672
7.743387070000001	0.9087576191527449
7.744387120000001	0.9040682776460545
7.745387170000001	0.9290782467480893
7.746387220000001	0.9045492471133832
7.747387270000001	0.9139279793711037
7.748387320000001	0.9067135850941925
7.74938737	0.9118838468238718
7.75038742	0.9045492471133832
7.75138747	0.90298608403348
7.75238752	0.9259519698326225
7.75338757	0.905150471258629
7.75438762	0.9092385886200736
7.75538767	0.9103207329883084
7.75638772	0.908276698929756
7.75738777	0.894088370487428
7.75838782	0.9092385886200736
7.75938787	0.9207816588586036
7.76038792	0.8998598563623529
7.76138797	0.9207816588586036
7.76238802	0.8931264315527705
7.76338807	0.8978157730594608
7.7643881200000004	0.9014229701979165
7.7653881700000005	0.9160922681075733
7.7663882200000005	0.9196994652460289
7.7673882700000005	0.9009420499749277
7.768388320000001	0.8951705148556626
7.769388370000001	0.9134470099037751
7.770388420000001	0.9181363514104653
7.771388470000001	0.9056313914816179
7.772388520000001	0.9207816588586036
7.773388570000001	0.8946895453883338
7.774388620000001	0.908276698929756
7.775388670000001	0.90767547478451
7.776388720000001	0.90298608403348
7.777388770000001	0.9228257421614957
7.77838882	0.911402926600883
7.77938887	0.9139279793711037
7.78038892	0.9040682776460545
7.78138897	0.8972145981585548
7.78238902	0.8893989797363976
7.78338907	0.9092385886200736
7.78438912	0.9201804839576976
7.78538917	0.9165732375749021
7.78638922	0.9228257421614957
7.78738927	0.9004610805075989
7.78838932	0.9233067116288244
7.78938937	0.9196994652460289
7.79038942	0.90298608403348
7.79138947	0.9207816588586036
7.79238952	0.9134470099037751
7.79338957	0.9014229701979165
7.7943896200000005	0.9035873081787258
7.7953896700000005	0.8925252074075245
7.7963897200000005	0.9176553819431368
7.7973897700000006	0.9045492471133832
7.798389820000001	0.908276698929756
7.799389870000001	0.9201804839576976
7.800389920000001	0.9196994652460289
7.801389970000001	0.8873548964335054
7.802390020000001	0.8978157730594608
7.803390070000001	0.9129660404364462
7.804390120000001	0.9067135850941925
7.805390170000001	0.90767547478451
7.806390220000001	0.9181363514104653
7.807390270000001	0.9123648655355404
7.80839032	0.9176553819431368
7.80939037	0.9212626283259322
7.81039042	0.910801702455637
7.81139047	0.9123648655355404
7.81239052	0.9134470099037751
7.81339057	0.905150471258629
7.81439062	0.891563317717207
7.81539067	0.9045492471133832
7.81639072	0.9020241943431623
7.81739077	0.9233067116288244
7.81839082	0.902505163810491
7.81939087	0.908276698929756
7.82039092	0.9228257421614957
7.82139097	0.90767547478451
7.82239102	0.9103207329883084
7.8233910700000004	0.9004610805075989
7.8243911200000005	0.9035873081787258
7.8253911700000005	0.9192185450230401
7.8263912200000005	0.9154910932066672
7.827391270000001	0.9181363514104653
7.828391320000001	0.9009420499749277
7.829391370000001	0.911402926600883
7.830391420000001	0.9264329392999513
7.831391470000001	0.9098398127653194
7.832391520000001	0.9118838468238718
7.833391570000001	0.9118838468238718
7.834391620000001	0.9071945053171814
7.835391670000001	0.9004610805075989
7.836391720000001	0.8920442379401958
7.83739177	0.894088370487428
7.83839182	0.8998598563623529
7.83939187	0.90298608403348
7.84039192	0.9254710003652938
7.84139197	0.9009420499749277
7.84239202	0.8988979666720354
7.84339207	0.90767547478451
7.84439212	0.8967336286912261
7.84539217	0.9067135850941925
7.84639222	0.9285972280364209
7.84739227	0.905150471258629
7.84839232	0.9160922681075733
7.84939237	0.9123648655355404
7.85039242	0.9196994652460289
7.85139247	0.910801702455637
7.85239252	0.9087576191527449
7.8533925700000005	0.9243888559970592
7.8543926200000005	0.9020241943431623
7.8553926700000005	0.8998598563623529
7.8563927200000006	0.9154910932066672
7.857392770000001	0.883146475149804
7.858392820000001	0.9092385886200736
7.859392870000001	0.8946895453883338
7.860392920000001	0.9160922681075733
7.861392970000001	0.8988979666720354
7.862393020000001	0.9123648655355404
7.863393070000001	0.8936074010200992
7.864393120000001	0.9118838468238718
7.865393170000001	0.9067135850941925
7.866393220000001	0.9150101237393385
7.86739327	0.9254710003652938
7.86839332	0.9129660404364462
7.86939337	0.9311222808066416
7.87039342	0.9009420499749277
7.87139347	0.911402926600883
7.87239352	0.9014229701979165
7.87339357	0.9020241943431623
7.87439362	0.9014229701979165
7.87539367	0.9098398127653194
7.87639372	0.894088370487428
7.87739377	0.9092385886200736
7.87839382	0.902505163810491
7.87939387	0.9020241943431623
7.88039392	0.90767547478451
7.88139397	0.9020241943431623
7.8823940200000004	0.8946895453883338
7.8833940700000005	0.9071945053171814
7.8843941200000005	0.9045492471133832
7.8853941700000005	0.9290782467480893
7.886394220000001	0.910801702455637
7.887394270000001	0.9223447726941669
7.888394320000001	0.9353307020903432
7.889394370000001	0.9279960531355148
7.890394420000001	0.9020241943431623
7.891394470000001	0.9067135850941925
7.892394520000001	0.9103207329883084
7.893394570000001	0.9020241943431623
7.894394620000001	0.9290782467480893
7.895394670000001	0.9103207329883084
7.89639472	0.8962526592238973
7.89739477	0.9150101237393385
7.89839482	0.9176553819431368
7.89939487	0.90298608403348
7.90039492	0.8988979666720354
7.90139497	0.9165732375749021
7.90239502	0.8920442379401958
7.90339507	0.9207816588586036
7.90439512	0.9123648655355404
7.90539517	0.9154910932066672
7.90639522	0.9103207329883084
7.90739527	0.9411022372096082
7.90839532	0.9020241943431623
7.90939537	0.9145291542720098
7.91039542	0.9374950400711525
7.91139547	0.9129660404364462
7.9123955200000005	0.908276698929756
7.9133955700000005	0.9228257421614957
7.9143956200000005	0.9118838468238718
7.9153956700000005	0.8878358659008341
7.916395720000001	0.8982967425267894
7.917395770000001	0.9233067116288244
7.918395820000001	0.9103207329883084
7.919395870000001	0.9092385886200736
7.920395920000001	0.9014229701979165
7.921395970000001	0.8847095889853673
7.922396020000001	0.9165732375749021
7.923396070000001	0.9087576191527449
7.924396120000001	0.9118838468238718
7.925396170000001	0.927515083668186
7.92639622	0.910801702455637
7.92739627	0.9170542070422307
7.92839632	0.9192185450230401
7.92939637	0.908276698929756
7.93039642	0.9056313914816179
7.93139647	0.9170542070422307
7.93239652	0.9134470099037751
7.93339657	0.9129660404364462
7.93439662	0.9087576191527449
7.93539667	0.8962526592238973
7.93639672	0.9009420499749277
7.93739677	0.9264329392999513
7.93839682	0.9228257421614957
7.93939687	0.90298608403348
7.94039692	0.8956514843229912
7.94139697	0.9150101237393385
7.9423970200000005	0.8962526592238973
7.9433970700000005	0.9056313914816179
7.9443971200000005	0.9009420499749277
7.945397170000001	0.90767547478451
7.946397220000001	0.9279960531355148
7.947397270000001	0.9384569790058099
7.948397320000001	0.9098398127653194
7.949397370000001	0.9014229701979165
7.950397420000001	0.9045492471133832
7.951397470000001	0.9092385886200736
7.952397520000001	0.9239078865297304
7.953397570000001	0.9192185450230401
7.954397620000001	0.9092385886200736
7.95539767	0.9353307020903432
7.95639772	0.8920442379401958
7.95739777	0.902505163810491
7.95839782	0.9150101237393385
7.95939787	0.8909620935719612
7.96039792	0.902505163810491
7.96139797	0.9087576191527449
7.96239802	0.8790583577883594
7.96339807	0.8873548964335054
7.96439812	0.9150101237393385
7.96539817	0.8988979666720354
7.96639822	0.9301603911163241
7.96739827	0.9118838468238718
7.96839832	0.8978157730594608
7.96939837	0.9071945053171814
7.97039842	0.9087576191527449
7.9713984700000005	0.9239078865297304
7.9723985200000005	0.9150101237393385
7.9733985700000005	0.9196994652460289
7.9743986200000005	0.9145291542720098
7.975398670000001	0.8956514843229912
7.976398720000001	0.90298608403348
7.977398770000001	0.902505163810491
7.978398820000001	0.902505163810491
7.979398870000001	0.9118838468238718
7.980398920000001	0.9150101237393385
7.981398970000001	0.9150101237393385
7.982399020000001	0.9009420499749277
7.983399070000001	0.905150471258629
7.984399120000001	0.8904811241046324
7.98539917	0.9176553819431368
7.98639922	0.9176553819431368
7.98739927	0.9170542070422307
7.98839932	0.9118838468238718
7.98939937	0.9160922681075733
7.99039942	0.9217435977932609
7.99139947	0.9192185450230401
7.99239952	0.9129660404364462
7.99339957	0.9192185450230401
7.99439962	0.8998598563623529
7.99539967	0.9009420499749277
7.99639972	0.90298608403348
7.99739977	0.9045492471133832
7.99839982	0.9165732375749021
7.99939987	0.9212626283259322
8.00039992	0.9056313914816179
8.00139997	0.9165732375749021
8.00240002	0.8988979666720354
8.00340007	0.8904811241046324
8.00440012	0.8972145981585548
8.00540017	0.9165732375749021
8.00640022	0.9154910932066672
8.00740027	0.927515083668186
8.00840032	0.9129660404364462
8.00940037	0.8998598563623529
8.01040042	0.905150471258629
8.01140047	0.908276698929756
8.01240052	0.9160922681075733
8.01340057	0.9103207329883084
8.01440062	0.9087576191527449
8.01540067	0.9134470099037751
8.01640072	0.90767547478451
8.01740077	0.9071945053171814
8.01840082	0.910801702455637
8.01940087	0.9186173208777942
8.02040092	0.8993789361393641
8.02140097	0.9165732375749021
8.02240102	0.8978157730594608
8.02340107	0.9165732375749021
8.02440112	0.9040682776460545
8.02540117	0.8967336286912261
8.02640122	0.9279960531355148
8.02740127	0.9134470099037751
8.02840132	0.9056313914816179
8.02940137	0.9181363514104653
8.03040142	0.9181363514104653
8.03140147	0.9154910932066672
8.03240152	0.9154910932066672
8.03340157	0.9154910932066672
8.03440162	0.9118838468238718
8.03540167	0.90298608403348
8.03640172	0.9067135850941925
8.03740177	0.9176553819431368
8.03840182	0.9004610805075989
8.03940187	0.9165732375749021
8.04040192	0.9150101237393385
8.04140197	0.90767547478451
8.04240202	0.9071945053171814
8.04340207	0.90298608403348
8.04440212	0.9129660404364462
8.045402170000001	0.9103207329883084
8.046402220000001	0.9092385886200736
8.047402270000001	0.9233067116288244
8.048402320000001	0.9103207329883084
8.049402370000001	0.910801702455637
8.050402420000001	0.90767547478451
8.05140246	0.9201804839576976
8.05240251	0.9337675882547797
8.05340256	0.902505163810491
8.05440261	0.9092385886200736
8.05540266	0.9087576191527449
8.05640271	0.9129660404364462
8.05740276	0.8962526592238973
8.05840281	0.9103207329883084
8.05940286	0.9139279793711037
8.06040291	0.9118838468238718
8.06140296	0.9118838468238718
8.06240301	0.9186173208777942
8.06340306	0.9045492471133832
8.06440311	0.9317235049518876
8.06540316	0.9139279793711037
8.06640321	0.9160922681075733
8.06740326	0.9285972280364209
8.06840331	0.9201804839576976
8.06940336	0.9170542070422307
8.07040341	0.9014229701979165
8.07140346	0.9087576191527449
8.072403510000001	0.9145291542720098
8.073403560000001	0.9217435977932609
8.074403610000001	0.9056313914816179
8.075403660000001	0.9040682776460545
8.076403710000001	0.9134470099037751
8.077403760000001	0.908276698929756
8.078403810000001	0.9150101237393385
8.079403860000001	0.9035873081787258
8.080403910000001	0.90767547478451
8.081403960000001	0.8909620935719612
8.082404010000001	0.9056313914816179
8.083404060000001	0.9103207329883084
8.084404110000001	0.9103207329883084
8.085404160000001	0.9176553819431368
8.08640421	0.9353307020903432
8.08740426	0.9170542070422307
8.08840431	0.9170542070422307
8.08940436	0.9154910932066672
8.09040441	0.8962526592238973
8.09140446	0.9176553819431368
8.09240451	0.9087576191527449
8.09340456	0.9170542070422307
8.09440461	0.9223447726941669
8.09540466	0.9129660404364462
8.09640471	0.9045492471133832
8.09740476	0.9154910932066672
8.09840481	0.9103207329883084
8.09940486	0.9040682776460545
8.10040491	0.9118838468238718
8.10140496	0.9145291542720098
8.10240501	0.9040682776460545
8.10340506	0.910801702455637
8.10440511	0.9067135850941925
8.10540516	0.9045492471133832
8.10640521	0.9092385886200736
8.10740526	0.911402926600883
8.10840531	0.9092385886200736
8.10940536	0.9067135850941925
8.11040541	0.8993789361393641
8.11140546	0.9160922681075733
8.11240551	0.9160922681075733
8.11340556	0.9071945053171814
8.11440561	0.908276698929756
8.11540566	0.9217435977932609
8.11640571	0.9040682776460545
8.11740576	0.8951705148556626
8.11840581	0.8946895453883338
8.11940586	0.9123648655355404
8.12040591	0.9020241943431623
8.12140596	0.8998598563623529
8.12240601	0.8988979666720354
8.12340606	0.8982967425267894
8.12440611	0.9020241943431623
8.12540616	0.9368938159259067
8.12640621	0.9223447726941669
8.12740626	0.9186173208777942
8.12840631	0.9343687631556857
8.12940636	0.9139279793711037
8.13040641	0.9264329392999513
8.131406460000001	0.9248698254643879
8.132406510000001	0.8998598563623529
8.133406560000001	0.9243888559970592
8.134406610000001	0.9254710003652938
8.135406660000001	0.9145291542720098
8.136406710000001	0.883146475149804
8.137406760000001	0.8925252074075245
8.138406810000001	0.8893989797363976
8.139406860000001	0.9201804839576976
8.140406910000001	0.908276698929756
8.141406960000001	0.9145291542720098
8.142407010000001	0.9098398127653194
8.143407060000001	0.9134470099037751
8.144407110000001	0.9087576191527449
8.14540716	0.90767547478451
8.14640721	0.9181363514104653
8.14740726	0.9207816588586036
8.14840731	0.90767547478451
8.14940736	0.8951705148556626
8.15040741	0.8972145981585548
8.15140746	0.9364128464585778
8.15240751	0.9337675882547797
8.15340756	0.9264329392999513
8.15440761	0.902505163810491
8.15540766	0.9009420499749277
8.15640771	0.90298608403348
8.15740776	0.905150471258629
8.15840781	0.9196994652460289
8.15940786	0.9196994652460289
8.16040791	0.8962526592238973
8.16140796	0.8982967425267894
8.16240801	0.9009420499749277
8.16340806	0.8936074010200992
8.16440811	0.9035873081787258
8.16540816	0.911402926600883
8.16640821	0.9123648655355404
8.16740826	0.9223447726941669
8.16840831	0.9181363514104653
8.16940836	0.8909620935719612
8.17040841	0.9092385886200736
8.17140846	0.9154910932066672
8.17240851	0.9098398127653194
8.17340856	0.9176553819431368
8.17440861	0.9004610805075989
8.17540866	0.8853108131306133
8.17640871	0.9186173208777942
8.17740876	0.910801702455637
8.17840881	0.9160922681075733
8.17940886	0.9186173208777942
8.18040891	0.9228257421614957
8.18140896	0.9145291542720098
8.18240901	0.9154910932066672
8.18340906	0.9223447726941669
8.18440911	0.9196994652460289
8.18540916	0.9176553819431368
8.18640921	0.9165732375749021
8.18740926	0.90298608403348
8.18840931	0.90767547478451
8.18940936	0.902505163810491
8.190409410000001	0.9181363514104653
8.191409460000001	0.9154910932066672
8.192409510000001	0.910801702455637
8.193409560000001	0.9248698254643879
8.194409610000001	0.9150101237393385
8.195409660000001	0.90298608403348
8.196409710000001	0.9009420499749277
8.197409760000001	0.9186173208777942
8.198409810000001	0.9165732375749021
8.199409860000001	0.908276698929756
8.200409910000001	0.9279960531355148
8.201409960000001	0.9087576191527449
8.202410010000001	0.9279960531355148
8.203410060000001	0.9239078865297304
8.20441011	0.8962526592238973
8.20541016	0.9170542070422307
8.20641021	0.9118838468238718
8.20741026	0.9118838468238718
8.20841031	0.9087576191527449
8.20941036	0.9160922681075733
8.21041041	0.9165732375749021
8.21141046	0.9098398127653194
8.21241051	0.9020241943431623
8.21341056	0.9207816588586036
8.21441061	0.9301603911163241
8.21541066	0.9067135850941925
8.21641071	0.9176553819431368
8.21741076	0.90767547478451
8.21841081	0.9390581539067161
8.21941086	0.9118838468238718
8.22041091	0.9176553819431368
8.22141096	0.9176553819431368
8.22241101	0.9118838468238718
8.22341106	0.90767547478451
8.22441111	0.908276698929756
8.22541116	0.9145291542720098
8.22641121	0.9181363514104653
8.22741126	0.9201804839576976
8.22841131	0.9279960531355148
8.22941136	0.9170542070422307
8.23041141	0.9139279793711037
8.23141146	0.9201804839576976
8.23241151	0.910801702455637
8.23341156	0.905150471258629
8.23441161	0.9129660404364462
8.23541166	0.9129660404364462
8.23641171	0.9118838468238718
8.23741176	0.8993789361393641
8.23841181	0.9098398127653194
8.23941186	0.9192185450230401
8.24041191	0.9098398127653194
8.24141196	0.90298608403348
8.24241201	0.902505163810491
8.24341206	0.8993789361393641
8.24441211	0.9092385886200736
8.24541216	0.927515083668186
8.24641221	0.9056313914816179
8.24741226	0.9212626283259322
8.24841231	0.9228257421614957
8.24941236	0.8972145981585548
8.250412410000001	0.9196994652460289
8.251412460000001	0.9295591669710783
8.252412510000001	0.8988979666720354
8.253412560000001	0.9150101237393385
8.254412610000001	0.9248698254643879
8.255412660000001	0.910801702455637
8.256412710000001	0.9020241943431623
8.257412760000001	0.8962526592238973
8.258412810000001	0.9098398127653194
8.259412860000001	0.8967336286912261
8.260412910000001	0.9170542070422307
8.261412960000001	0.9176553819431368
8.262413010000001	0.9118838468238718
8.26341306	0.9087576191527449
8.26441311	0.9328056493201222
8.26541316	0.9150101237393385
8.26641321	0.9154910932066672
8.26741326	0.910801702455637
8.26841331	0.9040682776460545
8.26941336	0.9239078865297304
8.27041341	0.9186173208777942
8.27141346	0.9176553819431368
8.27241351	0.9295591669710783
8.27341356	0.9154910932066672
8.27441361	0.910801702455637
8.27541366	0.911402926600883
8.27641371	0.8946895453883338
8.27741376	0.9067135850941925
8.27841381	0.9150101237393385
8.27941386	0.9087576191527449
8.28041391	0.9061123609489468
8.28141396	0.9170542070422307
8.28241401	0.9207816588586036
8.28341406	0.9223447726941669
8.28441411	0.9056313914816179
8.28541416	0.9223447726941669
8.28641421	0.9134470099037751
8.28741426	0.9129660404364462
8.28841431	0.9233067116288244
8.28941436	0.9160922681075733
8.29041441	0.9181363514104653
8.29141446	0.9056313914816179
8.29241451	0.9192185450230401
8.29341456	0.9129660404364462
8.29441461	0.8972145981585548
8.29541466	0.9014229701979165
8.29641471	0.9098398127653194
8.29741476	0.9098398127653194
8.29841481	0.9165732375749021
8.29941486	0.9020241943431623
8.30041491	0.9103207329883084
8.30141496	0.9165732375749021
8.30241501	0.8978157730594608
8.30341506	0.9295591669710783
8.30441511	0.90767547478451
8.30541516	0.9040682776460545
8.30641521	0.9009420499749277
8.30741526	0.9118838468238718
8.30841531	0.9192185450230401
8.309415360000001	0.9239078865297304
8.310415410000001	0.9217435977932609
8.311415460000001	0.9254710003652938
8.312415510000001	0.9233067116288244
8.313415560000001	0.9259519698326225
8.314415610000001	0.9056313914816179
8.315415660000001	0.90767547478451
8.316415710000001	0.9154910932066672
8.317415760000001	0.9098398127653194
8.318415810000001	0.8982967425267894
8.319415860000001	0.902505163810491
8.320415910000001	0.9009420499749277
8.321415960000001	0.8931264315527705
8.32241601	0.9092385886200736
8.32341606	0.8967336286912261
8.32441611	0.8936074010200992
8.32541616	0.9239078865297304
8.32641621	0.9098398127653194
8.32741626	0.9217435977932609
8.32841631	0.9186173208777942
8.32941636	0.910801702455637
8.33041641	0.90767547478451
8.33141646	0.90767547478451
8.33241651	0.9098398127653194
8.33341656	0.8951705148556626
8.33441661	0.9087576191527449
8.33541666	0.9279960531355148
8.33641671	0.8982967425267894
8.33741676	0.9139279793711037
8.33841681	0.9134470099037751
8.33941686	0.9207816588586036
8.34041691	0.9270341142008574
8.34141696	0.9061123609489468
8.34241701	0.9212626283259322
8.34341706	0.8998598563623529
8.34441711	0.9087576191527449
8.34541716	0.9264329392999513
8.34641721	0.90767547478451
8.34741726	0.9139279793711037
8.34841731	0.9092385886200736
8.34941736	0.9040682776460545
8.35041741	0.9087576191527449
8.35141746	0.9098398127653194
8.35241751	0.9154910932066672
8.35341756	0.9045492471133832
8.35441761	0.911402926600883
8.35541766	0.9045492471133832
8.35641771	0.9067135850941925
8.35741776	0.9129660404364462
8.35841781	0.9196994652460289
8.35941786	0.8993789361393641
8.36041791	0.910801702455637
8.36141796	0.9212626283259322
8.36241801	0.908276698929756
8.36341806	0.9118838468238718
8.36441811	0.9061123609489468
8.36541816	0.910801702455637
8.36641821	0.9259519698326225
8.36741826	0.9045492471133832
8.368418310000001	0.9092385886200736
8.369418360000001	0.9098398127653194
8.370418410000001	0.9207816588586036
8.371418460000001	0.9134470099037751
8.372418510000001	0.9150101237393385
8.373418560000001	0.9129660404364462
8.374418610000001	0.9040682776460545
8.375418660000001	0.9223447726941669
8.376418710000001	0.9020241943431623
8.377418760000001	0.9098398127653194
8.378418810000001	0.908276698929756
8.379418860000001	0.9129660404364462
8.380418910000001	0.9217435977932609
8.381418960000001	0.8982967425267894
8.38241901	0.9118838468238718
8.38341906	0.9145291542720098
8.38441911	0.910801702455637
8.38541916	0.9192185450230401
8.38641921	0.9228257421614957
8.38741926	0.9098398127653194
8.38841931	0.8972145981585548
8.38941936	0.9071945053171814
8.39041941	0.9259519698326225
8.39141946	0.9098398127653194
8.39241951	0.9233067116288244
8.39341956	0.9061123609489468
8.39441961	0.9145291542720098
8.39541966	0.9087576191527449
8.39641971	0.8956514843229912
8.39741976	0.9160922681075733
8.39841981	0.8967336286912261
8.39941986	0.9217435977932609
8.40041991	0.9223447726941669
8.40141996	0.9139279793711037
8.40242001	0.8893989797363976
8.40342006	0.9035873081787258
8.40442011	0.9165732375749021
8.40542016	0.9317235049518876
8.40642021	0.9154910932066672
8.40742026	0.9134470099037751
8.40842031	0.9217435977932609
8.40942036	0.9103207329883084
8.41042041	0.9212626283259322
8.41142046	0.8993789361393641
8.41242051	0.9098398127653194
8.41342056	0.9129660404364462
8.41442061	0.9165732375749021
8.41542066	0.9040682776460545
8.41642071	0.9123648655355404
8.41742076	0.9134470099037751
8.41842081	0.8978157730594608
8.41942086	0.8993789361393641
8.42042091	0.9061123609489468
8.42142096	0.8951705148556626
8.42242101	0.9165732375749021
8.42342106	0.8993789361393641
8.42442111	0.910801702455637
8.42542116	0.90298608403348
8.42642121	0.9248698254643879
8.427421260000001	0.9071945053171814
8.428421310000001	0.9270341142008574
8.429421360000001	0.9009420499749277
8.430421410000001	0.908276698929756
8.431421460000001	0.9207816588586036
8.432421510000001	0.9098398127653194
8.433421560000001	0.9254710003652938
8.434421610000001	0.9067135850941925
8.435421660000001	0.9098398127653194
8.436421710000001	0.8900002038816436
8.437421760000001	0.8951705148556626
8.438421810000001	0.9020241943431623
8.439421860000001	0.9103207329883084
8.440421910000001	0.9056313914816179
8.44142196	0.9217435977932609
8.44242201	0.902505163810491
8.44342206	0.9040682776460545
8.44442211	0.9118838468238718
8.44542216	0.9118838468238718
8.44642221	0.9306413605836529
8.44742226	0.902505163810491
8.44842231	0.9098398127653194
8.44942236	0.8967336286912261
8.45042241	0.9129660404364462
8.45142246	0.9290782467480893
8.45242251	0.9170542070422307
8.45342256	0.9228257421614957
8.45442261	0.9259519698326225
8.45542266	0.9067135850941925
8.45642271	0.9139279793711037
8.45742276	0.9129660404364462
8.45842281	0.9139279793711037
8.45942286	0.9233067116288244
8.46042291	0.8972145981585548
8.46142296	0.8936074010200992
8.46242301	0.9040682776460545
8.46342306	0.9192185450230401
8.46442311	0.9160922681075733
8.46542316	0.9134470099037751
8.46642321	0.9207816588586036
8.46742326	0.9134470099037751
8.46842331	0.9145291542720098
8.46942336	0.9056313914816179
8.47042341	0.9160922681075733
8.47142346	0.9239078865297304
8.47242351	0.9181363514104653
8.47342356	0.9103207329883084
8.47442361	0.9239078865297304
8.47542366	0.8988979666720354
8.47642371	0.8893989797363976
8.47742376	0.9087576191527449
8.47842381	0.8972145981585548
8.47942386	0.9129660404364462
8.48042391	0.9212626283259322
8.48142396	0.9129660404364462
8.48242401	0.9009420499749277
8.48342406	0.9103207329883084
8.48442411	0.9087576191527449
8.48542416	0.9259519698326225
8.486424210000001	0.9087576191527449
8.487424260000001	0.9254710003652938
8.488424310000001	0.9400200928413734
8.489424360000001	0.9154910932066672
8.490424410000001	0.9098398127653194
8.491424460000001	0.9176553819431368
8.492424510000001	0.9067135850941925
8.493424560000001	0.9160922681075733
8.494424610000001	0.9071945053171814
8.495424660000001	0.910801702455637
8.496424710000001	0.9228257421614957
8.497424760000001	0.9045492471133832
8.498424810000001	0.9186173208777942
8.499424860000001	0.9061123609489468
8.50042491	0.9071945053171814
8.50142496	0.9248698254643879
8.50242501	0.8909620935719612
8.50342506	0.8993789361393641
8.50442511	0.9035873081787258
8.50542516	0.9217435977932609
8.50642521	0.9165732375749021
8.50742526	0.9176553819431368
8.50842531	0.9239078865297304
8.50942536	0.9061123609489468
8.51042541	0.9154910932066672
8.51142546	0.9285972280364209
8.51242551	0.9071945053171814
8.51342556	0.9123648655355404
8.51442561	0.9040682776460545
8.51542566	0.9103207329883084
8.51642571	0.9118838468238718
8.51742576	0.90767547478451
8.51842581	0.9139279793711037
8.51942586	0.9150101237393385
8.52042591	0.9145291542720098
8.52142596	0.910801702455637
8.52242601	0.9201804839576976
8.52342606	0.90767547478451
8.52442611	0.9139279793711037
8.52542616	0.9295591669710783
8.52642621	0.9270341142008574
8.52742626	0.910801702455637
8.52842631	0.9243888559970592
8.52942636	0.90767547478451
8.53042641	0.9040682776460545
8.53142646	0.9270341142008574
8.53242651	0.8920442379401958
8.53342656	0.9254710003652938
8.53442661	0.9192185450230401
8.53542666	0.9071945053171814
8.53642671	0.9192185450230401
8.53742676	0.9223447726941669
8.53842681	0.9020241943431623
8.53942686	0.9150101237393385
8.54042691	0.9270341142008574
8.54142696	0.9061123609489468
8.54242701	0.910801702455637
8.54342706	0.9228257421614957
8.54442711	0.90767547478451
8.545427160000001	0.911402926600883
8.546427210000001	0.9306413605836529
8.547427260000001	0.9165732375749021
8.548427310000001	0.9217435977932609
8.549427360000001	0.927515083668186
8.550427410000001	0.9103207329883084
8.551427460000001	0.9192185450230401
8.552427510000001	0.9092385886200736
8.553427560000001	0.9201804839576976
8.554427610000001	0.9254710003652938
8.555427660000001	0.9139279793711037
8.556427710000001	0.8962526592238973
8.557427760000001	0.9201804839576976
8.558427810000001	0.9087576191527449
8.55942786	0.9118838468238718
8.56042791	0.9192185450230401
8.56142796	0.9223447726941669
8.56242801	0.9129660404364462
8.56342806	0.9139279793711037
8.56442811	0.911402926600883
8.56542816	0.910801702455637
8.56642821	0.9087576191527449
8.56742826	0.9098398127653194
8.56842831	0.9212626283259322
8.56942836	0.9118838468238718
8.57042841	0.910801702455637
8.57142846	0.9139279793711037
8.57242851	0.9150101237393385
8.57342856	0.9176553819431368
8.57442861	0.9129660404364462
8.57542866	0.902505163810491
8.57642871	0.9186173208777942
8.57742876	0.8982967425267894
8.57842881	0.9160922681075733
8.57942886	0.9176553819431368
8.58042891	0.9092385886200736
8.58142896	0.9020241943431623
8.58242901	0.9103207329883084
8.58342906	0.911402926600883
8.58442911	0.9243888559970592
8.58542916	0.9223447726941669
8.58642921	0.9196994652460289
8.58742926	0.9285972280364209
8.58842931	0.9228257421614957
8.58942936	0.9270341142008574
8.59042941	0.9123648655355404
8.59142946	0.9217435977932609
8.59242951	0.9139279793711037
8.59342956	0.9207816588586036
8.59442961	0.9176553819431368
8.59542966	0.8951705148556626
8.59642971	0.908276698929756
8.59742976	0.8946895453883338
8.59842981	0.905150471258629
8.59942986	0.9098398127653194
8.60042991	0.9239078865297304
8.60142996	0.9035873081787258
8.60243001	0.90767547478451
8.60343006	0.8868739269661768
8.604430110000001	0.90767547478451
8.605430160000001	0.9160922681075733
8.606430210000001	0.9170542070422307
8.607430260000001	0.9248698254643879
8.608430310000001	0.9035873081787258
8.609430360000001	0.8988979666720354
8.610430410000001	0.9186173208777942
8.611430460000001	0.9186173208777942
8.612430510000001	0.9103207329883084
8.613430560000001	0.9087576191527449
8.614430610000001	0.9092385886200736
8.615430660000001	0.908276698929756
8.616430710000001	0.9154910932066672
8.617430760000001	0.8956514843229912
8.61843081	0.9087576191527449
8.61943086	0.9176553819431368
8.62043091	0.910801702455637
8.62143096	0.9165732375749021
8.62243101	0.905150471258629
8.62343106	0.9145291542720098
8.62443111	0.8998598563623529
8.62543116	0.9228257421614957
8.62643121	0.9223447726941669
8.62743126	0.910801702455637
8.62843131	0.9201804839576976
8.62943136	0.9118838468238718
8.63043141	0.9134470099037751
8.63143146	0.9248698254643879
8.63243151	0.9139279793711037
8.63343156	0.905150471258629
8.63443161	0.9154910932066672
8.63543166	0.9067135850941925
8.63643171	0.8842286687623785
8.63743176	0.9071945053171814
8.63843181	0.9087576191527449
8.63943186	0.9212626283259322
8.64043191	0.9123648655355404
8.64143196	0.9186173208777942
8.64243201	0.9176553819431368
8.64343206	0.8998598563623529
8.64443211	0.9123648655355404
8.64543216	0.908276698929756
8.64643221	0.9207816588586036
8.64743226	0.9154910932066672
8.64843231	0.9092385886200736
8.64943236	0.9139279793711037
8.65043241	0.9233067116288244
8.65143246	0.9348497326230145
8.65243251	0.9196994652460289
8.65343256	0.9071945053171814
8.65443261	0.9223447726941669
8.65543266	0.908276698929756
8.65643271	0.8998598563623529
8.65743276	0.902505163810491
8.65843281	0.9181363514104653
8.65943286	0.9040682776460545
8.66043291	0.9196994652460289
8.66143296	0.90767547478451
8.66243301	0.9145291542720098
8.663433060000001	0.9192185450230401
8.664433110000001	0.9045492471133832
8.665433160000001	0.9067135850941925
8.666433210000001	0.911402926600883
8.667433260000001	0.9270341142008574
8.668433310000001	0.9139279793711037
8.669433360000001	0.9239078865297304
8.670433410000001	0.9014229701979165
8.671433460000001	0.9123648655355404
8.672433510000001	0.9181363514104653
8.673433560000001	0.9118838468238718
8.674433610000001	0.9233067116288244
8.675433660000001	0.9254710003652938
8.676433710000001	0.9118838468238718
8.67743376	0.90298608403348
8.67843381	0.9196994652460289
8.67943386	0.910801702455637
8.68043391	0.9139279793711037
8.68143396	0.927515083668186
8.68243401	0.9014229701979165
8.68343406	0.9212626283259322
8.68443411	0.9170542070422307
8.68543416	0.9186173208777942
8.68643421	0.905150471258629
8.68743426	0.9295591669710783
8.68843431	0.9129660404364462
8.68943436	0.9071945053171814
8.69043441	0.9061123609489468
8.69143446	0.902505163810491
8.69243451	0.9186173208777942
8.69343456	0.9154910932066672
8.69443461	0.9160922681075733
8.69543466	0.9154910932066672
8.69643471	0.9186173208777942
8.69743476	0.9035873081787258
8.69843481	0.9196994652460289
8.69943486	0.9056313914816179
8.70043491	0.9176553819431368
8.70143496	0.9134470099037751
8.70243501	0.9328056493201222
8.70343506	0.9020241943431623
8.70443511	0.9067135850941925
8.70543516	0.9118838468238718
8.70643521	0.9353307020903432
8.70743526	0.9098398127653194
8.70843531	0.9165732375749021
8.70943536	0.9165732375749021
8.71043541	0.9103207329883084
8.71143546	0.9145291542720098
8.71243551	0.9087576191527449
8.71343556	0.9186173208777942
8.71443561	0.9150101237393385
8.71543566	0.9035873081787258
8.71643571	0.910801702455637
8.71743576	0.9020241943431623
8.71843581	0.902505163810491
8.71943586	0.9092385886200736
8.72043591	0.8972145981585548
8.72143596	0.908276698929756
8.722436010000001	0.9301603911163241
8.723436060000001	0.9118838468238718
8.724436110000001	0.9071945053171814
8.725436160000001	0.9311222808066416
8.726436210000001	0.9353307020903432
8.727436260000001	0.9228257421614957
8.728436310000001	0.9426653510451717
8.729436360000001	0.9139279793711037
8.730436410000001	0.9170542070422307
8.731436460000001	0.9322044744192162
8.732436510000001	0.9290782467480893
8.733436560000001	0.9020241943431623
8.734436610000001	0.9123648655355404
8.735436660000001	0.9056313914816179
8.73643671	0.910801702455637
8.73743676	0.8982967425267894
8.73843681	0.910801702455637
8.73943686	0.9071945053171814
8.74043691	0.9160922681075733
8.74143696	0.9134470099037751
8.74243701	0.9170542070422307
8.74343706	0.9243888559970592
8.74443711	0.9207816588586036
8.74543716	0.9254710003652938
8.74643721	0.9098398127653194
8.74743726	0.9103207329883084
8.74843731	0.9207816588586036
8.74943736	0.9170542070422307
8.75043741	0.9150101237393385
8.75143746	0.911402926600883
8.75243751	0.9154910932066672
8.75343756	0.9196994652460289
8.75443761	0.9056313914816179
8.75543766	0.905150471258629
8.75643771	0.9045492471133832
8.75743776	0.90298608403348
8.75843781	0.9061123609489468
8.75943786	0.9067135850941925
8.76043791	0.9061123609489468
8.76143796	0.9196994652460289
8.76243801	0.9181363514104653
8.76343806	0.9150101237393385
8.76443811	0.9040682776460545
8.76543816	0.9150101237393385
8.76643821	0.9217435977932609
8.76743826	0.9139279793711037
8.76843831	0.9207816588586036
8.76943836	0.9154910932066672
8.77043841	0.9154910932066672
8.77143846	0.9217435977932609
8.77243851	0.933286618787451
8.77343856	0.9129660404364462
8.77443861	0.9223447726941669
8.77543866	0.9317235049518876
8.77643871	0.8982967425267894
8.77743876	0.9192185450230401
8.77843881	0.9223447726941669
8.77943886	0.8982967425267894
8.78043891	0.9098398127653194
8.781438960000001	0.9123648655355404
8.782439010000001	0.8936074010200992
8.783439060000001	0.9181363514104653
8.784439110000001	0.9134470099037751
8.785439160000001	0.9217435977932609
8.786439210000001	0.9248698254643879
8.787439260000001	0.9103207329883084
8.788439310000001	0.9207816588586036
8.789439360000001	0.908276698929756
8.790439410000001	0.9290782467480893
8.791439460000001	0.9145291542720098
8.792439510000001	0.9264329392999513
8.793439560000001	0.9150101237393385
8.794439610000001	0.9045492471133832
8.79543966	0.9056313914816179
8.79643971	0.927515083668186
8.79743976	0.894088370487428
8.79843981	0.8993789361393641
8.79943986	0.9201804839576976
8.80043991	0.9233067116288244
8.80143996	0.9098398127653194
8.80244001	0.9145291542720098
8.80344006	0.9264329392999513
8.80444011	0.9201804839576976
8.80544016	0.9217435977932609
8.80644021	0.9248698254643879
8.80744026	0.9228257421614957
8.80844031	0.905150471258629
8.80944036	0.9201804839576976
8.81044041	0.9123648655355404
8.81144046	0.8998598563623529
8.81244051	0.9254710003652938
8.81344056	0.9212626283259322
8.81444061	0.8998598563623529
8.81544066	0.9118838468238718
8.81644071	0.8893989797363976
8.81744076	0.9150101237393385
8.81844081	0.9020241943431623
8.81944086	0.908276698929756
8.82044091	0.9092385886200736
8.82144096	0.9139279793711037
8.82244101	0.8956514843229912
8.82344106	0.9020241943431623
8.82444111	0.9098398127653194
8.82544116	0.9217435977932609
8.82644121	0.9145291542720098
8.82744126	0.9322044744192162
8.82844131	0.9337675882547797
8.82944136	0.9248698254643879
8.83044141	0.9067135850941925
8.83144146	0.9228257421614957
8.83244151	0.9145291542720098
8.83344156	0.927515083668186
8.83444161	0.8978157730594608
8.83544166	0.9118838468238718
8.83644171	0.9279960531355148
8.83744176	0.9118838468238718
8.83844181	0.9176553819431368
8.83944186	0.9020241943431623
8.840441910000001	0.9098398127653194
8.841441960000001	0.9243888559970592
8.842442010000001	0.9056313914816179
8.843442060000001	0.8972145981585548
8.844442110000001	0.9087576191527449
8.845442160000001	0.9118838468238718
8.846442210000001	0.908276698929756
8.847442260000001	0.9154910932066672
8.848442310000001	0.9233067116288244
8.849442360000001	0.9129660404364462
8.850442410000001	0.9207816588586036
8.851442460000001	0.9259519698326225
8.852442510000001	0.8951705148556626
8.853442560000001	0.9061123609489468
8.85444261	0.9254710003652938
8.85544266	0.9092385886200736
8.85644271	0.9145291542720098
8.85744276	0.9181363514104653
8.85844281	0.9228257421614957
8.85944286	0.9170542070422307
8.86044291	0.9170542070422307
8.86144296	0.902505163810491
8.86244301	0.9009420499749277
8.86344306	0.905150471258629
8.86444311	0.9192185450230401
8.86544316	0.9192185450230401
8.86644321	0.9243888559970592
8.86744326	0.9207816588586036
8.86844331	0.9239078865297304
8.86944336	0.9192185450230401
8.87044341	0.9181363514104653
8.87144346	0.9223447726941669
8.87244351	0.9134470099037751
8.87344356	0.9243888559970592
8.87444361	0.910801702455637
8.87544366	0.908276698929756
8.87644371	0.9239078865297304
8.87744376	0.9165732375749021
8.87844381	0.8936074010200992
8.87944386	0.90767547478451
8.88044391	0.9301603911163241
8.88144396	0.9228257421614957
8.88244401	0.9071945053171814
8.88344406	0.9196994652460289
8.88444411	0.9170542070422307
8.88544416	0.9192185450230401
8.88644421	0.9035873081787258
8.88744426	0.9067135850941925
8.88844431	0.911402926600883
8.88944436	0.9092385886200736
8.89044441	0.9170542070422307
8.89144446	0.9201804839576976
8.89244451	0.9254710003652938
8.89344456	0.9248698254643879
8.89444461	0.9014229701979165
8.89544466	0.9103207329883084
8.89644471	0.8878358659008341
8.89744476	0.9129660404364462
8.89844481	0.9160922681075733
8.899444860000001	0.9154910932066672
8.900444910000001	0.911402926600883
8.901444960000001	0.9223447726941669
8.902445010000001	0.8982967425267894
8.903445060000001	0.911402926600883
8.904445110000001	0.9009420499749277
8.905445160000001	0.9437474954134063
8.906445210000001	0.908276698929756
8.907445260000001	0.9212626283259322
8.908445310000001	0.9217435977932609
8.909445360000001	0.9311222808066416
8.910445410000001	0.9192185450230401
8.911445460000001	0.910801702455637
8.912445510000001	0.9123648655355404
8.91344556	0.927515083668186
8.91444561	0.908276698929756
8.91544566	0.9129660404364462
8.91644571	0.8962526592238973
8.91744576	0.9134470099037751
8.91844581	0.9150101237393385
8.91944586	0.9217435977932609
8.92044591	0.9254710003652938
8.92144596	0.9071945053171814
8.92244601	0.9170542070422307
8.92344606	0.9264329392999513
8.92444611	0.8988979666720354
8.92544616	0.910801702455637
8.92644621	0.9061123609489468
8.92744626	0.905150471258629
8.92844631	0.9176553819431368
8.92944636	0.9134470099037751
8.93044641	0.9201804839576976
8.93144646	0.9103207329883084
8.93244651	0.9233067116288244
8.93344656	0.9192185450230401
8.93444661	0.9248698254643879
8.93544666	0.9154910932066672
8.93644671	0.90298608403348
8.93744676	0.9160922681075733
8.93844681	0.905150471258629
8.93944686	0.9165732375749021
8.94044691	0.9154910932066672
8.94144696	0.910801702455637
8.94244701	0.9264329392999513
8.94344706	0.9228257421614957
8.94444711	0.9092385886200736
8.94544716	0.9123648655355404
8.94644721	0.9233067116288244
8.94744726	0.927515083668186
8.94844731	0.9123648655355404
8.94944736	0.9170542070422307
8.95044741	0.9254710003652938
8.95144746	0.9217435977932609
8.95244751	0.8998598563623529
8.95344756	0.9186173208777942
8.95444761	0.9139279793711037
8.95544766	0.9035873081787258
8.95644771	0.9154910932066672
8.95744776	0.910801702455637
8.958447810000001	0.9150101237393385
8.959447860000001	0.9239078865297304
8.960447910000001	0.9186173208777942
8.961447960000001	0.9067135850941925
8.962448010000001	0.9134470099037751
8.963448060000001	0.9201804839576976
8.964448110000001	0.9067135850941925
8.965448160000001	0.9207816588586036
8.966448210000001	0.9348497326230145
8.967448260000001	0.9364128464585778
8.968448310000001	0.90767547478451
8.969448360000001	0.9186173208777942
8.970448410000001	0.9160922681075733
8.971448460000001	0.9270341142008574
8.97244851	0.905150471258629
8.97344856	0.9233067116288244
8.97444861	0.9212626283259322
8.97544866	0.9254710003652938
8.97644871	0.902505163810491
8.97744876	0.9035873081787258
8.97844881	0.9317235049518876
8.97944886	0.9150101237393385
8.98044891	0.9259519698326225
8.98144896	0.9192185450230401
8.98244901	0.911402926600883
8.98344906	0.9176553819431368
8.98444911	0.9150101237393385
8.98544916	0.90767547478451
8.98644921	0.9270341142008574
8.98744926	0.9301603911163241
8.98844931	0.910801702455637
8.98944936	0.9154910932066672
8.99044941	0.8988979666720354
8.99144946	0.9118838468238718
8.99244951	0.9160922681075733
8.99344956	0.9061123609489468
8.99444961	0.9087576191527449
8.99544966	0.9160922681075733
8.99644971	0.9014229701979165
8.99744976	0.8931264315527705
8.99844981	0.9254710003652938
8.99944986	0.9071945053171814
9.00044991	0.9295591669710783
9.00144996	0.9020241943431623
9.00245001	0.8956514843229912
9.00345006	0.9145291542720098
9.00445011	0.9160922681075733
9.00545016	0.9290782467480893
9.00645021	0.9118838468238718
9.00745026	0.9228257421614957
9.00845031	0.9134470099037751
9.00945036	0.9270341142008574
9.01045041	0.9145291542720098
9.01145046	0.9165732375749021
9.01245051	0.9290782467480893
9.01345056	0.9201804839576976
9.01445061	0.910801702455637
9.01545066	0.9165732375749021
9.01645071	0.9056313914816179
9.017450760000001	0.9196994652460289
9.018450810000001	0.9243888559970592
9.01945085	0.9295591669710783
9.0204509	0.9071945053171814
9.02145095	0.8998598563623529
9.022451	0.90767547478451
9.02345105	0.9004610805075989
9.0244511	0.9170542070422307
9.02545115	0.905150471258629
9.0264512	0.9087576191527449
9.02745125	0.9254710003652938
9.0284513	0.9040682776460545
9.02945135	0.8982967425267894
9.0304514	0.9431463205125004
9.03145145	0.9207816588586036
9.0324515	0.9228257421614957
9.03345155	0.9322044744192162
9.0344516	0.9098398127653194
9.03545165	0.9067135850941925
9.0364517	0.9150101237393385
9.03745175	0.9040682776460545
9.0384518	0.911402926600883
9.03945185	0.9134470099037751
9.0404519	0.9207816588586036
9.04145195	0.9045492471133832
9.042452	0.90767547478451
9.04345205	0.9129660404364462
9.0444521	0.9071945053171814
9.045452150000001	0.911402926600883
9.046452200000001	0.9145291542720098
9.047452250000001	0.9165732375749021
9.048452300000001	0.9390581539067161
9.049452350000001	0.9186173208777942
9.050452400000001	0.9154910932066672
9.051452450000001	0.9233067116288244
9.052452500000001	0.8978157730594608
9.053452550000001	0.9071945053171814
9.054452600000001	0.935931926235589
9.055452650000001	0.9014229701979165
9.056452700000001	0.911402926600883
9.057452750000001	0.908276698929756
9.058452800000001	0.9154910932066672
9.05945285	0.911402926600883
9.0604529	0.9098398127653194
9.06145295	0.9098398127653194
9.062453	0.9160922681075733
9.06345305	0.9123648655355404
9.0644531	0.9134470099037751
9.06545315	0.9103207329883084
9.0664532	0.9228257421614957
9.06745325	0.9045492471133832
9.0684533	0.9092385886200736
9.06945335	0.9248698254643879
9.0704534	0.9196994652460289
9.07145345	0.9145291542720098
9.0724535	0.935931926235589
9.07345355	0.9098398127653194
9.0744536	0.910801702455637
9.07545365	0.9259519698326225
9.0764537	0.9045492471133832
9.07745375	0.908276698929756
9.0784538	0.9134470099037751
9.07945385	0.9186173208777942
9.0804539	0.9056313914816179
9.08145395	0.9270341142008574
9.082454	0.9071945053171814
9.08345405	0.910801702455637
9.0844541	0.9353307020903432
9.08545415	0.9264329392999513
9.0864542	0.9207816588586036
9.08745425	0.9270341142008574
9.0884543	0.9212626283259322
9.08945435	0.911402926600883
9.0904544	0.908276698929756
9.09145445	0.9270341142008574
9.0924545	0.9254710003652938
9.09345455	0.9098398127653194
9.0944546	0.8998598563623529
9.09545465	0.9098398127653194
9.0964547	0.9045492471133832
9.09745475	0.9176553819431368
9.0984548	0.8998598563623529
9.09945485	0.9186173208777942
9.1004549	0.9233067116288244
9.10145495	0.9154910932066672
9.102455	0.908276698929756
9.10345505	0.902505163810491
9.104455100000001	0.9337675882547797
9.105455150000001	0.9145291542720098
9.106455200000001	0.9233067116288244
9.107455250000001	0.908276698929756
9.108455300000001	0.9186173208777942
9.109455350000001	0.9035873081787258
9.110455400000001	0.9145291542720098
9.111455450000001	0.9353307020903432
9.112455500000001	0.9170542070422307
9.113455550000001	0.9170542070422307
9.114455600000001	0.9014229701979165
9.115455650000001	0.9020241943431623
9.116455700000001	0.910801702455637
9.117455750000001	0.9170542070422307
9.1184558	0.9087576191527449
9.11945585	0.9165732375749021
9.1204559	0.9201804839576976
9.12145595	0.9228257421614957
9.122456	0.90298608403348
9.12345605	0.9139279793711037
9.1244561	0.9306413605836529
9.12545615	0.911402926600883
9.1264562	0.9067135850941925
9.12745625	0.9317235049518876
9.1284563	0.9285972280364209
9.12945635	0.911402926600883
9.1304564	0.9368938159259067
9.13145645	0.9259519698326225
9.1324565	0.8909620935719612
9.13345655	0.9186173208777942
9.1344566	0.9170542070422307
9.13545665	0.90767547478451
9.1364567	0.9259519698326225
9.13745675	0.9139279793711037
9.1384568	0.9134470099037751
9.13945685	0.9290782467480893
9.1404569	0.8826655549268152
9.14145695	0.905150471258629
9.142457	0.8925252074075245
9.14345705	0.908276698929756
9.1444571	0.9056313914816179
9.14545715	0.9071945053171814
9.1464572	0.911402926600883
9.14745725	0.9217435977932609
9.1484573	0.9129660404364462
9.14945735	0.9129660404364462
9.1504574	0.908276698929756
9.15145745	0.9243888559970592
9.1524575	0.90767547478451
9.15345755	0.8821845854594863
9.1544576	0.9092385886200736
9.15545765	0.9129660404364462
9.1564577	0.905150471258629
9.15745775	0.9045492471133832
9.1584578	0.8873548964335054
9.15945785	0.9239078865297304
9.1604579	0.9248698254643879
9.16145795	0.9061123609489468
9.162458	0.9009420499749277
9.163458050000001	0.9139279793711037
9.164458100000001	0.9123648655355404
9.165458150000001	0.9165732375749021
9.166458200000001	0.9223447726941669
9.167458250000001	0.9196994652460289
9.168458300000001	0.9212626283259322
9.169458350000001	0.8946895453883338
9.170458400000001	0.9098398127653194
9.171458450000001	0.9118838468238718
9.172458500000001	0.9337675882547797
9.173458550000001	0.9212626283259322
9.174458600000001	0.9239078865297304
9.175458650000001	0.891563317717207
9.176458700000001	0.8972145981585548
9.17745875	0.8967336286912261
9.1784588	0.9020241943431623
9.17945885	0.927515083668186
9.1804589	0.9009420499749277
9.18145895	0.9134470099037751
9.182459	0.9098398127653194
9.18345905	0.9201804839576976
9.1844591	0.8982967425267894
9.18545915	0.9098398127653194
9.1864592	0.9207816588586036
9.18745925	0.9009420499749277
9.1884593	0.9139279793711037
9.18945935	0.927515083668186
9.1904594	0.9196994652460289
9.19145945	0.9150101237393385
9.1924595	0.9270341142008574
9.19345955	0.9139279793711037
9.1944596	0.9045492471133832
9.19545965	0.9103207329883084
9.1964597	0.891563317717207
9.19745975	0.9035873081787258
9.1984598	0.90298608403348
9.19945985	0.8988979666720354
9.2004599	0.8972145981585548
9.20145995	0.9239078865297304
9.20246	0.9129660404364462
9.20346005	0.9259519698326225
9.2044601	0.9192185450230401
9.20546015	0.9196994652460289
9.2064602	0.9145291542720098
9.20746025	0.9285972280364209
9.2084603	0.9207816588586036
9.20946035	0.9092385886200736
9.2104604	0.9364128464585778
9.21146045	0.9306413605836529
9.2124605	0.9186173208777942
9.21346055	0.9259519698326225
9.2144606	0.8967336286912261
9.21546065	0.9098398127653194
9.2164607	0.910801702455637
9.21746075	0.8993789361393641
9.2184608	0.9087576191527449
9.21946085	0.9165732375749021
9.2204609	0.9285972280364209
9.22146095	0.9150101237393385
9.222461000000001	0.9248698254643879
9.223461050000001	0.9071945053171814
9.224461100000001	0.9186173208777942
9.225461150000001	0.902505163810491
9.226461200000001	0.9290782467480893
9.227461250000001	0.9129660404364462
9.228461300000001	0.9201804839576976
9.229461350000001	0.9067135850941925
9.230461400000001	0.911402926600883
9.231461450000001	0.9421843815778429
9.232461500000001	0.9207816588586036
9.233461550000001	0.9160922681075733
9.234461600000001	0.9217435977932609
9.235461650000001	0.9040682776460545
9.2364617	0.9134470099037751
9.23746175	0.9087576191527449
9.2384618	0.902505163810491
9.23946185	0.905150471258629
9.2404619	0.9228257421614957
9.24146195	0.9150101237393385
9.242462	0.9322044744192162
9.24346205	0.9186173208777942
9.2444621	0.9196994652460289
9.24546215	0.9196994652460289
9.2464622	0.9134470099037751
9.24746225	0.9176553819431368
9.2484623	0.9233067116288244
9.24946235	0.902505163810491
9.2504624	0.9134470099037751
9.25146245	0.9328056493201222
9.2524625	0.9139279793711037
9.25346255	0.9348497326230145
9.2544626	0.910801702455637
9.25546265	0.9087576191527449
9.2564627	0.9181363514104653
9.25746275	0.908276698929756
9.2584628	0.9035873081787258
9.25946285	0.9279960531355148
9.2604629	0.9243888559970592
9.26146295	0.8993789361393641
9.262463	0.9134470099037751
9.26346305	0.9103207329883084
9.2644631	0.9259519698326225
9.26546315	0.9181363514104653
9.2664632	0.9212626283259322
9.26746325	0.9087576191527449
9.2684633	0.9139279793711037
9.26946335	0.9118838468238718
9.2704634	0.9254710003652938
9.27146345	0.9098398127653194
9.2724635	0.927515083668186
9.27346355	0.9301603911163241
9.2744636	0.9160922681075733
9.27546365	0.9170542070422307
9.2764637	0.9139279793711037
9.27746375	0.8889180102690689
9.2784638	0.9254710003652938
9.27946385	0.9134470099037751
9.2804639	0.9259519698326225
9.281463950000001	0.9295591669710783
9.282464000000001	0.9004610805075989
9.283464050000001	0.8982967425267894
9.284464100000001	0.8962526592238973
9.285464150000001	0.9129660404364462
9.286464200000001	0.9248698254643879
9.287464250000001	0.9285972280364209
9.288464300000001	0.9406212677422794
9.289464350000001	0.9145291542720098
9.290464400000001	0.9129660404364462
9.291464450000001	0.9264329392999513
9.292464500000001	0.9217435977932609
9.293464550000001	0.933286618787451
9.294464600000001	0.9150101237393385
9.29546465	0.9217435977932609
9.2964647	0.8962526592238973
9.29746475	0.9014229701979165
9.2984648	0.9009420499749277
9.29946485	0.9217435977932609
9.3004649	0.9129660404364462
9.30146495	0.9035873081787258
9.302465	0.9087576191527449
9.30346505	0.9139279793711037
9.3044651	0.9098398127653194
9.30546515	0.9092385886200736
9.3064652	0.9264329392999513
9.30746525	0.9364128464585778
9.3084653	0.9201804839576976
9.30946535	0.9103207329883084
9.3104654	0.9228257421614957
9.31146545	0.908276698929756
9.3124655	0.933286618787451
9.31346555	0.905150471258629
9.3144656	0.9207816588586036
9.31546565	0.9145291542720098
9.3164657	0.8988979666720354
9.31746575	0.9134470099037751
9.3184658	0.9139279793711037
9.31946585	0.9254710003652938
9.3204659	0.9103207329883084
9.32146595	0.9067135850941925
9.322466	0.9061123609489468
9.32346605	0.9071945053171814
9.3244661	0.9201804839576976
9.32546615	0.9228257421614957
9.3264662	0.9139279793711037
9.32746625	0.9368938159259067
9.3284663	0.910801702455637
9.32946635	0.9067135850941925
9.3304664	0.9150101237393385
9.33146645	0.9145291542720098
9.3324665	0.9129660404364462
9.33346655	0.9248698254643879
9.3344666	0.9129660404364462
9.33546665	0.9118838468238718
9.3364667	0.9176553819431368
9.33746675	0.8925252074075245
9.3384668	0.8873548964335054
9.33946685	0.9040682776460545
9.340466900000001	0.9154910932066672
9.341466950000001	0.9170542070422307
9.342467000000001	0.9259519698326225
9.343467050000001	0.9186173208777942
9.344467100000001	0.9160922681075733
9.345467150000001	0.9270341142008574
9.346467200000001	0.9160922681075733
9.347467250000001	0.9337675882547797
9.348467300000001	0.9201804839576976
9.349467350000001	0.9233067116288244
9.350467400000001	0.9139279793711037
9.351467450000001	0.9384569790058099
9.352467500000001	0.90298608403348
9.353467550000001	0.9067135850941925
9.3544676	0.90767547478451
9.35546765	0.908276698929756
9.3564677	0.9067135850941925
9.35746775	0.9071945053171814
9.3584678	0.9196994652460289
9.35946785	0.9207816588586036
9.3604679	0.8993789361393641
9.36146795	0.9165732375749021
9.362468	0.9035873081787258
9.36346805	0.9217435977932609
9.3644681	0.908276698929756
9.36546815	0.9134470099037751
9.3664682	0.9103207329883084
9.36746825	0.9301603911163241
9.3684683	0.9134470099037751
9.36946835	0.9248698254643879
9.3704684	0.90767547478451
9.37146845	0.905150471258629
9.3724685	0.9279960531355148
9.37346855	0.9295591669710783
9.3744686	0.9196994652460289
9.37546865	0.9020241943431623
9.3764687	0.9129660404364462
9.37746875	0.9196994652460289
9.3784688	0.9201804839576976
9.37946885	0.9061123609489468
9.3804689	0.9181363514104653
9.38146895	0.9067135850941925
9.382469	0.9123648655355404
9.38346905	0.9020241943431623
9.3844691	0.9212626283259322
9.38546915	0.9270341142008574
9.3864692	0.9192185450230401
9.38746925	0.9390581539067161
9.3884693	0.9009420499749277
9.38946935	0.9233067116288244
9.3904694	0.9395391233740445
9.39146945	0.9145291542720098
9.3924695	0.9259519698326225
9.39346955	0.9087576191527449
9.3944696	0.9145291542720098
9.39546965	0.9186173208777942
9.3964697	0.9248698254643879
9.39746975	0.9150101237393385
9.3984698	0.8998598563623529
9.399469850000001	0.9009420499749277
9.400469900000001	0.9186173208777942
9.401469950000001	0.911402926600883
9.402470000000001	0.8988979666720354
9.403470050000001	0.9092385886200736
9.404470100000001	0.9233067116288244
9.405470150000001	0.90298608403348
9.406470200000001	0.9061123609489468
9.407470250000001	0.9290782467480893
9.408470300000001	0.9192185450230401
9.409470350000001	0.9264329392999513
9.410470400000001	0.905150471258629
9.411470450000001	0.9154910932066672
9.412470500000001	0.9248698254643879
9.41347055	0.9118838468238718
9.4144706	0.9223447726941669
9.41547065	0.9239078865297304
9.4164707	0.9103207329883084
9.41747075	0.8988979666720354
9.4184708	0.9150101237393385
9.41947085	0.9092385886200736
9.4204709	0.9201804839576976
9.42147095	0.9254710003652938
9.422471	0.9118838468238718
9.42347105	0.911402926600883
9.4244711	0.9145291542720098
9.42547115	0.9217435977932609
9.4264712	0.9353307020903432
9.42747125	0.9233067116288244
9.4284713	0.9364128464585778
9.42947135	0.9170542070422307
9.4304714	0.9103207329883084
9.43147145	0.9201804839576976
9.4324715	0.9170542070422307
9.43347155	0.9426653510451717
9.4344716	0.9201804839576976
9.43547165	0.9067135850941925
9.4364717	0.8993789361393641
9.43747175	0.9123648655355404
9.4384718	0.9160922681075733
9.43947185	0.9223447726941669
9.4404719	0.9201804839576976
9.44147195	0.9020241943431623
9.442472	0.9009420499749277
9.44347205	0.9139279793711037
9.4444721	0.933286618787451
9.44547215	0.935931926235589
9.4464722	0.908276698929756
9.44747225	0.9239078865297304
9.4484723	0.9134470099037751
9.44947235	0.9170542070422307
9.4504724	0.910801702455637
9.45147245	0.9123648655355404
9.4524725	0.9160922681075733
9.45347255	0.9233067116288244
9.4544726	0.9223447726941669
9.45547265	0.9207816588586036
9.4564727	0.905150471258629
9.45747275	0.8982967425267894
9.458472800000001	0.9196994652460289
9.459472850000001	0.9223447726941669
9.460472900000001	0.9087576191527449
9.461472950000001	0.9145291542720098
9.462473000000001	0.90298608403348
9.463473050000001	0.9123648655355404
9.464473100000001	0.9087576191527449
9.465473150000001	0.9306413605836529
9.466473200000001	0.911402926600883
9.467473250000001	0.9176553819431368
9.468473300000001	0.9239078865297304
9.469473350000001	0.911402926600883
9.470473400000001	0.9243888559970592
9.471473450000001	0.9228257421614957
9.4724735	0.9145291542720098
9.47347355	0.910801702455637
9.4744736	0.9337675882547797
9.47547365	0.9259519698326225
9.4764737	0.9040682776460545
9.47747375	0.9056313914816179
9.4784738	0.9243888559970592
9.47947385	0.9207816588586036
9.4804739	0.9139279793711037
9.48147395	0.9239078865297304
9.482474	0.9145291542720098
9.48347405	0.910801702455637
9.4844741	0.9170542070422307
9.48547415	0.908276698929756
9.4864742	0.935931926235589
9.48747425	0.9207816588586036
9.4884743	0.9259519698326225
9.48947435	0.9243888559970592
9.4904744	0.9176553819431368
9.49147445	0.9201804839576976
9.4924745	0.9056313914816179
9.49347455	0.9368938159259067
9.4944746	0.9411022372096082
9.49547465	0.9233067116288244
9.4964747	0.9150101237393385
9.49747475	0.9181363514104653
9.4984748	0.9145291542720098
9.49947485	0.9160922681075733
9.5004749	0.9212626283259322
9.50147495	0.9306413605836529
9.502475	0.9071945053171814
9.50347505	0.9181363514104653
9.5044751	0.9181363514104653
9.50547515	0.9067135850941925
9.5064752	0.9489178556317652
9.50747525	0.9311222808066416
9.5084753	0.911402926600883
9.50947535	0.9134470099037751
9.5104754	0.9165732375749021
9.51147545	0.9176553819431368
9.5124755	0.9139279793711037
9.51347555	0.9484368861644366
9.5144756	0.9317235049518876
9.51547565	0.9217435977932609
9.5164757	0.8998598563623529
9.517475750000001	0.910801702455637
9.518475800000001	0.908276698929756
9.519475850000001	0.9071945053171814
9.520475900000001	0.9129660404364462
9.521475950000001	0.9170542070422307
9.522476000000001	0.9092385886200736
9.523476050000001	0.9233067116288244
9.524476100000001	0.9154910932066672
9.525476150000001	0.9254710003652938
9.526476200000001	0.9311222808066416
9.527476250000001	0.9186173208777942
9.528476300000001	0.90767547478451
9.529476350000001	0.9071945053171814
9.530476400000001	0.911402926600883
9.53147645	0.9295591669710783
9.5324765	0.9103207329883084
9.53347655	0.9248698254643879
9.5344766	0.9134470099037751
9.53547665	0.9145291542720098
9.5364767	0.9145291542720098
9.53747675	0.8967336286912261
9.5384768	0.9154910932066672
9.53947685	0.9035873081787258
9.5404769	0.9071945053171814
9.54147695	0.9139279793711037
9.542477	0.8988979666720354
9.54347705	0.9196994652460289
9.5444771	0.9145291542720098
9.54547715	0.9098398127653194
9.5464772	0.9170542070422307
9.54747725	0.9176553819431368
9.5484773	0.9103207329883084
9.54947735	0.9279960531355148
9.5504774	0.9243888559970592
9.55147745	0.9150101237393385
9.5524775	0.9322044744192162
9.55347755	0.9217435977932609
9.5544776	0.9217435977932609
9.55547765	0.910801702455637
9.5564777	0.9134470099037751
9.55747775	0.911402926600883
9.5584778	0.9035873081787258
9.55947785	0.9098398127653194
9.5604779	0.9176553819431368
9.56147795	0.902505163810491
9.562478	0.9014229701979165
9.56347805	0.9092385886200736
9.5644781	0.9170542070422307
9.56547815	0.9207816588586036
9.5664782	0.9165732375749021
9.56747825	0.9295591669710783
9.5684783	0.9192185450230401
9.56947835	0.9170542070422307
9.5704784	0.9170542070422307
9.57147845	0.9098398127653194
9.5724785	0.9374950400711525
9.57347855	0.935931926235589
9.5744786	0.905150471258629
9.57547865	0.9212626283259322
9.576478700000001	0.8998598563623529
9.577478750000001	0.8967336286912261
9.578478800000001	0.90767547478451
9.579478850000001	0.9264329392999513
9.580478900000001	0.9123648655355404
9.581478950000001	0.9145291542720098
9.582479000000001	0.9201804839576976
9.583479050000001	0.8946895453883338
9.584479100000001	0.9328056493201222
9.585479150000001	0.9270341142008574
9.586479200000001	0.9040682776460545
9.587479250000001	0.9279960531355148
9.588479300000001	0.8998598563623529
9.589479350000001	0.90767547478451
9.5904794	0.9145291542720098
9.59147945	0.9228257421614957
9.5924795	0.9457915787162985
9.59347955	0.9254710003652938
9.5944796	0.9248698254643879
9.59547965	0.9139279793711037
9.5964797	0.8925252074075245
9.59747975	0.911402926600883
9.5984798	0.9150101237393385
9.59947985	0.9103207329883084
9.6004799	0.9343687631556857
9.60147995	0.9233067116288244
9.60248	0.927515083668186
9.60348005	0.9045492471133832
9.6044801	0.9217435977932609
9.60548015	0.9228257421614957
9.6064802	0.9196994652460289
9.60748025	0.9186173208777942
9.6084803	0.9118838468238718
9.60948035	0.9239078865297304
9.6104804	0.9098398127653194
9.61148045	0.9103207329883084
9.6124805	0.9154910932066672
9.61348055	0.9045492471133832
9.6144806	0.9176553819431368
9.61548065	0.9201804839576976
9.6164807	0.9160922681075733
9.61748075	0.9087576191527449
9.6184808	0.908276698929756
9.61948085	0.9239078865297304
9.6204809	0.9181363514104653
9.62148095	0.902505163810491
9.622481	0.9207816588586036
9.62348105	0.8972145981585548
9.6244811	0.9014229701979165
9.62548115	0.90298608403348
9.6264812	0.9290782467480893
9.62748125	0.9201804839576976
9.6284813	0.9160922681075733
9.62948135	0.9196994652460289
9.6304814	0.9233067116288244
9.63148145	0.9139279793711037
9.6324815	0.9134470099037751
9.63348155	0.9259519698326225
9.6344816	0.9129660404364462
9.635481650000001	0.9176553819431368
9.636481700000001	0.910801702455637
9.637481750000001	0.9035873081787258
9.638481800000001	0.9045492471133832
9.639481850000001	0.9400200928413734
9.640481900000001	0.9067135850941925
9.641481950000001	0.902505163810491
9.642482000000001	0.9270341142008574
9.643482050000001	0.911402926600883
9.644482100000001	0.9092385886200736
9.645482150000001	0.9129660404364462
9.646482200000001	0.9035873081787258
9.647482250000001	0.910801702455637
9.648482300000001	0.9212626283259322
9.64948235	0.9201804839576976
9.6504824	0.9264329392999513
9.65148245	0.9067135850941925
9.6524825	0.9228257421614957
9.65348255	0.9186173208777942
9.6544826	0.905150471258629
9.65548265	0.8936074010200992
9.6564827	0.894088370487428
9.65748275	0.9201804839576976
9.6584828	0.8946895453883338
9.65948285	0.9239078865297304
9.6604829	0.9411022372096082
9.66148295	0.9259519698326225
9.662483	0.8978157730594608
9.66348305	0.9212626283259322
9.6644831	0.9134470099037751
9.66548315	0.9176553819431368
9.6664832	0.9071945053171814
9.66748325	0.9092385886200736
9.6684833	0.9098398127653194
9.66948335	0.9259519698326225
9.6704834	0.9295591669710783
9.67148345	0.90298608403348
9.6724835	0.9123648655355404
9.67348355	0.9150101237393385
9.6744836	0.9233067116288244
9.67548365	0.9207816588586036
9.6764837	0.9071945053171814
9.67748375	0.9123648655355404
9.6784838	0.9176553819431368
9.67948385	0.9139279793711037
9.6804839	0.9395391233740445
9.68148395	0.905150471258629
9.682484	0.9192185450230401
9.68348405	0.9061123609489468
9.6844841	0.9129660404364462
9.68548415	0.9160922681075733
9.6864842	0.9092385886200736
9.68748425	0.9290782467480893
9.6884843	0.9290782467480893
9.68948435	0.9264329392999513
9.6904844	0.9176553819431368
9.69148445	0.9279960531355148
9.6924845	0.9270341142008574
9.69348455	0.9295591669710783
9.694484600000001	0.9129660404364462
9.695484650000001	0.9009420499749277
9.696484700000001	0.8946895453883338
9.697484750000001	0.911402926600883
9.698484800000001	0.910801702455637
9.699484850000001	0.9129660404364462
9.700484900000001	0.9118838468238718
9.701484950000001	0.9217435977932609
9.702485000000001	0.9139279793711037
9.703485050000001	0.9035873081787258
9.704485100000001	0.9259519698326225
9.705485150000001	0.9254710003652938
9.706485200000001	0.9233067116288244
9.707485250000001	0.9223447726941669
9.7084853	0.9160922681075733
9.70948535	0.9192185450230401
9.7104854	0.9290782467480893
9.71148545	0.9212626283259322
9.7124855	0.9150101237393385
9.71348555	0.9264329392999513
9.7144856	0.9004610805075989
9.71548565	0.9087576191527449
9.7164857	0.9154910932066672
9.71748575	0.9098398127653194
9.7184858	0.9087576191527449
9.71948585	0.9134470099037751
9.7204859	0.9176553819431368
9.72148595	0.9176553819431368
9.722486	0.9145291542720098
9.72348605	0.9295591669710783
9.7244861	0.9400200928413734
9.72548615	0.9154910932066672
9.7264862	0.9123648655355404
9.72748625	0.927515083668186
9.7284863	0.9134470099037751
9.72948635	0.9092385886200736
9.7304864	0.9243888559970592
9.73148645	0.9170542070422307
9.7324865	0.9212626283259322
9.73348655	0.935931926235589
9.7344866	0.9170542070422307
9.73548665	0.9290782467480893
9.7364867	0.9196994652460289
9.73748675	0.9045492471133832
9.7384868	0.9098398127653194
9.73948685	0.9009420499749277
9.7404869	0.9092385886200736
9.74148695	0.9160922681075733
9.742487	0.9098398127653194
9.74348705	0.9181363514104653
9.7444871	0.9192185450230401
9.74548715	0.9306413605836529
9.7464872	0.905150471258629
9.74748725	0.9243888559970592
9.7484873	0.9279960531355148
9.74948735	0.9431463205125004
9.7504874	0.908276698929756
9.75148745	0.9139279793711037
9.7524875	0.9009420499749277
9.753487550000001	0.9150101237393385
9.754487600000001	0.9233067116288244
9.755487650000001	0.8967336286912261
9.756487700000001	0.8909620935719612
9.757487750000001	0.885791782597942
9.758487800000001	0.9176553819431368
9.759487850000001	0.908276698929756
9.760487900000001	0.9279960531355148
9.761487950000001	0.9181363514104653
9.762488000000001	0.9160922681075733
9.763488050000001	0.90767547478451
9.764488100000001	0.911402926600883
9.765488150000001	0.9217435977932609
9.766488200000001	0.9207816588586036
9.76748825	0.9228257421614957
9.7684883	0.9176553819431368
9.76948835	0.90767547478451
9.7704884	0.9207816588586036
9.77148845	0.9129660404364462
9.7724885	0.9228257421614957
9.77348855	0.910801702455637
9.7744886	0.9181363514104653
9.77548865	0.927515083668186
9.7764887	0.9014229701979165
9.77748875	0.9067135850941925
9.7784888	0.910801702455637
9.77948885	0.9067135850941925
9.7804889	0.9160922681075733
9.78148895	0.910801702455637
9.782489	0.9134470099037751
9.78348905	0.9285972280364209
9.7844891	0.9154910932066672
9.78548915	0.9170542070422307
9.7864892	0.9186173208777942
9.78748925	0.9301603911163241
9.7884893	0.9343687631556857
9.78948935	0.9400200928413734
9.7904894	0.9248698254643879
9.79148945	0.9186173208777942
9.7924895	0.911402926600883
9.79348955	0.9103207329883084
9.7944896	0.9248698254643879
9.79548965	0.9196994652460289
9.7964897	0.9129660404364462
9.79748975	0.9014229701979165
9.7984898	0.90298608403348
9.79948985	0.9067135850941925
9.8004899	0.9201804839576976
9.80148995	0.9233067116288244
9.80249	0.9129660404364462
9.80349005	0.9154910932066672
9.8044901	0.910801702455637
9.80549015	0.9201804839576976
9.8064902	0.9160922681075733
9.80749025	0.9134470099037751
9.8084903	0.9160922681075733
9.80949035	0.9134470099037751
9.8104904	0.9301603911163241
9.81149045	0.9228257421614957
9.812490500000001	0.9092385886200736
9.813490550000001	0.910801702455637
9.814490600000001	0.905150471258629
9.815490650000001	0.9129660404364462
9.816490700000001	0.9239078865297304
9.817490750000001	0.9061123609489468
9.818490800000001	0.9150101237393385
9.819490850000001	0.8962526592238973
9.820490900000001	0.9014229701979165
9.821490950000001	0.9181363514104653
9.822491000000001	0.9103207329883084
9.823491050000001	0.9087576191527449
9.824491100000001	0.9196994652460289
9.825491150000001	0.9150101237393385
9.8264912	0.9233067116288244
9.82749125	0.9337675882547797
9.8284913	0.9186173208777942
9.82949135	0.9364128464585778
9.8304914	0.9217435977932609
9.83149145	0.9248698254643879
9.8324915	0.9337675882547797
9.83349155	0.9196994652460289
9.8344916	0.9201804839576976
9.83549165	0.908276698929756
9.8364917	0.9103207329883084
9.83749175	0.905150471258629
9.8384918	0.9123648655355404
9.83949185	0.9154910932066672
9.8404919	0.9228257421614957
9.84149195	0.9014229701979165
9.842492	0.9087576191527449
9.84349205	0.9154910932066672
9.8444921	0.9223447726941669
9.84549215	0.905150471258629
9.8464922	0.9129660404364462
9.84749225	0.911402926600883
9.8484923	0.9212626283259322
9.84949235	0.9139279793711037
9.8504924	0.8998598563623529
9.85149245	0.9181363514104653
9.8524925	0.9045492471133832
9.85349255	0.9139279793711037
9.8544926	0.9217435977932609
9.85549265	0.9201804839576976
9.8564927	0.9092385886200736
9.85749275	0.9087576191527449
9.8584928	0.9239078865297304
9.85949285	0.9243888559970592
9.8604929	0.9196994652460289
9.86149295	0.9248698254643879
9.862493	0.90767547478451
9.86349305	0.8993789361393641
9.8644931	0.9212626283259322
9.86549315	0.9201804839576976
9.8664932	0.8993789361393641
9.86749325	0.9248698254643879
9.8684933	0.9212626283259322
9.86949335	0.9129660404364462
9.8704934	0.9239078865297304
9.871493450000001	0.9129660404364462
9.872493500000001	0.9279960531355148
9.873493550000001	0.9264329392999513
9.874493600000001	0.9165732375749021
9.875493650000001	0.9056313914816179
9.876493700000001	0.9186173208777942
9.877493750000001	0.9165732375749021
9.878493800000001	0.9181363514104653
9.879493850000001	0.9181363514104653
9.880493900000001	0.9217435977932609
9.881493950000001	0.9129660404364462
9.882494000000001	0.9129660404364462
9.883494050000001	0.8920442379401958
9.884494100000001	0.8962526592238973
9.88549415	0.9217435977932609
9.8864942	0.9056313914816179
9.88749425	0.9134470099037751
9.8884943	0.9243888559970592
9.88949435	0.9150101237393385
9.8904944	0.933286618787451
9.89149445	0.9239078865297304
9.8924945	0.9270341142008574
9.89349455	0.9201804839576976
9.8944946	0.9248698254643879
9.89549465	0.9322044744192162
9.8964947	0.9239078865297304
9.89749475	0.9154910932066672
9.8984948	0.911402926600883
9.89949485	0.9279960531355148
9.9004949	0.927515083668186
9.90149495	0.9118838468238718
9.902495	0.9192185450230401
9.90349505	0.8972145981585548
9.9044951	0.9233067116288244
9.90549515	0.90298608403348
9.9064952	0.9145291542720098
9.90749525	0.9181363514104653
9.9084953	0.9118838468238718
9.90949535	0.9295591669710783
9.9104954	0.9139279793711037
9.91149545	0.9264329392999513
9.9124955	0.9228257421614957
9.91349555	0.90767547478451
9.9144956	0.9129660404364462
9.91549565	0.9254710003652938
9.9164957	0.9020241943431623
9.91749575	0.9061123609489468
9.9184958	0.9160922681075733
9.91949585	0.9061123609489468
9.9204959	0.9098398127653194
9.92149595	0.910801702455637
9.922496	0.9233067116288244
9.92349605	0.9056313914816179
9.9244961	0.9150101237393385
9.92549615	0.9207816588586036
9.9264962	0.935931926235589
9.92749625	0.9239078865297304
9.9284963	0.9134470099037751
9.92949635	0.9201804839576976
9.930496400000001	0.9154910932066672
9.931496450000001	0.9092385886200736
9.932496500000001	0.9207816588586036
9.933496550000001	0.905150471258629
9.934496600000001	0.9020241943431623
9.935496650000001	0.9145291542720098
9.936496700000001	0.9254710003652938
9.937496750000001	0.9150101237393385
9.938496800000001	0.8982967425267894
9.939496850000001	0.9223447726941669
9.940496900000001	0.9228257421614957
9.941496950000001	0.90767547478451
9.942497000000001	0.9306413605836529
9.943497050000001	0.910801702455637
9.9444971	0.90298608403348
9.94549715	0.9035873081787258
9.9464972	0.9207816588586036
9.94749725	0.9306413605836529
9.9484973	0.9285972280364209
9.94949735	0.9217435977932609
9.9504974	0.9160922681075733
9.95149745	0.9207816588586036
9.9524975	0.9186173208777942
9.95349755	0.9212626283259322
9.9544976	0.9254710003652938
9.95549765	0.908276698929756
9.9564977	0.9207816588586036
9.95749775	0.9103207329883084
9.9584978	0.9129660404364462
9.95949785	0.9139279793711037
9.9604979	0.9035873081787258
9.96149795	0.908276698929756
9.962498	0.8967336286912261
9.96349805	0.9160922681075733
9.9644981	0.9020241943431623
9.96549815	0.9270341142008574
9.9664982	0.9254710003652938
9.96749825	0.9212626283259322
9.9684983	0.9322044744192162
9.96949835	0.9186173208777942
9.9704984	0.9248698254643879
9.97149845	0.9254710003652938
9.9724985	0.9239078865297304
9.97349855	0.9045492471133832
9.9744986	0.9145291542720098
9.97549865	0.9207816588586036
9.9764987	0.9118838468238718
9.97749875	0.9212626283259322
9.9784988	0.8967336286912261
9.97949885	0.8978157730594608
9.9804989	0.9259519698326225
9.98149895	0.927515083668186
9.982499	0.9212626283259322
9.98349905	0.9154910932066672
9.9844991	0.9145291542720098
9.98549915	0.9129660404364462
9.9864992	0.9453106092489698
9.98749925	0.9145291542720098
9.98849929	0.9092385886200736
9.98949934	0.910801702455637
9.99049939	0.9343687631556857
9.99149944	0.8967336286912261
9.99249949	0.9165732375749021
9.99349954	0.9290782467480893
9.99449959	0.9181363514104653
9.99549964	0.910801702455637
9.99649969	0.90767547478451
9.99749974	0.9145291542720098
9.99849979	0.9192185450230401
9.99949984	0.9160922681075733
10.00049989	0.9243888559970592
10.00149994	0.9196994652460289
10.00249999	0.905150471258629
10.00350004	0.9056313914816179
10.00450009	0.9045492471133832
10.00550014	0.9098398127653194
10.00650019	0.9270341142008574
10.00750024	0.9306413605836529
10.00850029	0.9207816588586036
10.00950034	0.9098398127653194
10.01050039	0.9295591669710783
10.01150044	0.9134470099037751
10.01250049	0.9196994652460289
10.01350054	0.9279960531355148
10.01450059	0.9061123609489468
10.01550064	0.9186173208777942
10.01650069	0.9118838468238718
10.017500740000001	0.9020241943431623
10.018500790000001	0.9123648655355404
10.019500840000001	0.9426653510451717
10.020500890000001	0.9154910932066672
10.021500940000001	0.908276698929756
10.022500990000001	0.9201804839576976
10.023501040000001	0.9056313914816179
10.024501090000001	0.9154910932066672
10.025501140000001	0.9061123609489468
10.026501190000001	0.9285972280364209
10.027501240000001	0.9192185450230401
10.028501290000001	0.9233067116288244
10.029501340000001	0.9092385886200736
10.030501390000001	0.905150471258629
10.03150144	0.9437474954134063
10.03250149	0.9233067116288244
10.03350154	0.9061123609489468
10.03450159	0.9165732375749021
10.03550164	0.9118838468238718
10.03650169	0.9129660404364462
10.03750174	0.9067135850941925
10.03850179	0.9217435977932609
10.03950184	0.9192185450230401
10.04050189	0.9228257421614957
10.04150194	0.9201804839576976
10.04250199	0.911402926600883
10.04350204	0.910801702455637
10.04450209	0.9067135850941925
10.04550214	0.9103207329883084
10.04650219	0.9348497326230145
10.04750224	0.9421843815778429
10.04850229	0.9170542070422307
10.04950234	0.9279960531355148
10.05050239	0.9009420499749277
10.05150244	0.9040682776460545
10.05250249	0.9176553819431368
10.05350254	0.9233067116288244
10.05450259	0.9228257421614957
10.05550264	0.9201804839576976
10.05650269	0.8900002038816436
10.05750274	0.9071945053171814
10.05850279	0.9170542070422307
10.05950284	0.9092385886200736
10.06050289	0.9129660404364462
10.06150294	0.927515083668186
10.06250299	0.9056313914816179
10.06350304	0.9290782467480893
10.06450309	0.9181363514104653
10.06550314	0.9145291542720098
10.06650319	0.9170542070422307
10.06750324	0.9233067116288244
10.06850329	0.9264329392999513
10.06950334	0.9201804839576976
10.07050339	0.9118838468238718
10.07150344	0.9176553819431368
10.07250349	0.9004610805075989
10.07350354	0.9217435977932609
10.07450359	0.9264329392999513
10.07550364	0.9239078865297304
10.076503690000001	0.9150101237393385
10.077503740000001	0.8972145981585548
10.078503790000001	0.9071945053171814
10.079503840000001	0.908276698929756
10.080503890000001	0.8972145981585548
10.081503940000001	0.9176553819431368
10.082503990000001	0.9201804839576976
10.083504040000001	0.9165732375749021
10.084504090000001	0.9092385886200736
10.085504140000001	0.9181363514104653
10.086504190000001	0.9207816588586036
10.087504240000001	0.9317235049518876
10.088504290000001	0.9150101237393385
10.089504340000001	0.9223447726941669
10.09050439	0.9196994652460289
10.09150444	0.9004610805075989
10.09250449	0.9123648655355404
10.09350454	0.9322044744192162
10.09450459	0.9165732375749021
10.09550464	0.9239078865297304
10.09650469	0.9343687631556857
10.09750474	0.8967336286912261
10.09850479	0.9045492471133832
10.09950484	0.9176553819431368
10.10050489	0.9061123609489468
10.10150494	0.927515083668186
10.10250499	0.90767547478451
10.10350504	0.8951705148556626
10.10450509	0.9328056493201222
10.10550514	0.9160922681075733
10.10650519	0.9264329392999513
10.10750524	0.9306413605836529
10.10850529	0.9201804839576976
10.10950534	0.9254710003652938
10.11050539	0.9243888559970592
10.11150544	0.9129660404364462
10.11250549	0.9254710003652938
10.11350554	0.9353307020903432
10.11450559	0.9285972280364209
10.11550564	0.9192185450230401
10.11650569	0.9145291542720098
10.11750574	0.8993789361393641
10.11850579	0.9150101237393385
10.11950584	0.9009420499749277
10.12050589	0.9279960531355148
10.12150594	0.9259519698326225
10.12250599	0.9092385886200736
10.12350604	0.9056313914816179
10.12450609	0.9285972280364209
10.12550614	0.9196994652460289
10.12650619	0.9176553819431368
10.12750624	0.9290782467480893
10.12850629	0.9139279793711037
10.12950634	0.933286618787451
10.13050639	0.9134470099037751
10.13150644	0.908276698929756
10.13250649	0.9239078865297304
10.13350654	0.933286618787451
10.13450659	0.9295591669710783
10.135506640000001	0.9009420499749277
10.136506690000001	0.9004610805075989
10.137506740000001	0.9196994652460289
10.138506790000001	0.902505163810491
10.139506840000001	0.911402926600883
10.140506890000001	0.9160922681075733
10.141506940000001	0.9212626283259322
10.142506990000001	0.911402926600883
10.143507040000001	0.9103207329883084
10.144507090000001	0.9186173208777942
10.145507140000001	0.9123648655355404
10.146507190000001	0.9123648655355404
10.147507240000001	0.9390581539067161
10.148507290000001	0.9348497326230145
10.14950734	0.9186173208777942
10.15050739	0.9201804839576976
10.15150744	0.9322044744192162
10.15250749	0.9150101237393385
10.15350754	0.9181363514104653
10.15450759	0.9239078865297304
10.15550764	0.9123648655355404
10.15650769	0.9176553819431368
10.15750774	0.9165732375749021
10.15850779	0.9154910932066672
10.15950784	0.9176553819431368
10.16050789	0.9154910932066672
10.16150794	0.9176553819431368
10.16250799	0.9123648655355404
10.16350804	0.9134470099037751
10.16450809	0.8982967425267894
10.16550814	0.9207816588586036
10.16650819	0.9134470099037751
10.16750824	0.9217435977932609
10.16850829	0.908276698929756
10.16950834	0.9192185450230401
10.17050839	0.9223447726941669
10.17150844	0.9176553819431368
10.17250849	0.9014229701979165
10.17350854	0.9186173208777942
10.17450859	0.908276698929756
10.17550864	0.9270341142008574
10.17650869	0.9087576191527449
10.17750874	0.9259519698326225
10.17850879	0.9139279793711037
10.17950884	0.9201804839576976
10.18050889	0.9239078865297304
10.18150894	0.8956514843229912
10.18250899	0.9154910932066672
10.18350904	0.8811023918469117
10.18450909	0.902505163810491
10.18550914	0.9306413605836529
10.18650919	0.9301603911163241
10.18750924	0.9176553819431368
10.18850929	0.9150101237393385
10.18950934	0.9170542070422307
10.19050939	0.9123648655355404
10.19150944	0.9259519698326225
10.19250949	0.9306413605836529
10.19350954	0.9442284648807352
10.194509590000001	0.9123648655355404
10.195509640000001	0.9129660404364462
10.196509690000001	0.9004610805075989
10.197509740000001	0.8982967425267894
10.198509790000001	0.9123648655355404
10.199509840000001	0.9207816588586036
10.200509890000001	0.9123648655355404
10.201509940000001	0.927515083668186
10.202509990000001	0.9233067116288244
10.203510040000001	0.9098398127653194
10.204510090000001	0.9248698254643879
10.205510140000001	0.9186173208777942
10.206510190000001	0.9301603911163241
10.207510240000001	0.9212626283259322
10.20851029	0.9264329392999513
10.20951034	0.9207816588586036
10.21051039	0.9176553819431368
10.21151044	0.9160922681075733
10.21251049	0.9353307020903432
10.21351054	0.9254710003652938
10.21451059	0.9129660404364462
10.21551064	0.9279960531355148
10.21651069	0.902505163810491
10.21751074	0.910801702455637
10.21851079	0.90298608403348
10.21951084	0.9087576191527449
10.22051089	0.9186173208777942
10.22151094	0.9165732375749021
10.22251099	0.9123648655355404
10.22351104	0.9040682776460545
10.22451109	0.911402926600883
10.22551114	0.9217435977932609
10.22651119	0.9092385886200736
10.22751124	0.9145291542720098
10.22851129	0.9239078865297304
10.22951134	0.8956514843229912
10.23051139	0.9259519698326225
10.23151144	0.9192185450230401
10.23251149	0.9118838468238718
10.23351154	0.9061123609489468
10.23451159	0.9207816588586036
10.23551164	0.9212626283259322
10.23651169	0.8972145981585548
10.23751174	0.9092385886200736
10.23851179	0.9170542070422307
10.23951184	0.9165732375749021
10.24051189	0.9123648655355404
10.24151194	0.9071945053171814
10.24251199	0.9123648655355404
10.24351204	0.8936074010200992
10.24451209	0.9176553819431368
10.24551214	0.9223447726941669
10.24651219	0.9176553819431368
10.24751224	0.905150471258629
10.24851229	0.9239078865297304
10.24951234	0.910801702455637
10.25051239	0.9118838468238718
10.25151244	0.9364128464585778
10.25251249	0.8920442379401958
10.253512540000001	0.9139279793711037
10.254512590000001	0.9165732375749021
10.255512640000001	0.9192185450230401
10.256512690000001	0.9165732375749021
10.257512740000001	0.9165732375749021
10.258512790000001	0.9233067116288244
10.259512840000001	0.9020241943431623
10.260512890000001	0.9306413605836529
10.261512940000001	0.9228257421614957
10.262512990000001	0.9207816588586036
10.263513040000001	0.910801702455637
10.264513090000001	0.9154910932066672
10.265513140000001	0.9118838468238718
10.266513190000001	0.9295591669710783
10.26751324	0.9129660404364462
10.26851329	0.9212626283259322
10.26951334	0.9368938159259067
10.27051339	0.9165732375749021
10.27151344	0.9165732375749021
10.27251349	0.9145291542720098
10.27351354	0.9217435977932609
10.27451359	0.9014229701979165
10.27551364	0.9254710003652938
10.27651369	0.9145291542720098
10.27751374	0.9264329392999513
10.27851379	0.8988979666720354
10.27951384	0.9145291542720098
10.28051389	0.9092385886200736
10.28151394	0.9139279793711037
10.28251399	0.9343687631556857
10.28351404	0.9223447726941669
10.28451409	0.9317235049518876
10.28551414	0.9014229701979165
10.28651419	0.9207816588586036
10.28751424	0.9150101237393385
10.28851429	0.9181363514104653
10.28951434	0.9207816588586036
10.29051439	0.910801702455637
10.29151444	0.9129660404364462
10.29251449	0.9170542070422307
10.29351454	0.902505163810491
10.29451459	0.9154910932066672
10.29551464	0.9207816588586036
10.29651469	0.9009420499749277
10.29751474	0.90298608403348
10.29851479	0.9295591669710783
10.29951484	0.9139279793711037
10.30051489	0.9154910932066672
10.30151494	0.9165732375749021
10.30251499	0.9103207329883084
10.30351504	0.9014229701979165
10.30451509	0.9254710003652938
10.30551514	0.9145291542720098
10.30651519	0.9176553819431368
10.30751524	0.9170542070422307
10.30851529	0.9223447726941669
10.30951534	0.8978157730594608
10.31051539	0.9201804839576976
10.31151544	0.9223447726941669
10.312515490000001	0.9270341142008574
10.313515540000001	0.933286618787451
10.314515590000001	0.9160922681075733
10.315515640000001	0.911402926600883
10.316515690000001	0.9118838468238718
10.317515740000001	0.9165732375749021
10.318515790000001	0.9270341142008574
10.319515840000001	0.9186173208777942
10.320515890000001	0.9212626283259322
10.321515940000001	0.9239078865297304
10.322515990000001	0.9306413605836529
10.323516040000001	0.9004610805075989
10.324516090000001	0.9337675882547797
10.325516140000001	0.9165732375749021
10.32651619	0.9181363514104653
10.32751624	0.9061123609489468
10.32851629	0.9243888559970592
10.32951634	0.9134470099037751
10.33051639	0.9295591669710783
10.33151644	0.9270341142008574
10.33251649	0.9290782467480893
10.33351654	0.9160922681075733
10.33451659	0.9254710003652938
10.33551664	0.908276698929756
10.33651669	0.9045492471133832
10.33751674	0.905150471258629
10.33851679	0.9004610805075989
10.33951684	0.9259519698326225
10.34051689	0.9201804839576976
10.34151694	0.9217435977932609
10.34251699	0.9170542070422307
10.34351704	0.9139279793711037
10.34451709	0.8998598563623529
10.34551714	0.9071945053171814
10.34651719	0.911402926600883
10.34751724	0.9311222808066416
10.34851729	0.911402926600883
10.34951734	0.9145291542720098
10.35051739	0.9259519698326225
10.35151744	0.90298608403348
10.35251749	0.9160922681075733
10.35351754	0.9201804839576976
10.35451759	0.9165732375749021
10.35551764	0.9248698254643879
10.35651769	0.9129660404364462
10.35751774	0.9207816588586036
10.35851779	0.902505163810491
10.35951784	0.9264329392999513
10.36051789	0.9201804839576976
10.36151794	0.9181363514104653
10.36251799	0.9254710003652938
10.36351804	0.9176553819431368
10.36451809	0.9154910932066672
10.36551814	0.9045492471133832
10.36651819	0.9243888559970592
10.36751824	0.9228257421614957
10.36851829	0.9348497326230145
10.36951834	0.9207816588586036
10.37051839	0.9207816588586036
10.371518440000001	0.927515083668186
10.372518490000001	0.9243888559970592
10.373518540000001	0.9176553819431368
10.374518590000001	0.9118838468238718
10.375518640000001	0.9196994652460289
10.376518690000001	0.90767547478451
10.377518740000001	0.9243888559970592
10.378518790000001	0.9259519698326225
10.379518840000001	0.9306413605836529
10.380518890000001	0.9192185450230401
10.381518940000001	0.9067135850941925
10.382518990000001	0.9160922681075733
10.383519040000001	0.894088370487428
10.384519090000001	0.910801702455637
10.38551914	0.9196994652460289
10.38651919	0.9223447726941669
10.38751924	0.9348497326230145
10.38851929	0.9239078865297304
10.38951934	0.9243888559970592
10.39051939	0.90767547478451
10.39151944	0.9212626283259322
10.39251949	0.9337675882547797
10.39351954	0.9239078865297304
10.39451959	0.9264329392999513
10.39551964	0.9243888559970592
10.39651969	0.9067135850941925
10.39751974	0.9181363514104653
10.39851979	0.9165732375749021
10.39951984	0.9176553819431368
10.40051989	0.9040682776460545
10.40151994	0.9145291542720098
10.40251999	0.9154910932066672
10.40352004	0.9045492471133832
10.40452009	0.9150101237393385
10.40552014	0.8909620935719612
10.40652019	0.9118838468238718
10.40752024	0.9306413605836529
10.40852029	0.9279960531355148
10.40952034	0.9290782467480893
10.41052039	0.9212626283259322
10.41152044	0.9098398127653194
10.41252049	0.9254710003652938
10.41352054	0.9243888559970592
10.41452059	0.9239078865297304
10.41552064	0.9071945053171814
10.41652069	0.8972145981585548
10.41752074	0.9103207329883084
10.41852079	0.9186173208777942
10.41952084	0.9056313914816179
10.42052089	0.9103207329883084
10.42152094	0.9233067116288244
10.42252099	0.9035873081787258
10.42352104	0.9150101237393385
10.42452109	0.9087576191527449
10.42552114	0.9123648655355404
10.42652119	0.9295591669710783
10.42752124	0.9160922681075733
10.42852129	0.9364128464585778
10.42952134	0.9243888559970592
10.430521390000001	0.9154910932066672
10.431521440000001	0.9192185450230401
10.432521490000001	0.9317235049518876
10.433521540000001	0.9181363514104653
10.434521590000001	0.9254710003652938
10.435521640000001	0.9254710003652938
10.436521690000001	0.9098398127653194
10.437521740000001	0.9035873081787258
10.438521790000001	0.9212626283259322
10.439521840000001	0.9040682776460545
10.440521890000001	0.9317235049518876
10.441521940000001	0.9092385886200736
10.442521990000001	0.9223447726941669
10.443522040000001	0.9071945053171814
10.44452209	0.9264329392999513
10.44552214	0.9442284648807352
10.44652219	0.911402926600883
10.44752224	0.9212626283259322
10.44852229	0.9150101237393385
10.44952234	0.9254710003652938
10.45052239	0.9212626283259322
10.45152244	0.9118838468238718
10.45252249	0.9040682776460545
10.45352254	0.9228257421614957
10.45452259	0.9176553819431368
10.45552264	0.9270341142008574
10.45652269	0.9311222808066416
10.45752274	0.8998598563623529
10.45852279	0.9192185450230401
10.45952284	0.9264329392999513
10.46052289	0.9259519698326225
10.46152294	0.9301603911163241
10.46252299	0.9223447726941669
10.46352304	0.9239078865297304
10.46452309	0.8868739269661768
10.46552314	0.9134470099037751
10.46652319	0.9223447726941669
10.46752324	0.9248698254643879
10.46852329	0.9259519698326225
10.46952334	0.9196994652460289
10.47052339	0.9139279793711037
10.47152344	0.8998598563623529
10.47252349	0.9223447726941669
10.47352354	0.9129660404364462
10.47452359	0.9123648655355404
10.47552364	0.9145291542720098
10.47652369	0.9181363514104653
10.47752374	0.8967336286912261
10.47852379	0.9118838468238718
10.47952384	0.9228257421614957
10.48052389	0.9160922681075733
10.48152394	0.9259519698326225
10.48252399	0.9165732375749021
10.48352404	0.8978157730594608
10.48452409	0.9123648655355404
10.48552414	0.9176553819431368
10.48652419	0.9170542070422307
10.48752424	0.9248698254643879
10.48852429	0.9207816588586036
10.489524340000001	0.9322044744192162
10.490524390000001	0.9170542070422307
10.491524440000001	0.9374950400711525
10.492524490000001	0.9129660404364462
10.493524540000001	0.9170542070422307
10.494524590000001	0.8988979666720354
10.495524640000001	0.933286618787451
10.496524690000001	0.9181363514104653
10.497524740000001	0.9087576191527449
10.498524790000001	0.8978157730594608
10.499524840000001	0.9134470099037751
10.500524890000001	0.9233067116288244
10.501524940000001	0.9196994652460289
10.502524990000001	0.9196994652460289
10.50352504	0.905150471258629
10.50452509	0.9154910932066672
10.50552514	0.9290782467480893
10.50652519	0.9061123609489468
10.50752524	0.9123648655355404
10.50852529	0.9248698254643879
10.50952534	0.9192185450230401
10.51052539	0.9223447726941669
10.51152544	0.9295591669710783
10.51252549	0.910801702455637
10.51352554	0.9192185450230401
10.51452559	0.935931926235589
10.51552564	0.9212626283259322
10.51652569	0.9248698254643879
10.51752574	0.9103207329883084
10.51852579	0.9248698254643879
10.51952584	0.9145291542720098
10.52052589	0.9233067116288244
10.52152594	0.8988979666720354
10.52252599	0.8982967425267894
10.52352604	0.9228257421614957
10.52452609	0.9150101237393385
10.52552614	0.9228257421614957
10.52652619	0.9207816588586036
10.52752624	0.9181363514104653
10.52852629	0.9181363514104653
10.52952634	0.9337675882547797
10.53052639	0.9118838468238718
10.53152644	0.90298608403348
10.53252649	0.9248698254643879
10.53352654	0.9192185450230401
10.53452659	0.9139279793711037
10.53552664	0.9207816588586036
10.53652669	0.9170542070422307
10.53752674	0.9186173208777942
10.53852679	0.9212626283259322
10.53952684	0.9233067116288244
10.54052689	0.8925252074075245
10.54152694	0.9233067116288244
10.54252699	0.908276698929756
10.54352704	0.9129660404364462
10.54452709	0.9092385886200736
10.54552714	0.9201804839576976
10.54652719	0.9176553819431368
10.54752724	0.9317235049518876
10.548527290000001	0.9285972280364209
10.549527340000001	0.9186173208777942
10.550527390000001	0.9035873081787258
10.551527440000001	0.927515083668186
10.552527490000001	0.9233067116288244
10.553527540000001	0.9217435977932609
10.554527590000001	0.9364128464585778
10.555527640000001	0.9196994652460289
10.556527690000001	0.9123648655355404
10.557527740000001	0.908276698929756
10.558527790000001	0.90298608403348
10.559527840000001	0.9201804839576976
10.560527890000001	0.9254710003652938
10.561527940000001	0.8998598563623529
10.56252799	0.9207816588586036
10.56352804	0.9176553819431368
10.56452809	0.9139279793711037
10.56552814	0.9196994652460289
10.56652819	0.8998598563623529
10.56752824	0.9217435977932609
10.56852829	0.9061123609489468
10.56952834	0.9279960531355148
10.57052839	0.9254710003652938
10.57152844	0.9098398127653194
10.57252849	0.90767547478451
10.57352854	0.9056313914816179
10.57452859	0.911402926600883
10.57552864	0.9004610805075989
10.57652869	0.9129660404364462
10.57752874	0.9186173208777942
10.57852879	0.9092385886200736
10.57952884	0.910801702455637
10.58052889	0.9040682776460545
10.58152894	0.9145291542720098
10.58252899	0.908276698929756
10.58352904	0.9123648655355404
10.58452909	0.9270341142008574
10.58552914	0.9248698254643879
10.58652919	0.9239078865297304
10.58752924	0.927515083668186
10.58852929	0.9145291542720098
10.58952934	0.9071945053171814
10.59052939	0.9285972280364209
10.59152944	0.9176553819431368
10.59252949	0.9201804839576976
10.59352954	0.927515083668186
10.59452959	0.9176553819431368
10.59552964	0.9160922681075733
10.59652969	0.9196994652460289
10.59752974	0.8993789361393641
10.59852979	0.9067135850941925
10.59952984	0.9353307020903432
10.60052989	0.9207816588586036
10.60152994	0.9087576191527449
10.60252999	0.911402926600883
10.60353004	0.9087576191527449
10.60453009	0.9223447726941669
10.60553014	0.9129660404364462
10.60653019	0.9071945053171814
10.60753024	0.9123648655355404
10.608530290000001	0.9207816588586036
10.609530340000001	0.9160922681075733
10.610530390000001	0.9118838468238718
10.611530440000001	0.9103207329883084
10.612530490000001	0.927515083668186
10.613530540000001	0.9212626283259322
10.614530590000001	0.9040682776460545
10.615530640000001	0.9123648655355404
10.616530690000001	0.9207816588586036
10.617530740000001	0.9322044744192162
10.618530790000001	0.9150101237393385
10.619530840000001	0.9201804839576976
10.620530890000001	0.9103207329883084
10.62153094	0.9270341142008574
10.62253099	0.9071945053171814
10.62353104	0.9134470099037751
10.62453109	0.90767547478451
10.62553114	0.9123648655355404
10.62653119	0.9196994652460289
10.62753124	0.9243888559970592
10.62853129	0.9154910932066672
10.62953134	0.9328056493201222
10.63053139	0.90767547478451
10.63153144	0.9223447726941669
10.63253149	0.9311222808066416
10.63353154	0.9254710003652938
10.63453159	0.910801702455637
10.63553164	0.9295591669710783
10.63653169	0.9056313914816179
10.63753174	0.9123648655355404
10.63853179	0.9379760095384813
10.63953184	0.9154910932066672
10.64053189	0.9045492471133832
10.64153194	0.9186173208777942
10.64253199	0.9004610805075989
10.64353204	0.9301603911163241
10.64453209	0.9092385886200736
10.64553214	0.910801702455637
10.64653219	0.9123648655355404
10.64753224	0.9176553819431368
10.64853229	0.9134470099037751
10.64953234	0.9176553819431368
10.65053239	0.9129660404364462
10.65153244	0.9201804839576976
10.65253249	0.9264329392999513
10.65353254	0.9223447726941669
10.65453259	0.9123648655355404
10.65553264	0.9145291542720098
10.65653269	0.9154910932066672
10.65753274	0.9217435977932609
10.65853279	0.9061123609489468
10.65953284	0.9092385886200736
10.66053289	0.9118838468238718
10.66153294	0.9337675882547797
10.66253299	0.90298608403348
10.66353304	0.9092385886200736
10.66453309	0.9067135850941925
10.66553314	0.9170542070422307
10.66653319	0.9217435977932609
10.667533240000001	0.9165732375749021
10.668533290000001	0.9150101237393385
10.669533340000001	0.9400200928413734
10.670533390000001	0.9337675882547797
10.671533440000001	0.9328056493201222
10.672533490000001	0.9056313914816179
10.673533540000001	0.9295591669710783
10.674533590000001	0.9201804839576976
10.675533640000001	0.910801702455637
10.676533690000001	0.8956514843229912
10.677533740000001	0.9067135850941925
10.678533790000001	0.9181363514104653
10.679533840000001	0.9196994652460289
10.68053389	0.9087576191527449
10.68153394	0.9228257421614957
10.68253399	0.9196994652460289
10.68353404	0.9123648655355404
10.68453409	0.9009420499749277
10.68553414	0.9233067116288244
10.68653419	0.9139279793711037
10.68753424	0.9201804839576976
10.68853429	0.9301603911163241
10.68953434	0.9259519698326225
10.69053439	0.9379760095384813
10.69153444	0.9223447726941669
10.69253449	0.9150101237393385
10.69353454	0.9223447726941669
10.69453459	0.9087576191527449
10.69553464	0.908276698929756
10.69653469	0.9092385886200736
10.69753474	0.9020241943431623
10.69853479	0.9150101237393385
10.69953484	0.9165732375749021
10.70053489	0.9186173208777942
10.70153494	0.9160922681075733
10.70253499	0.9118838468238718
10.70353504	0.9228257421614957
10.70453509	0.9243888559970592
10.70553514	0.9170542070422307
10.70653519	0.9170542070422307
10.70753524	0.9212626283259322
10.70853529	0.9290782467480893
10.70953534	0.9217435977932609
10.71053539	0.9071945053171814
10.71153544	0.9118838468238718
10.71253549	0.9192185450230401
10.71353554	0.9328056493201222
10.71453559	0.9223447726941669
10.71553564	0.9442284648807352
10.71653569	0.9212626283259322
10.71753574	0.9123648655355404
10.71853579	0.9196994652460289
10.71953584	0.9192185450230401
10.72053589	0.9233067116288244
10.72153594	0.9311222808066416
10.72253599	0.911402926600883
10.72353604	0.9160922681075733
10.72453609	0.9181363514104653
10.72553614	0.902505163810491
10.726536190000001	0.9311222808066416
10.727536240000001	0.9270341142008574
10.728536290000001	0.9311222808066416
10.729536340000001	0.9067135850941925
10.730536390000001	0.9207816588586036
10.731536440000001	0.9243888559970592
10.732536490000001	0.9306413605836529
10.733536540000001	0.905150471258629
10.734536590000001	0.9254710003652938
10.735536640000001	0.9160922681075733
10.736536690000001	0.9170542070422307
10.737536740000001	0.9020241943431623
10.738536790000001	0.9071945053171814
10.739536840000001	0.9061123609489468
10.74053689	0.9165732375749021
10.74153694	0.9233067116288244
10.74253699	0.9087576191527449
10.74353704	0.9170542070422307
10.74453709	0.9322044744192162
10.74553714	0.9207816588586036
10.74653719	0.9322044744192162
10.74753724	0.9259519698326225
10.74853729	0.9233067116288244
10.74953734	0.9337675882547797
10.75053739	0.9295591669710783
10.75153744	0.9154910932066672
10.75253749	0.9337675882547797
10.75353754	0.9181363514104653
10.75453759	0.9045492471133832
10.75553764	0.9223447726941669
10.75653769	0.9092385886200736
10.75753774	0.9139279793711037
10.75853779	0.9098398127653194
10.75953784	0.9118838468238718
10.76053789	0.9098398127653194
10.76153794	0.9186173208777942
10.76253799	0.905150471258629
10.76353804	0.911402926600883
10.76453809	0.90767547478451
10.76553814	0.927515083668186
10.76653819	0.9192185450230401
10.76753824	0.927515083668186
10.76853829	0.9306413605836529
10.76953834	0.9295591669710783
10.77053839	0.9201804839576976
10.77153844	0.9468737230845333
10.77253849	0.9139279793711037
10.77353854	0.9254710003652938
10.77453859	0.9201804839576976
10.77553864	0.9186173208777942
10.77653869	0.9196994652460289
10.77753874	0.90298608403348
10.77853879	0.908276698929756
10.77953884	0.9239078865297304
10.78053889	0.9207816588586036
10.78153894	0.9123648655355404
10.78253899	0.9170542070422307
10.78353904	0.9150101237393385
10.78453909	0.9087576191527449
10.785539140000001	0.910801702455637
10.786539190000001	0.9343687631556857
10.787539240000001	0.9212626283259322
10.788539290000001	0.9311222808066416
10.789539340000001	0.9322044744192162
10.790539390000001	0.9020241943431623
10.791539440000001	0.9279960531355148
10.792539490000001	0.9087576191527449
10.793539540000001	0.9368938159259067
10.794539590000001	0.9306413605836529
10.795539640000001	0.9212626283259322
10.796539690000001	0.9239078865297304
10.797539740000001	0.9020241943431623
10.798539790000001	0.9165732375749021
10.79953984	0.9196994652460289
10.80053989	0.9364128464585778
10.80153994	0.9176553819431368
10.80253999	0.9243888559970592
10.80354004	0.9067135850941925
10.80454009	0.9098398127653194
10.80554014	0.9098398127653194
10.80654019	0.9201804839576976
10.80754024	0.9243888559970592
10.80854029	0.910801702455637
10.80954034	0.9285972280364209
10.81054039	0.9239078865297304
10.81154044	0.9103207329883084
10.81254049	0.9270341142008574
10.81354054	0.9212626283259322
10.81454059	0.9186173208777942
10.81554064	0.9254710003652938
10.81654069	0.8993789361393641
10.81754074	0.9176553819431368
10.81854079	0.9228257421614957
10.81954084	0.910801702455637
10.82054089	0.9154910932066672
10.82154094	0.9103207329883084
10.82254099	0.90298608403348
10.82354104	0.9067135850941925
10.82454109	0.9228257421614957
10.82554114	0.9181363514104653
10.82654119	0.9103207329883084
10.82754124	0.9374950400711525
10.82854129	0.9196994652460289
10.82954134	0.9248698254643879
10.83054139	0.9176553819431368
10.83154144	0.9129660404364462
10.83254149	0.9192185450230401
10.83354154	0.9306413605836529
10.83454159	0.9248698254643879
10.83554164	0.9317235049518876
10.83654169	0.8993789361393641
10.83754174	0.8982967425267894
10.83854179	0.9181363514104653
10.83954184	0.9098398127653194
10.84054189	0.9212626283259322
10.84154194	0.9411022372096082
10.84254199	0.9201804839576976
10.84354204	0.9217435977932609
10.844542090000001	0.9301603911163241
10.845542140000001	0.9098398127653194
10.846542190000001	0.9295591669710783
10.847542240000001	0.9317235049518876
10.848542290000001	0.9306413605836529
10.849542340000001	0.9223447726941669
10.850542390000001	0.9134470099037751
10.851542440000001	0.9160922681075733
10.852542490000001	0.9306413605836529
10.853542540000001	0.9176553819431368
10.854542590000001	0.9228257421614957
10.855542640000001	0.9170542070422307
10.856542690000001	0.911402926600883
10.857542740000001	0.9150101237393385
10.85854279	0.9087576191527449
10.85954284	0.9160922681075733
10.86054289	0.9134470099037751
10.86154294	0.9343687631556857
10.86254299	0.908276698929756
10.86354304	0.9045492471133832
10.86454309	0.9196994652460289
10.86554314	0.9035873081787258
10.86654319	0.9181363514104653
10.86754324	0.9192185450230401
10.86854329	0.910801702455637
10.86954334	0.9165732375749021
10.87054339	0.9317235049518876
10.87154344	0.9160922681075733
10.87254349	0.9264329392999513
10.87354354	0.9254710003652938
10.87454359	0.9056313914816179
10.87554364	0.9311222808066416
10.87654369	0.9192185450230401
10.87754374	0.9254710003652938
10.87854379	0.9134470099037751
10.87954384	0.9150101237393385
10.88054389	0.9020241943431623
10.88154394	0.9348497326230145
10.88254399	0.9160922681075733
10.88354404	0.9295591669710783
10.88454409	0.9264329392999513
10.88554414	0.9103207329883084
10.88654419	0.9248698254643879
10.88754424	0.9239078865297304
10.88854429	0.9186173208777942
10.88954434	0.9285972280364209
10.89054439	0.9368938159259067
10.89154444	0.9270341142008574
10.89254449	0.9217435977932609
10.89354454	0.9248698254643879
10.89454459	0.9295591669710783
10.89554464	0.9087576191527449
10.89654469	0.9176553819431368
10.89754474	0.9160922681075733
10.89854479	0.9087576191527449
10.89954484	0.9160922681075733
10.90054489	0.9196994652460289
10.90154494	0.9067135850941925
10.90254499	0.9201804839576976
10.903545040000001	0.9071945053171814
10.904545090000001	0.9201804839576976
10.905545140000001	0.9348497326230145
10.906545190000001	0.9192185450230401
10.907545240000001	0.9087576191527449
10.908545290000001	0.9207816588586036
10.909545340000001	0.9201804839576976
10.910545390000001	0.9009420499749277
10.911545440000001	0.9118838468238718
10.912545490000001	0.9337675882547797
10.913545540000001	0.9437474954134063
10.914545590000001	0.927515083668186
10.915545640000001	0.9186173208777942
10.916545690000001	0.9176553819431368
10.91754574	0.9201804839576976
10.91854579	0.933286618787451
10.91954584	0.902505163810491
10.92054589	0.9207816588586036
10.92154594	0.9139279793711037
10.92254599	0.9212626283259322
10.92354604	0.9233067116288244
10.92454609	0.9243888559970592
10.92554614	0.905150471258629
10.92654619	0.9207816588586036
10.92754624	0.9207816588586036
10.92854629	0.9217435977932609
10.92954634	0.9223447726941669
10.93054639	0.9160922681075733
10.93154644	0.9239078865297304
10.93254649	0.9170542070422307
10.93354654	0.9228257421614957
10.93454659	0.9207816588586036
10.93554664	0.9134470099037751
10.93654669	0.9087576191527449
10.93754674	0.9181363514104653
10.93854679	0.9239078865297304
10.93954684	0.9035873081787258
10.94054689	0.9384569790058099
10.94154694	0.9087576191527449
10.94254699	0.9154910932066672
10.94354704	0.9248698254643879
10.94454709	0.9139279793711037
10.94554714	0.9196994652460289
10.94654719	0.90298608403348
10.94754724	0.9228257421614957
10.94854729	0.9243888559970592
10.94954734	0.9290782467480893
10.95054739	0.9098398127653194
10.95154744	0.9145291542720098
10.95254749	0.9092385886200736
10.95354754	0.9270341142008574
10.95454759	0.910801702455637
10.95554764	0.9154910932066672
10.95654768	0.9201804839576976
10.95754773	0.9374950400711525
10.95854778	0.9129660404364462
10.95954783	0.9311222808066416
10.96054788	0.9322044744192162
10.96154793	0.9154910932066672
10.96254798	0.9071945053171814
10.96354803	0.9103207329883084
10.96454808	0.910801702455637
10.96554813	0.9239078865297304
10.96654818	0.933286618787451
10.96754823	0.9301603911163241
10.96854828	0.9160922681075733
10.96954833	0.9186173208777942
10.97054838	0.9248698254643879
10.97154843	0.9384569790058099
10.97254848	0.9160922681075733
10.97354853	0.90767547478451
10.97454858	0.9139279793711037
10.97554863	0.9071945053171814
10.97654868	0.9134470099037751
10.97754873	0.9123648655355404
10.97854878	0.9020241943431623
10.97954883	0.9092385886200736
10.98054888	0.9248698254643879
10.98154893	0.9139279793711037
10.98254898	0.9254710003652938
10.98354903	0.927515083668186
10.98454908	0.9145291542720098
10.98554913	0.9123648655355404
10.98654918	0.9139279793711037
10.98754923	0.927515083668186
10.98854928	0.9337675882547797
10.989549330000001	0.9098398127653194
10.990549380000001	0.9067135850941925
10.991549430000001	0.9212626283259322
10.992549480000001	0.9067135850941925
10.993549530000001	0.9223447726941669
10.994549580000001	0.911402926600883
10.995549630000001	0.908276698929756
10.996549680000001	0.9201804839576976
10.997549730000001	0.9087576191527449
10.998549780000001	0.9270341142008574
10.999549830000001	0.9337675882547797
11.000549880000001	0.9264329392999513
11.001549930000001	0.910801702455637
11.002549980000001	0.9186173208777942
11.00355003	0.8956514843229912
11.00455008	0.9254710003652938
11.00555013	0.9306413605836529
11.00655018	0.9118838468238718
11.00755023	0.9223447726941669
11.00855028	0.9259519698326225
11.00955033	0.9170542070422307
11.01055038	0.9170542070422307
11.01155043	0.9165732375749021
11.01255048	0.9160922681075733
11.01355053	0.9259519698326225
11.01455058	0.9139279793711037
11.01555063	0.9176553819431368
11.01655068	0.9311222808066416
11.01755073	0.9186173208777942
11.01855078	0.9134470099037751
11.01955083	0.9056313914816179
11.02055088	0.9207816588586036
11.02155093	0.9139279793711037
11.02255098	0.9145291542720098
11.02355103	0.9067135850941925
11.02455108	0.9040682776460545
11.02555113	0.9061123609489468
11.02655118	0.9176553819431368
11.02755123	0.9285972280364209
11.02855128	0.9279960531355148
11.02955133	0.9139279793711037
11.03055138	0.9223447726941669
11.03155143	0.9134470099037751
11.03255148	0.9400200928413734
11.03355153	0.9192185450230401
11.03455158	0.927515083668186
11.03555163	0.9295591669710783
11.03655168	0.9145291542720098
11.03755173	0.9181363514104653
11.03855178	0.9020241943431623
11.03955183	0.9228257421614957
11.04055188	0.9217435977932609
11.04155193	0.9239078865297304
11.04255198	0.90767547478451
11.04355203	0.9118838468238718
11.04455208	0.9103207329883084
11.04555213	0.9201804839576976
11.04655218	0.9233067116288244
11.04755223	0.9139279793711037
11.048552280000001	0.910801702455637
11.049552330000001	0.9118838468238718
11.050552380000001	0.9212626283259322
11.051552430000001	0.9092385886200736
11.052552480000001	0.9217435977932609
11.053552530000001	0.9353307020903432
11.054552580000001	0.9087576191527449
11.055552630000001	0.9248698254643879
11.056552680000001	0.9150101237393385
11.057552730000001	0.9056313914816179
11.058552780000001	0.90298608403348
11.059552830000001	0.9295591669710783
11.060552880000001	0.9279960531355148
11.061552930000001	0.9139279793711037
11.06255298	0.9186173208777942
11.06355303	0.911402926600883
11.06455308	0.9150101237393385
11.06555313	0.9061123609489468
11.06655318	0.9165732375749021
11.06755323	0.9139279793711037
11.06855328	0.9337675882547797
11.06955333	0.9071945053171814
11.07055338	0.9118838468238718
11.07155343	0.9196994652460289
11.07255348	0.9217435977932609
11.07355353	0.9248698254643879
11.07455358	0.9290782467480893
11.07555363	0.9348497326230145
11.07655368	0.9243888559970592
11.07755373	0.9154910932066672
11.07855378	0.8909620935719612
11.07955383	0.905150471258629
11.08055388	0.9056313914816179
11.08155393	0.9045492471133832
11.08255398	0.9014229701979165
11.08355403	0.910801702455637
11.08455408	0.9056313914816179
11.08555413	0.905150471258629
11.08655418	0.9264329392999513
11.08755423	0.9384569790058099
11.08855428	0.9233067116288244
11.08955433	0.9328056493201222
11.09055438	0.9295591669710783
11.09155443	0.9139279793711037
11.09255448	0.9285972280364209
11.09355453	0.927515083668186
11.09455458	0.9264329392999513
11.09555463	0.9248698254643879
11.09655468	0.9317235049518876
11.09755473	0.9248698254643879
11.09855478	0.9098398127653194
11.09955483	0.9160922681075733
11.10055488	0.9239078865297304
11.10155493	0.9337675882547797
11.10255498	0.9196994652460289
11.10355503	0.9259519698326225
11.10455508	0.8936074010200992
11.10555513	0.9150101237393385
11.10655518	0.902505163810491
11.107555230000001	0.9217435977932609
11.108555280000001	0.9311222808066416
11.109555330000001	0.9239078865297304
11.110555380000001	0.9087576191527449
11.111555430000001	0.9139279793711037
11.112555480000001	0.9311222808066416
11.113555530000001	0.9295591669710783
11.114555580000001	0.9295591669710783
11.115555630000001	0.9150101237393385
11.116555680000001	0.9201804839576976
11.117555730000001	0.9040682776460545
11.118555780000001	0.927515083668186
11.119555830000001	0.9301603911163241
11.120555880000001	0.9196994652460289
11.12155593	0.9071945053171814
11.12255598	0.9254710003652938
11.12355603	0.9087576191527449
11.12455608	0.9165732375749021
11.12555613	0.9306413605836529
11.12655618	0.9170542070422307
11.12755623	0.9228257421614957
11.12855628	0.9139279793711037
11.12955633	0.9118838468238718
11.13055638	0.9295591669710783
11.13155643	0.9212626283259322
11.13255648	0.9353307020903432
11.13355653	0.9186173208777942
11.13455658	0.9390581539067161
11.13555663	0.927515083668186
11.13655668	0.9020241943431623
11.13755673	0.9118838468238718
11.13855678	0.9145291542720098
11.13955683	0.911402926600883
11.14055688	0.9154910932066672
11.14155693	0.9223447726941669
11.14255698	0.9176553819431368
11.14355703	0.9123648655355404
11.14455708	0.9353307020903432
11.14555713	0.8982967425267894
11.14655718	0.9118838468238718
11.14755723	0.9264329392999513
11.14855728	0.9160922681075733
11.14955733	0.9259519698326225
11.15055738	0.9212626283259322
11.15155743	0.9139279793711037
11.15255748	0.9129660404364462
11.15355753	0.9176553819431368
11.15455758	0.9328056493201222
11.15555763	0.9118838468238718
11.15655768	0.9176553819431368
11.15755773	0.902505163810491
11.15855778	0.9233067116288244
11.15955783	0.9160922681075733
11.16055788	0.8931264315527705
11.16155793	0.8993789361393641
11.16255798	0.9092385886200736
11.16355803	0.9233067116288244
11.16455808	0.9254710003652938
11.16555813	0.935931926235589
11.166558180000001	0.9217435977932609
11.167558230000001	0.908276698929756
11.168558280000001	0.9285972280364209
11.169558330000001	0.90767547478451
11.170558380000001	0.9139279793711037
11.171558430000001	0.9233067116288244
11.172558480000001	0.8988979666720354
11.173558530000001	0.9233067116288244
11.174558580000001	0.9379760095384813
11.175558630000001	0.9165732375749021
11.176558680000001	0.9160922681075733
11.177558730000001	0.9186173208777942
11.178558780000001	0.9186173208777942
11.179558830000001	0.9009420499749277
11.18055888	0.9160922681075733
11.18155893	0.9103207329883084
11.18255898	0.9170542070422307
11.18355903	0.9196994652460289
11.18455908	0.9145291542720098
11.18555913	0.9181363514104653
11.18655918	0.9165732375749021
11.18755923	0.908276698929756
11.18855928	0.9322044744192162
11.18955933	0.9176553819431368
11.19055938	0.933286618787451
11.19155943	0.908276698929756
11.19255948	0.9092385886200736
11.19355953	0.9129660404364462
11.19455958	0.9285972280364209
11.19555963	0.9103207329883084
11.19655968	0.9217435977932609
11.19755973	0.9192185450230401
11.19855978	0.9071945053171814
11.19955983	0.9165732375749021
11.20055988	0.9212626283259322
11.20155993	0.9233067116288244
11.20255998	0.9092385886200736
11.20356003	0.9154910932066672
11.20456008	0.9285972280364209
11.20556013	0.9165732375749021
11.20656018	0.9129660404364462
11.20756023	0.9395391233740445
11.20856028	0.9353307020903432
11.20956033	0.9259519698326225
11.21056038	0.910801702455637
11.21156043	0.9154910932066672
11.21256048	0.9201804839576976
11.21356053	0.8993789361393641
11.21456058	0.9374950400711525
11.21556063	0.9170542070422307
11.21656068	0.9186173208777942
11.21756073	0.9071945053171814
11.21856078	0.9154910932066672
11.21956083	0.9123648655355404
11.22056088	0.9170542070422307
11.22156093	0.9228257421614957
11.22256098	0.9196994652460289
11.22356103	0.9279960531355148
11.22456108	0.9160922681075733
11.22556113	0.9129660404364462
11.226561180000001	0.9212626283259322
11.227561230000001	0.9290782467480893
11.228561280000001	0.9279960531355148
11.229561330000001	0.9301603911163241
11.230561380000001	0.9181363514104653
11.231561430000001	0.9306413605836529
11.232561480000001	0.908276698929756
11.233561530000001	0.9233067116288244
11.234561580000001	0.9379760095384813
11.235561630000001	0.9139279793711037
11.236561680000001	0.910801702455637
11.237561730000001	0.9239078865297304
11.238561780000001	0.9239078865297304
11.23956183	0.894088370487428
11.24056188	0.9201804839576976
11.24156193	0.9165732375749021
11.24256198	0.9103207329883084
11.24356203	0.9061123609489468
11.24456208	0.9154910932066672
11.24556213	0.9259519698326225
11.24656218	0.9243888559970592
11.24756223	0.9223447726941669
11.24856228	0.9233067116288244
11.24956233	0.9165732375749021
11.25056238	0.9118838468238718
11.25156243	0.9165732375749021
11.25256248	0.9328056493201222
11.25356253	0.9322044744192162
11.25456258	0.9301603911163241
11.25556263	0.9306413605836529
11.25656268	0.9165732375749021
11.25756273	0.9123648655355404
11.25856278	0.9264329392999513
11.25956283	0.9165732375749021
11.26056288	0.9154910932066672
11.26156293	0.905150471258629
11.26256298	0.9239078865297304
11.26356303	0.908276698929756
11.26456308	0.9239078865297304
11.26556313	0.9233067116288244
11.26656318	0.9176553819431368
11.26756323	0.9306413605836529
11.26856328	0.9295591669710783
11.26956333	0.9186173208777942
11.27056338	0.9192185450230401
11.27156343	0.9087576191527449
11.27256348	0.9176553819431368
11.27356353	0.9248698254643879
11.27456358	0.9192185450230401
11.27556363	0.9311222808066416
11.27656368	0.90298608403348
11.27756373	0.90298608403348
11.27856378	0.9009420499749277
11.27956383	0.9186173208777942
11.28056388	0.9145291542720098
11.28156393	0.9279960531355148
11.28256398	0.90298608403348
11.28356403	0.9201804839576976
11.28456408	0.8900002038816436
11.285564130000001	0.9176553819431368
11.286564180000001	0.9118838468238718
11.287564230000001	0.9248698254643879
11.288564280000001	0.9165732375749021
11.289564330000001	0.9254710003652938
11.290564380000001	0.9207816588586036
11.291564430000001	0.9196994652460289
11.292564480000001	0.9348497326230145
11.293564530000001	0.9248698254643879
11.294564580000001	0.935931926235589
11.295564630000001	0.8978157730594608
11.296564680000001	0.9103207329883084
11.297564730000001	0.9118838468238718
11.298564780000001	0.9254710003652938
11.29956483	0.902505163810491
11.30056488	0.8967336286912261
11.30156493	0.8998598563623529
11.30256498	0.910801702455637
11.30356503	0.9134470099037751
11.30456508	0.9145291542720098
11.30556513	0.9264329392999513
11.30656518	0.9239078865297304
11.30756523	0.9270341142008574
11.30856528	0.9317235049518876
11.30956533	0.9103207329883084
11.31056538	0.9264329392999513
11.31156543	0.9087576191527449
11.31256548	0.9290782467480893
11.31356553	0.9067135850941925
11.31456558	0.9442284648807352
11.31556563	0.9212626283259322
11.31656568	0.9056313914816179
11.31756573	0.8962526592238973
11.31856578	0.9092385886200736
11.31956583	0.9254710003652938
11.32056588	0.9259519698326225
11.32156593	0.9176553819431368
11.32256598	0.9123648655355404
11.32356603	0.9196994652460289
11.32456608	0.9035873081787258
11.32556613	0.9061123609489468
11.32656618	0.9254710003652938
11.32756623	0.9285972280364209
11.32856628	0.9259519698326225
11.32956633	0.927515083668186
11.33056638	0.9123648655355404
11.33156643	0.9223447726941669
11.33256648	0.9233067116288244
11.33356653	0.9285972280364209
11.33456658	0.910801702455637
11.33556663	0.911402926600883
11.33656668	0.9181363514104653
11.33756673	0.9014229701979165
11.33856678	0.8993789361393641
11.33956683	0.9160922681075733
11.34056688	0.9165732375749021
11.34156693	0.9186173208777942
11.34256698	0.8972145981585548
11.34356703	0.910801702455637
11.344567080000001	0.9165732375749021
11.345567130000001	0.9176553819431368
11.346567180000001	0.9067135850941925
11.347567230000001	0.9192185450230401
11.348567280000001	0.9061123609489468
11.349567330000001	0.9279960531355148
11.350567380000001	0.933286618787451
11.351567430000001	0.9045492471133832
11.352567480000001	0.9207816588586036
11.353567530000001	0.9201804839576976
11.354567580000001	0.9348497326230145
11.355567630000001	0.9306413605836529
11.356567680000001	0.9176553819431368
11.357567730000001	0.9233067116288244
11.35856778	0.9139279793711037
11.35956783	0.9239078865297304
11.36056788	0.8993789361393641
11.36156793	0.9067135850941925
11.36256798	0.9192185450230401
11.36356803	0.910801702455637
11.36456808	0.9145291542720098
11.36556813	0.9118838468238718
11.36656818	0.9118838468238718
11.36756823	0.9004610805075989
11.36856828	0.9254710003652938
11.36956833	0.9233067116288244
11.37056838	0.9223447726941669
11.37156843	0.9139279793711037
11.37256848	0.9196994652460289
11.37356853	0.9223447726941669
11.37456858	0.9061123609489468
11.37556863	0.8978157730594608
11.37656868	0.9045492471133832
11.37756873	0.9145291542720098
11.37856878	0.9145291542720098
11.37956883	0.9290782467480893
11.38056888	0.9129660404364462
11.38156893	0.9212626283259322
11.38256898	0.90767547478451
11.38356903	0.910801702455637
11.38456908	0.90298608403348
11.38556913	0.9353307020903432
11.38656918	0.9176553819431368
11.38756923	0.9343687631556857
11.38856928	0.9201804839576976
11.38956933	0.9118838468238718
11.39056938	0.9426653510451717
11.39156943	0.9201804839576976
11.39256948	0.9103207329883084
11.39356953	0.9176553819431368
11.39456958	0.9181363514104653
11.39556963	0.9129660404364462
11.39656968	0.9170542070422307
11.39756973	0.9123648655355404
11.39856978	0.90767547478451
11.39956983	0.933286618787451
11.40056988	0.9061123609489468
11.40156993	0.9150101237393385
11.40256998	0.933286618787451
11.403570030000001	0.9087576191527449
11.404570080000001	0.9248698254643879
11.405570130000001	0.9317235049518876
11.406570180000001	0.9233067116288244
11.407570230000001	0.9311222808066416
11.408570280000001	0.9004610805075989
11.409570330000001	0.9118838468238718
11.410570380000001	0.9259519698326225
11.411570430000001	0.9192185450230401
11.412570480000001	0.9181363514104653
11.413570530000001	0.9317235049518876
11.414570580000001	0.9092385886200736
11.415570630000001	0.8967336286912261
11.416570680000001	0.9301603911163241
11.41757073	0.9243888559970592
11.41857078	0.9201804839576976
11.41957083	0.9328056493201222
11.42057088	0.9196994652460289
11.42157093	0.9160922681075733
11.42257098	0.9201804839576976
11.42357103	0.9228257421614957
11.42457108	0.8909620935719612
11.42557113	0.9270341142008574
11.42657118	0.9192185450230401
11.42757123	0.9160922681075733
11.42857128	0.9337675882547797
11.42957133	0.9270341142008574
11.43057138	0.9192185450230401
11.43157143	0.9045492471133832
11.43257148	0.9165732375749021
11.43357153	0.9087576191527449
11.43457158	0.9243888559970592
11.43557163	0.908276698929756
11.43657168	0.9196994652460289
11.43757173	0.9337675882547797
11.43857178	0.9212626283259322
11.43957183	0.9217435977932609
11.44057188	0.9118838468238718
11.44157193	0.9139279793711037
11.44257198	0.9500000000000001
11.44357203	0.9196994652460289
11.44457208	0.9295591669710783
11.44557213	0.9217435977932609
11.44657218	0.9353307020903432
11.44757223	0.9212626283259322
11.44857228	0.9212626283259322
11.44957233	0.9123648655355404
11.45057238	0.9259519698326225
11.45157243	0.9233067116288244
11.45257248	0.9165732375749021
11.45357253	0.9165732375749021
11.45457258	0.9248698254643879
11.45557263	0.9098398127653194
11.45657268	0.9134470099037751
11.45757273	0.9186173208777942
11.45857278	0.9259519698326225
11.45957283	0.9181363514104653
11.46057288	0.9207816588586036
11.46157293	0.9145291542720098
11.462572980000001	0.9123648655355404
11.463573030000001	0.8998598563623529
11.464573080000001	0.9165732375749021
11.465573130000001	0.9337675882547797
11.466573180000001	0.9165732375749021
11.467573230000001	0.9207816588586036
11.468573280000001	0.9285972280364209
11.469573330000001	0.9228257421614957
11.470573380000001	0.9061123609489468
11.471573430000001	0.9129660404364462
11.472573480000001	0.9223447726941669
11.473573530000001	0.8993789361393641
11.474573580000001	0.9317235049518876
11.475573630000001	0.9118838468238718
11.47657368	0.9196994652460289
11.47757373	0.9061123609489468
11.47857378	0.90767547478451
11.47957383	0.9123648655355404
11.48057388	0.9118838468238718
11.48157393	0.9092385886200736
11.48257398	0.9290782467480893
11.48357403	0.9192185450230401
11.48457408	0.9259519698326225
11.48557413	0.9067135850941925
11.48657418	0.9239078865297304
11.48757423	0.935931926235589
11.48857428	0.9207816588586036
11.48957433	0.9145291542720098
11.49057438	0.9061123609489468
11.49157443	0.9176553819431368
11.49257448	0.9129660404364462
11.49357453	0.927515083668186
11.49457458	0.9176553819431368
11.49557463	0.9217435977932609
11.49657468	0.9176553819431368
11.49757473	0.9207816588586036
11.49857478	0.9223447726941669
11.49957483	0.9192185450230401
11.50057488	0.9045492471133832
11.50157493	0.9233067116288244
11.50257498	0.9270341142008574
11.50357503	0.9181363514104653
11.50457508	0.9087576191527449
11.50557513	0.9212626283259322
11.50657518	0.9123648655355404
11.50757523	0.9192185450230401
11.50857528	0.9239078865297304
11.50957533	0.9092385886200736
11.51057538	0.9087576191527449
11.51157543	0.911402926600883
11.51257548	0.9295591669710783
11.51357553	0.9160922681075733
11.51457558	0.9118838468238718
11.51557563	0.9123648655355404
11.51657568	0.9123648655355404
11.51757573	0.9123648655355404
11.51857578	0.902505163810491
11.51957583	0.9192185450230401
11.52057588	0.9317235049518876
11.521575930000001	0.9071945053171814
11.522575980000001	0.9139279793711037
11.523576030000001	0.9181363514104653
11.524576080000001	0.9233067116288244
11.525576130000001	0.8998598563623529
11.526576180000001	0.9295591669710783
11.527576230000001	0.9170542070422307
11.528576280000001	0.9228257421614957
11.529576330000001	0.9160922681075733
11.530576380000001	0.910801702455637
11.531576430000001	0.9092385886200736
11.532576480000001	0.9154910932066672
11.533576530000001	0.90767547478451
11.534576580000001	0.9212626283259322
11.53557663	0.9134470099037751
11.53657668	0.8978157730594608
11.53757673	0.9212626283259322
11.53857678	0.9181363514104653
11.53957683	0.9154910932066672
11.54057688	0.9160922681075733
11.54157693	0.9123648655355404
11.54257698	0.908276698929756
11.54357703	0.905150471258629
11.54457708	0.9134470099037751
11.54557713	0.905150471258629
11.54657718	0.9295591669710783
11.54757723	0.9192185450230401
11.54857728	0.9201804839576976
11.54957733	0.9322044744192162
11.55057738	0.9118838468238718
11.55157743	0.9092385886200736
11.55257748	0.9384569790058099
11.55357753	0.9196994652460289
11.55457758	0.9170542070422307
11.55557763	0.9368938159259067
11.55657768	0.9123648655355404
11.55757773	0.9145291542720098
11.55857778	0.9129660404364462
11.55957783	0.9145291542720098
11.56057788	0.9165732375749021
11.56157793	0.9285972280364209
11.56257798	0.9134470099037751
11.56357803	0.9139279793711037
11.56457808	0.9150101237393385
11.56557813	0.9098398127653194
11.56657818	0.9259519698326225
11.56757823	0.9306413605836529
11.56857828	0.9118838468238718
11.56957833	0.9118838468238718
11.57057838	0.9118838468238718
11.57157843	0.9150101237393385
11.57257848	0.9118838468238718
11.57357853	0.9098398127653194
11.57457858	0.9160922681075733
11.57557863	0.9170542070422307
11.57657868	0.9201804839576976
11.57757873	0.9118838468238718
11.57857878	0.905150471258629
11.57957883	0.9145291542720098
11.580578880000001	0.9270341142008574
11.581578930000001	0.9254710003652938
11.582578980000001	0.910801702455637
11.583579030000001	0.9134470099037751
11.584579080000001	0.9223447726941669
11.585579130000001	0.9150101237393385
11.586579180000001	0.9145291542720098
11.587579230000001	0.9207816588586036
11.588579280000001	0.9212626283259322
11.589579330000001	0.9259519698326225
11.590579380000001	0.9160922681075733
11.591579430000001	0.9259519698326225
11.592579480000001	0.9103207329883084
11.593579530000001	0.9196994652460289
11.59457958	0.9328056493201222
11.59557963	0.9243888559970592
11.59657968	0.9176553819431368
11.59757973	0.9196994652460289
11.59857978	0.8988979666720354
11.59957983	0.9192185450230401
11.60057988	0.90298608403348
11.60157993	0.9192185450230401
11.60257998	0.9170542070422307
11.60358003	0.9056313914816179
11.60458008	0.9279960531355148
11.60558013	0.9223447726941669
11.60658018	0.9134470099037751
11.60758023	0.9192185450230401
11.60858028	0.9223447726941669
11.60958033	0.9395391233740445
11.61058038	0.935931926235589
11.61158043	0.9129660404364462
11.61258048	0.9186173208777942
11.61358053	0.9228257421614957
11.61458058	0.9233067116288244
11.61558063	0.8972145981585548
11.61658068	0.9243888559970592
11.61758073	0.9103207329883084
11.61858078	0.8998598563623529
11.61958083	0.9129660404364462
11.62058088	0.9290782467480893
11.62158093	0.9348497326230145
11.62258098	0.9259519698326225
11.62358103	0.905150471258629
11.62458108	0.9154910932066672
11.62558113	0.9160922681075733
11.62658118	0.9379760095384813
11.62758123	0.9071945053171814
11.62858128	0.9201804839576976
11.62958133	0.9421843815778429
11.63058138	0.90767547478451
11.63158143	0.9217435977932609
11.63258148	0.9061123609489468
11.63358153	0.9170542070422307
11.63458158	0.9468737230845333
11.63558163	0.9343687631556857
11.63658168	0.9170542070422307
11.63758173	0.9264329392999513
11.63858178	0.9098398127653194
11.639581830000001	0.8962526592238973
11.640581880000001	0.9134470099037751
11.641581930000001	0.911402926600883
11.642581980000001	0.90767547478451
11.643582030000001	0.9035873081787258
11.644582080000001	0.9217435977932609
11.645582130000001	0.9212626283259322
11.646582180000001	0.9243888559970592
11.647582230000001	0.9311222808066416
11.648582280000001	0.9270341142008574
11.649582330000001	0.9165732375749021
11.650582380000001	0.9201804839576976
11.651582430000001	0.9129660404364462
11.652582480000001	0.9306413605836529
11.65358253	0.908276698929756
11.65458258	0.9035873081787258
11.65558263	0.9061123609489468
11.65658268	0.90767547478451
11.65758273	0.8988979666720354
11.65858278	0.9071945053171814
11.65958283	0.90767547478451
11.66058288	0.927515083668186
11.66158293	0.9061123609489468
11.66258298	0.9040682776460545
11.66358303	0.905150471258629
11.66458308	0.9217435977932609
11.66558313	0.9061123609489468
11.66658318	0.9212626283259322
11.66758323	0.9264329392999513
11.66858328	0.9217435977932609
11.66958333	0.9129660404364462
11.67058338	0.9243888559970592
11.67158343	0.9118838468238718
11.67258348	0.9270341142008574
11.67358353	0.90767547478451
11.67458358	0.927515083668186
11.67558363	0.9103207329883084
11.67658368	0.9192185450230401
11.67758373	0.9134470099037751
11.67858378	0.9061123609489468
11.67958383	0.9207816588586036
11.68058388	0.9207816588586036
11.68158393	0.9165732375749021
11.68258398	0.9092385886200736
11.68358403	0.9103207329883084
11.68458408	0.911402926600883
11.68558413	0.927515083668186
11.68658418	0.9170542070422307
11.68758423	0.9223447726941669
11.68858428	0.9145291542720098
11.68958433	0.9306413605836529
11.69058438	0.9186173208777942
11.69158443	0.9223447726941669
11.69258448	0.9270341142008574
11.69358453	0.9348497326230145
11.69458458	0.9150101237393385
11.69558463	0.9196994652460289
11.69658468	0.9139279793711037
11.69758473	0.9139279793711037
11.698584780000001	0.9207816588586036
11.699584830000001	0.9270341142008574
11.700584880000001	0.9170542070422307
11.701584930000001	0.9317235049518876
11.702584980000001	0.9239078865297304
11.703585030000001	0.9186173208777942
11.704585080000001	0.9103207329883084
11.705585130000001	0.9228257421614957
11.706585180000001	0.9176553819431368
11.707585230000001	0.9196994652460289
11.708585280000001	0.9364128464585778
11.709585330000001	0.9134470099037751
11.710585380000001	0.9040682776460545
11.711585430000001	0.9228257421614957
11.71258548	0.9040682776460545
11.71358553	0.9364128464585778
11.71458558	0.9098398127653194
11.71558563	0.9212626283259322
11.71658568	0.9087576191527449
11.71758573	0.9129660404364462
11.71858578	0.9207816588586036
11.71958583	0.9129660404364462
11.72058588	0.9201804839576976
11.72158593	0.9160922681075733
11.72258598	0.9384569790058099
11.72358603	0.9181363514104653
11.72458608	0.9139279793711037
11.72558613	0.9160922681075733
11.72658618	0.927515083668186
11.72758623	0.9390581539067161
11.72858628	0.9212626283259322
11.72958633	0.9092385886200736
11.73058638	0.9212626283259322
11.73158643	0.9150101237393385
11.73258648	0.911402926600883
11.73358653	0.9228257421614957
11.73458658	0.9239078865297304
11.73558663	0.9061123609489468
11.73658668	0.911402926600883
11.73758673	0.9134470099037751
11.73858678	0.910801702455637
11.73958683	0.9056313914816179
11.74058688	0.908276698929756
11.74158693	0.9165732375749021
11.74258698	0.9123648655355404
11.74358703	0.927515083668186
11.74458708	0.911402926600883
11.74558713	0.9186173208777942
11.74658718	0.9317235049518876
11.74758723	0.9176553819431368
11.74858728	0.9092385886200736
11.74958733	0.9233067116288244
11.75058738	0.9186173208777942
11.75158743	0.9217435977932609
11.75258748	0.9139279793711037
11.75358753	0.90298608403348
11.75458758	0.9217435977932609
11.75558763	0.9160922681075733
11.75658768	0.905150471258629
11.757587730000001	0.9165732375749021
11.758587780000001	0.9192185450230401
11.759587830000001	0.9087576191527449
11.760587880000001	0.9123648655355404
11.761587930000001	0.9343687631556857
11.762587980000001	0.9145291542720098
11.763588030000001	0.9223447726941669
11.764588080000001	0.9254710003652938
11.765588130000001	0.9118838468238718
11.766588180000001	0.9087576191527449
11.767588230000001	0.9201804839576976
11.768588280000001	0.9139279793711037
11.769588330000001	0.9223447726941669
11.770588380000001	0.9223447726941669
11.77158843	0.8962526592238973
11.77258848	0.9186173208777942
11.77358853	0.9207816588586036
11.77458858	0.9160922681075733
11.77558863	0.9145291542720098
11.77658868	0.9014229701979165
11.77758873	0.8826655549268152
11.77858878	0.9154910932066672
11.77958883	0.9145291542720098
11.78058888	0.9092385886200736
11.78158893	0.9134470099037751
11.78258898	0.9243888559970592
11.78358903	0.908276698929756
11.78458908	0.9186173208777942
11.78558913	0.9067135850941925
11.78658918	0.9348497326230145
11.78758923	0.911402926600883
11.78858928	0.90767547478451
11.78958933	0.8909620935719612
11.79058938	0.9217435977932609
11.79158943	0.9103207329883084
11.79258948	0.9160922681075733
11.79358953	0.9192185450230401
11.79458958	0.9279960531355148
11.79558963	0.9207816588586036
11.79658968	0.9306413605836529
11.79758973	0.9285972280364209
11.79858978	0.90298608403348
11.79958983	0.9239078865297304
11.80058988	0.910801702455637
11.80158993	0.9165732375749021
11.80258998	0.9301603911163241
11.80359003	0.9201804839576976
11.80459008	0.90767547478451
11.80559013	0.9139279793711037
11.80659018	0.908276698929756
11.80759023	0.9368938159259067
11.80859028	0.9259519698326225
11.80959033	0.9123648655355404
11.81059038	0.9343687631556857
11.81159043	0.9118838468238718
11.81259048	0.9154910932066672
11.81359053	0.9295591669710783
11.81459058	0.9223447726941669
11.81559063	0.9311222808066416
11.816590680000001	0.911402926600883
11.817590730000001	0.9264329392999513
11.818590780000001	0.905150471258629
11.819590830000001	0.90298608403348
11.820590880000001	0.9160922681075733
11.821590930000001	0.9087576191527449
11.822590980000001	0.9270341142008574
11.823591030000001	0.910801702455637
11.824591080000001	0.9264329392999513
11.825591130000001	0.9154910932066672
11.826591180000001	0.9071945053171814
11.827591230000001	0.9045492471133832
11.828591280000001	0.9150101237393385
11.829591330000001	0.9186173208777942
11.83059138	0.9061123609489468
11.83159143	0.9154910932066672
11.83259148	0.9192185450230401
11.83359153	0.9243888559970592
11.83459158	0.9217435977932609
11.83559163	0.9192185450230401
11.83659168	0.9217435977932609
11.83759173	0.9154910932066672
11.83859178	0.9233067116288244
11.83959183	0.9207816588586036
11.84059188	0.9228257421614957
11.84159193	0.8993789361393641
11.84259198	0.9129660404364462
11.84359203	0.9217435977932609
11.84459208	0.9134470099037751
11.84559213	0.9233067116288244
11.84659218	0.933286618787451
11.84759223	0.9400200928413734
11.84859228	0.9207816588586036
11.84959233	0.9098398127653194
11.85059238	0.9176553819431368
11.85159243	0.9233067116288244
11.85259248	0.9061123609489468
11.85359253	0.9285972280364209
11.85459258	0.9160922681075733
11.85559263	0.9192185450230401
11.85659268	0.9056313914816179
11.85759273	0.8904811241046324
11.85859278	0.911402926600883
11.85959283	0.9259519698326225
11.86059288	0.9384569790058099
11.86159293	0.9061123609489468
11.86259298	0.910801702455637
11.86359303	0.9087576191527449
11.86459308	0.9165732375749021
11.86559313	0.9067135850941925
11.86659318	0.9243888559970592
11.86759323	0.9004610805075989
11.86859328	0.8946895453883338
11.86959333	0.9201804839576976
11.87059338	0.9009420499749277
11.87159343	0.9228257421614957
11.87259348	0.9374950400711525
11.87359353	0.9145291542720098
11.87459358	0.9071945053171814
11.875593630000001	0.9192185450230401
11.876593680000001	0.9295591669710783
11.877593730000001	0.9071945053171814
11.878593780000001	0.9045492471133832
11.879593830000001	0.8978157730594608
11.880593880000001	0.9186173208777942
11.881593930000001	0.9285972280364209
11.882593980000001	0.9061123609489468
11.883594030000001	0.9207816588586036
11.884594080000001	0.8998598563623529
11.885594130000001	0.905150471258629
11.886594180000001	0.9154910932066672
11.887594230000001	0.9154910932066672
11.888594280000001	0.9196994652460289
11.88959433	0.9212626283259322
11.89059438	0.9098398127653194
11.89159443	0.9217435977932609
11.89259448	0.9201804839576976
11.89359453	0.927515083668186
11.89459458	0.9071945053171814
11.89559463	0.9165732375749021
11.89659468	0.927515083668186
11.89759473	0.9254710003652938
11.89859478	0.9201804839576976
11.89959483	0.9087576191527449
11.90059488	0.9118838468238718
11.90159493	0.9228257421614957
11.90259498	0.9160922681075733
11.90359503	0.9233067116288244
11.90459508	0.9087576191527449
11.90559513	0.933286618787451
11.90659518	0.9145291542720098
11.90759523	0.9207816588586036
11.90859528	0.9170542070422307
11.90959533	0.9145291542720098
11.91059538	0.911402926600883
11.91159543	0.9317235049518876
11.91259548	0.90767547478451
11.91359553	0.9239078865297304
11.91459558	0.9228257421614957
11.91559563	0.9067135850941925
11.91659568	0.9186173208777942
11.91759573	0.8920442379401958
11.91859578	0.9020241943431623
11.91959583	0.9118838468238718
11.92059588	0.9239078865297304
11.92159593	0.9176553819431368
11.92259598	0.9264329392999513
11.92359603	0.9212626283259322
11.92459607	0.9139279793711037
11.92559612	0.9186173208777942
11.92659617	0.9103207329883084
11.92759622	0.9233067116288244
11.92859627	0.9328056493201222
11.92959632	0.9150101237393385
11.93059637	0.9071945053171814
11.93159642	0.9201804839576976
11.93259647	0.9098398127653194
11.93359652	0.9170542070422307
11.93459657	0.9295591669710783
11.93559662	0.9009420499749277
11.93659667	0.9254710003652938
11.93759672	0.9092385886200736
11.93859677	0.8972145981585548
11.93959682	0.9092385886200736
11.94059687	0.9014229701979165
11.94159692	0.9040682776460545
11.94259697	0.905150471258629
11.94359702	0.9087576191527449
11.94459707	0.9103207329883084
11.94559712	0.9160922681075733
11.94659717	0.9045492471133832
11.94759722	0.910801702455637
11.94859727	0.9254710003652938
11.94959732	0.9243888559970592
11.95059737	0.935931926235589
11.95159742	0.9233067116288244
11.95259747	0.9254710003652938
11.95359752	0.9129660404364462
11.95459757	0.9212626283259322
11.95559762	0.9228257421614957
11.95659767	0.9004610805075989
11.95759772	0.9186173208777942
11.95859777	0.9123648655355404
11.95959782	0.9118838468238718
11.96059787	0.9165732375749021
11.96159792	0.9129660404364462
11.962597970000001	0.9160922681075733
11.963598020000001	0.90767547478451
11.964598070000001	0.8978157730594608
11.965598120000001	0.9134470099037751
11.966598170000001	0.9098398127653194
11.967598220000001	0.9165732375749021
11.968598270000001	0.9368938159259067
11.969598320000001	0.9186173208777942
11.970598370000001	0.902505163810491
11.971598420000001	0.9254710003652938
11.972598470000001	0.9186173208777942
11.973598520000001	0.9165732375749021
11.974598570000001	0.9207816588586036
11.975598620000001	0.9279960531355148
11.97659867	0.905150471258629
11.97759872	0.908276698929756
11.97859877	0.9118838468238718
11.97959882	0.9217435977932609
11.98059887	0.9056313914816179
11.98159892	0.9233067116288244
11.98259897	0.910801702455637
11.98359902	0.9045492471133832
11.98459907	0.9103207329883084
11.98559912	0.8884370900460801
11.98659917	0.9160922681075733
11.98759922	0.9301603911163241
11.98859927	0.9243888559970592
11.98959932	0.9223447726941669
11.99059937	0.9212626283259322
11.99159942	0.9317235049518876
11.99259947	0.927515083668186
11.99359952	0.9160922681075733
11.99459957	0.9160922681075733
11.99559962	0.927515083668186
11.99659967	0.9165732375749021
11.99759972	0.9196994652460289
11.99859977	0.908276698929756
11.99959982	0.9067135850941925
12.00059987	0.9129660404364462
12.00159992	0.9192185450230401
12.00259997	0.9343687631556857
12.00360002	0.9192185450230401
12.00460007	0.9192185450230401
12.00560012	0.90767547478451
12.00660017	0.9196994652460289
12.00760022	0.9181363514104653
12.00860027	0.9279960531355148
12.00960032	0.8978157730594608
12.01060037	0.9295591669710783
12.01160042	0.9181363514104653
12.01260047	0.910801702455637
12.01360052	0.9400200928413734
12.01460057	0.9311222808066416
12.01560062	0.9285972280364209
12.01660067	0.9243888559970592
12.01760072	0.910801702455637
12.01860077	0.9192185450230401
12.01960082	0.910801702455637
12.02060087	0.9087576191527449
12.021600920000001	0.9223447726941669
12.022600970000001	0.9212626283259322
12.023601020000001	0.9098398127653194
12.024601070000001	0.8998598563623529
12.025601120000001	0.9196994652460289
12.026601170000001	0.9254710003652938
12.027601220000001	0.9343687631556857
12.028601270000001	0.9311222808066416
12.029601320000001	0.9145291542720098
12.030601370000001	0.9254710003652938
12.031601420000001	0.90767547478451
12.032601470000001	0.9228257421614957
12.033601520000001	0.9328056493201222
12.034601570000001	0.9239078865297304
12.03560162	0.9259519698326225
12.03660167	0.90767547478451
12.03760172	0.9139279793711037
12.03860177	0.9067135850941925
12.03960182	0.9134470099037751
12.04060187	0.8956514843229912
12.04160192	0.9201804839576976
12.04260197	0.9223447726941669
12.04360202	0.9348497326230145
12.04460207	0.9092385886200736
12.04560212	0.9035873081787258
12.04660217	0.9196994652460289
12.04760222	0.933286618787451
12.04860227	0.9337675882547797
12.04960232	0.9134470099037751
12.05060237	0.9201804839576976
12.05160242	0.9170542070422307
12.05260247	0.9264329392999513
12.05360252	0.9092385886200736
12.05460257	0.9239078865297304
12.05560262	0.9228257421614957
12.05660267	0.9228257421614957
12.05760272	0.8972145981585548
12.05860277	0.9071945053171814
12.05960282	0.9217435977932609
12.06060287	0.910801702455637
12.06160292	0.9170542070422307
12.06260297	0.9004610805075989
12.06360302	0.9317235049518876
12.06460307	0.9212626283259322
12.06560312	0.9254710003652938
12.06660317	0.9150101237393385
12.06760322	0.9192185450230401
12.06860327	0.9170542070422307
12.06960332	0.9233067116288244
12.07060337	0.9139279793711037
12.07160342	0.9020241943431623
12.07260347	0.9290782467480893
12.07360352	0.9328056493201222
12.07460357	0.9071945053171814
12.07560362	0.9431463205125004
12.07660367	0.9186173208777942
12.07760372	0.9337675882547797
12.07860377	0.9248698254643879
12.07960382	0.9040682776460545
12.080603870000001	0.9014229701979165
12.081603920000001	0.911402926600883
12.082603970000001	0.9154910932066672
12.083604020000001	0.9201804839576976
12.084604070000001	0.9192185450230401
12.085604120000001	0.9071945053171814
12.086604170000001	0.9103207329883084
12.087604220000001	0.9150101237393385
12.088604270000001	0.9154910932066672
12.089604320000001	0.9406212677422794
12.090604370000001	0.9364128464585778
12.091604420000001	0.9150101237393385
12.092604470000001	0.9317235049518876
12.093604520000001	0.9248698254643879
12.09460457	0.9186173208777942
12.09560462	0.9118838468238718
12.09660467	0.9223447726941669
12.09760472	0.902505163810491
12.09860477	0.9150101237393385
12.09960482	0.9176553819431368
12.10060487	0.9129660404364462
12.10160492	0.9233067116288244
12.10260497	0.9196994652460289
12.10360502	0.9160922681075733
12.10460507	0.9056313914816179
12.10560512	0.9118838468238718
12.10660517	0.9192185450230401
12.10760522	0.9061123609489468
12.10860527	0.9160922681075733
12.10960532	0.9145291542720098
12.11060537	0.9134470099037751
12.11160542	0.9217435977932609
12.11260547	0.9217435977932609
12.11360552	0.9170542070422307
12.11460557	0.9270341142008574
12.11560562	0.9390581539067161
12.11660567	0.9212626283259322
12.11760572	0.9223447726941669
12.11860577	0.9118838468238718
12.11960582	0.9098398127653194
12.12060587	0.9092385886200736
12.12160592	0.9071945053171814
12.12260597	0.911402926600883
12.12360602	0.9139279793711037
12.12460607	0.9103207329883084
12.12560612	0.8925252074075245
12.12660617	0.9067135850941925
12.12760622	0.9071945053171814
12.12860627	0.9368938159259067
12.12960632	0.9154910932066672
12.13060637	0.9295591669710783
12.13160642	0.9186173208777942
12.13260647	0.9176553819431368
12.13360652	0.9196994652460289
12.13460657	0.9170542070422307
12.13560662	0.9207816588586036
12.13660667	0.9040682776460545
12.13760672	0.8982967425267894
12.13860677	0.9201804839576976
12.139606820000001	0.9139279793711037
12.140606870000001	0.9154910932066672
12.141606920000001	0.9045492471133832
12.142606970000001	0.9009420499749277
12.143607020000001	0.9442284648807352
12.144607070000001	0.9092385886200736
12.145607120000001	0.910801702455637
12.146607170000001	0.927515083668186
12.147607220000001	0.9233067116288244
12.148607270000001	0.9337675882547797
12.149607320000001	0.9134470099037751
12.150607370000001	0.9217435977932609
12.151607420000001	0.9343687631556857
12.152607470000001	0.911402926600883
12.15360752	0.9301603911163241
12.15460757	0.9317235049518876
12.15560762	0.9118838468238718
12.15660767	0.9014229701979165
12.15760772	0.9123648655355404
12.15860777	0.9056313914816179
12.15960782	0.9170542070422307
12.16060787	0.9129660404364462
12.16160792	0.9123648655355404
12.16260797	0.9103207329883084
12.16360802	0.9103207329883084
12.16460807	0.911402926600883
12.16560812	0.9092385886200736
12.16660817	0.933286618787451
12.16760822	0.9192185450230401
12.16860827	0.9248698254643879
12.16960832	0.9248698254643879
12.17060837	0.9045492471133832
12.17160842	0.9368938159259067
12.17260847	0.9264329392999513
12.17360852	0.9217435977932609
12.17460857	0.9103207329883084
12.17560862	0.90298608403348
12.17660867	0.9061123609489468
12.17760872	0.9233067116288244
12.17860877	0.9009420499749277
12.17960882	0.8946895453883338
12.18060887	0.9145291542720098
12.18160892	0.9243888559970592
12.18260897	0.9301603911163241
12.18360902	0.9228257421614957
12.18460907	0.908276698929756
12.18560912	0.9248698254643879
12.18660917	0.9192185450230401
12.18760922	0.9118838468238718
12.18860927	0.9368938159259067
12.18960932	0.9290782467480893
12.19060937	0.9233067116288244
12.19160942	0.9270341142008574
12.19260947	0.9181363514104653
12.19360952	0.9186173208777942
12.19460957	0.9181363514104653
12.19560962	0.9139279793711037
12.19660967	0.9264329392999513
12.19760972	0.9154910932066672
12.198609770000001	0.9150101237393385
12.199609820000001	0.911402926600883
12.200609870000001	0.8920442379401958
12.201609920000001	0.9201804839576976
12.202609970000001	0.8962526592238973
12.203610020000001	0.9056313914816179
12.204610070000001	0.8847095889853673
12.205610120000001	0.9145291542720098
12.206610170000001	0.9145291542720098
12.207610220000001	0.927515083668186
12.208610270000001	0.9098398127653194
12.209610320000001	0.8956514843229912
12.210610370000001	0.9328056493201222
12.211610420000001	0.9348497326230145
12.21261047	0.9150101237393385
12.21361052	0.9217435977932609
12.21461057	0.9139279793711037
12.21561062	0.9239078865297304
12.21661067	0.9317235049518876
12.21761072	0.9098398127653194
12.21861077	0.9139279793711037
12.21961082	0.90767547478451
12.22061087	0.9150101237393385
12.22161092	0.9176553819431368
12.22261097	0.9139279793711037
12.22361102	0.9343687631556857
12.22461107	0.9196994652460289
12.22561112	0.911402926600883
12.22661117	0.9160922681075733
12.22761122	0.9181363514104653
12.22861127	0.9301603911163241
12.22961132	0.8993789361393641
12.23061137	0.9139279793711037
12.23161142	0.9176553819431368
12.23261147	0.90767547478451
12.23361152	0.9264329392999513
12.23461157	0.9217435977932609
12.23561162	0.9348497326230145
12.23661167	0.9009420499749277
12.23761172	0.9201804839576976
12.23861177	0.9192185450230401
12.23961182	0.9103207329883084
12.24061187	0.908276698929756
12.24161192	0.9306413605836529
12.24261197	0.9061123609489468
12.24361202	0.8951705148556626
12.24461207	0.9123648655355404
12.24561212	0.9233067116288244
12.24661217	0.9207816588586036
12.24761222	0.9306413605836529
12.24861227	0.9154910932066672
12.24961232	0.9217435977932609
12.25061237	0.9165732375749021
12.25161242	0.908276698929756
12.25261247	0.9145291542720098
12.25361252	0.9243888559970592
12.25461257	0.9290782467480893
12.25561262	0.9176553819431368
12.25661267	0.910801702455637
12.257612720000001	0.9061123609489468
12.258612770000001	0.8998598563623529
12.259612820000001	0.927515083668186
12.260612870000001	0.9170542070422307
12.261612920000001	0.8988979666720354
12.262612970000001	0.9071945053171814
12.263613020000001	0.9192185450230401
12.264613070000001	0.911402926600883
12.265613120000001	0.9207816588586036
12.266613170000001	0.9020241943431623
12.267613220000001	0.9223447726941669
12.268613270000001	0.9233067116288244
12.269613320000001	0.9384569790058099
12.270613370000001	0.9259519698326225
12.27161342	0.9139279793711037
12.27261347	0.9228257421614957
12.27361352	0.9207816588586036
12.27461357	0.9270341142008574
12.27561362	0.9129660404364462
12.27661367	0.908276698929756
12.27761372	0.9301603911163241
12.27861377	0.9165732375749021
12.27961382	0.9092385886200736
12.28061387	0.9239078865297304
12.28161392	0.90298608403348
12.28261397	0.9317235049518876
12.28361402	0.9228257421614957
12.28461407	0.9295591669710783
12.28561412	0.8900002038816436
12.28661417	0.9181363514104653
12.28761422	0.9212626283259322
12.28861427	0.9201804839576976
12.28961432	0.9181363514104653
12.29061437	0.9290782467480893
12.29161442	0.933286618787451
12.29261447	0.9186173208777942
12.29361452	0.9201804839576976
12.29461457	0.9390581539067161
12.29561462	0.9165732375749021
12.29661467	0.9254710003652938
12.29761472	0.9196994652460289
12.29861477	0.908276698929756
12.29961482	0.9035873081787258
12.30061487	0.9233067116288244
12.30161492	0.9170542070422307
12.30261497	0.9020241943431623
12.30361502	0.9014229701979165
12.30461507	0.9176553819431368
12.30561512	0.9228257421614957
12.30661517	0.9207816588586036
12.30761522	0.9212626283259322
12.30861527	0.9295591669710783
12.30961532	0.9160922681075733
12.31061537	0.9139279793711037
12.31161542	0.902505163810491
12.31261547	0.9254710003652938
12.31361552	0.9071945053171814
12.31461557	0.9217435977932609
12.31561562	0.9129660404364462
12.316615670000001	0.9067135850941925
12.317615720000001	0.9176553819431368
12.318615770000001	0.910801702455637
12.319615820000001	0.9071945053171814
12.320615870000001	0.9254710003652938
12.321615920000001	0.9118838468238718
12.322615970000001	0.910801702455637
12.323616020000001	0.9129660404364462
12.324616070000001	0.9337675882547797
12.325616120000001	0.9134470099037751
12.326616170000001	0.9145291542720098
12.327616220000001	0.9129660404364462
12.328616270000001	0.9186173208777942
12.329616320000001	0.9196994652460289
12.33061637	0.9165732375749021
12.33161642	0.9129660404364462
12.33261647	0.9118838468238718
12.33361652	0.9248698254643879
12.33461657	0.9243888559970592
12.33561662	0.9139279793711037
12.33661667	0.8978157730594608
12.33761672	0.9150101237393385
12.33861677	0.9154910932066672
12.33961682	0.9020241943431623
12.34061687	0.9129660404364462
12.34161692	0.9212626283259322
12.34261697	0.9056313914816179
12.34361702	0.9192185450230401
12.34461707	0.9181363514104653
12.34561712	0.908276698929756
12.34661717	0.9129660404364462
12.34761722	0.9129660404364462
12.34861727	0.9233067116288244
12.34961732	0.9145291542720098
12.35061737	0.9192185450230401
12.35161742	0.9239078865297304
12.35261747	0.9176553819431368
12.35361752	0.9165732375749021
12.35461757	0.9181363514104653
12.35561762	0.9328056493201222
12.35661767	0.90767547478451
12.35761772	0.9103207329883084
12.35861777	0.9270341142008574
12.35961782	0.9150101237393385
12.36061787	0.9056313914816179
12.36161792	0.9322044744192162
12.36261797	0.9092385886200736
12.36361802	0.9123648655355404
12.36461807	0.9150101237393385
12.36561812	0.9217435977932609
12.36661817	0.9045492471133832
12.36761822	0.910801702455637
12.36861827	0.9411022372096082
12.36961832	0.9254710003652938
12.37061837	0.9165732375749021
12.37161842	0.9118838468238718
12.37261847	0.9279960531355148
12.37361852	0.9343687631556857
12.37461857	0.927515083668186
12.375618620000001	0.9270341142008574
12.376618670000001	0.9092385886200736
12.377618720000001	0.8889180102690689
12.378618770000001	0.9020241943431623
12.379618820000001	0.9092385886200736
12.380618870000001	0.9239078865297304
12.381618920000001	0.9170542070422307
12.382618970000001	0.9160922681075733
12.383619020000001	0.9165732375749021
12.384619070000001	0.905150471258629
12.385619120000001	0.9040682776460545
12.386619170000001	0.8978157730594608
12.387619220000001	0.9103207329883084
12.388619270000001	0.9248698254643879
12.38961932	0.9056313914816179
12.39061937	0.9087576191527449
12.39161942	0.9311222808066416
12.39261947	0.9186173208777942
12.39361952	0.9279960531355148
12.39461957	0.8982967425267894
12.39561962	0.9014229701979165
12.39661967	0.9264329392999513
12.39761972	0.8978157730594608
12.39861977	0.9009420499749277
12.39961982	0.9176553819431368
12.40061987	0.9201804839576976
12.40161992	0.9139279793711037
12.40261997	0.9045492471133832
12.40362002	0.9139279793711037
12.40462007	0.9087576191527449
12.40562012	0.8962526592238973
12.40662017	0.9129660404364462
12.40762022	0.9196994652460289
12.40862027	0.9176553819431368
12.40962032	0.9239078865297304
12.41062037	0.9118838468238718
12.41162042	0.927515083668186
12.41262047	0.9045492471133832
12.41362052	0.9160922681075733
12.41462057	0.9233067116288244
12.41562062	0.9201804839576976
12.41662067	0.9343687631556857
12.41762072	0.9045492471133832
12.41862077	0.9154910932066672
12.41962082	0.9223447726941669
12.42062087	0.8951705148556626
12.42162092	0.910801702455637
12.42262097	0.9228257421614957
12.42362102	0.8951705148556626
12.42462107	0.8988979666720354
12.42562112	0.902505163810491
12.42662117	0.9123648655355404
12.42762122	0.911402926600883
12.42862127	0.9181363514104653
12.42962132	0.9212626283259322
12.43062137	0.9181363514104653
12.43162142	0.9254710003652938
12.43262147	0.9165732375749021
12.43362152	0.9337675882547797
12.434621570000001	0.9212626283259322
12.435621620000001	0.9306413605836529
12.436621670000001	0.908276698929756
12.437621720000001	0.9217435977932609
12.438621770000001	0.9087576191527449
12.439621820000001	0.9165732375749021
12.440621870000001	0.9004610805075989
12.441621920000001	0.9134470099037751
12.442621970000001	0.9186173208777942
12.443622020000001	0.9384569790058099
12.444622070000001	0.9145291542720098
12.445622120000001	0.8993789361393641
12.446622170000001	0.910801702455637
12.447622220000001	0.90767547478451
12.44862227	0.9061123609489468
12.44962232	0.894088370487428
12.45062237	0.9098398127653194
12.45162242	0.9259519698326225
12.45262247	0.9165732375749021
12.45362252	0.9129660404364462
12.45462257	0.9301603911163241
12.45562262	0.9207816588586036
12.45662267	0.9123648655355404
12.45762272	0.9129660404364462
12.45862277	0.9004610805075989
12.45962282	0.9170542070422307
12.46062287	0.8925252074075245
12.46162292	0.9207816588586036
12.46262297	0.9154910932066672
12.46362302	0.9134470099037751
12.46462307	0.9165732375749021
12.46562312	0.9243888559970592
12.46662317	0.9123648655355404
12.46762322	0.9176553819431368
12.46862327	0.927515083668186
12.46962332	0.9020241943431623
12.47062337	0.9154910932066672
12.47162342	0.9207816588586036
12.47262347	0.9145291542720098
12.47362352	0.9290782467480893
12.47462357	0.9295591669710783
12.47562362	0.9311222808066416
12.47662367	0.9014229701979165
12.47762372	0.9014229701979165
12.47862377	0.9150101237393385
12.47962382	0.9103207329883084
12.48062387	0.9020241943431623
12.48162392	0.935931926235589
12.48262397	0.9087576191527449
12.48362402	0.9201804839576976
12.48462407	0.8993789361393641
12.48562412	0.9134470099037751
12.48662417	0.9160922681075733
12.48762422	0.9254710003652938
12.48862427	0.9150101237393385
12.48962432	0.9134470099037751
12.49062437	0.8956514843229912
12.49162442	0.9160922681075733
12.49262447	0.9196994652460289
12.493624520000001	0.9217435977932609
12.494624570000001	0.9270341142008574
12.495624620000001	0.9170542070422307
12.496624670000001	0.9259519698326225
12.497624720000001	0.90767547478451
12.498624770000001	0.9134470099037751
12.499624820000001	0.9160922681075733
12.500624870000001	0.9181363514104653
12.501624920000001	0.9322044744192162
12.502624970000001	0.9322044744192162
12.503625020000001	0.908276698929756
12.504625070000001	0.9014229701979165
12.505625120000001	0.891563317717207
12.506625170000001	0.9150101237393385
12.50762522	0.9181363514104653
12.50862527	0.9212626283259322
12.50962532	0.9160922681075733
12.51062537	0.9254710003652938
12.51162542	0.9087576191527449
12.51262547	0.9243888559970592
12.51362552	0.9123648655355404
12.51462557	0.9317235049518876
12.51562562	0.9098398127653194
12.51662567	0.9264329392999513
12.51762572	0.9014229701979165
12.51862577	0.9217435977932609
12.51962582	0.9186173208777942
12.52062587	0.9170542070422307
12.52162592	0.9192185450230401
12.52262597	0.90767547478451
12.52362602	0.908276698929756
12.52462607	0.905150471258629
12.52562612	0.9098398127653194
12.52662617	0.9223447726941669
12.52762622	0.9165732375749021
12.52862627	0.9067135850941925
12.52962632	0.9165732375749021
12.53062637	0.9098398127653194
12.53162642	0.9233067116288244
12.53262647	0.9207816588586036
12.53362652	0.9223447726941669
12.53462657	0.9181363514104653
12.53562662	0.9212626283259322
12.53662667	0.9145291542720098
12.53762672	0.9103207329883084
12.53862677	0.9129660404364462
12.53962682	0.9212626283259322
12.54062687	0.9290782467480893
12.54162692	0.9154910932066672
12.54262697	0.9154910932066672
12.54362702	0.9045492471133832
12.54462707	0.9160922681075733
12.54562712	0.9181363514104653
12.54662717	0.9196994652460289
12.54762722	0.9270341142008574
12.54862727	0.9118838468238718
12.54962732	0.9306413605836529
12.55062737	0.9306413605836529
12.55162742	0.9239078865297304
12.552627470000001	0.9103207329883084
12.553627520000001	0.9145291542720098
12.554627570000001	0.9233067116288244
12.555627620000001	0.911402926600883
12.556627670000001	0.9400200928413734
12.557627720000001	0.9306413605836529
12.558627770000001	0.9123648655355404
12.559627820000001	0.9035873081787258
12.560627870000001	0.9217435977932609
12.561627920000001	0.9217435977932609
12.562627970000001	0.9243888559970592
12.563628020000001	0.9264329392999513
12.564628070000001	0.9087576191527449
12.565628120000001	0.9160922681075733
12.56662817	0.9259519698326225
12.56762822	0.90298608403348
12.56862827	0.9301603911163241
12.56962832	0.9150101237393385
12.57062837	0.9139279793711037
12.57162842	0.9279960531355148
12.57262847	0.9270341142008574
12.57362852	0.9290782467480893
12.57462857	0.9067135850941925
12.57562862	0.9196994652460289
12.57662867	0.9160922681075733
12.57762872	0.9239078865297304
12.57862877	0.9176553819431368
12.57962882	0.9207816588586036
12.58062887	0.8988979666720354
12.58162892	0.9056313914816179
12.58262897	0.9186173208777942
12.58362902	0.8988979666720354
12.58462907	0.9092385886200736
12.58562912	0.9212626283259322
12.58662917	0.9009420499749277
12.58762922	0.9129660404364462
12.58862927	0.9181363514104653
12.58962932	0.911402926600883
12.59062937	0.9306413605836529
12.59162942	0.9254710003652938
12.59262947	0.9170542070422307
12.59362952	0.9248698254643879
12.59462957	0.9279960531355148
12.59562962	0.9207816588586036
12.59662967	0.9406212677422794
12.59762972	0.9207816588586036
12.59862977	0.905150471258629
12.59962982	0.9004610805075989
12.60062987	0.9406212677422794
12.60162992	0.9170542070422307
12.60262997	0.9285972280364209
12.60363002	0.9103207329883084
12.60463007	0.8962526592238973
12.60563012	0.8993789361393641
12.60663017	0.9186173208777942
12.60763022	0.9311222808066416
12.60863027	0.9045492471133832
12.60963032	0.9239078865297304
12.61063037	0.9248698254643879
12.611630420000001	0.9207816588586036
12.612630470000001	0.9186173208777942
12.613630520000001	0.910801702455637
12.614630570000001	0.9328056493201222
12.615630620000001	0.9139279793711037
12.616630670000001	0.9259519698326225
12.617630720000001	0.908276698929756
12.618630770000001	0.8900002038816436
12.619630820000001	0.905150471258629
12.620630870000001	0.9239078865297304
12.621630920000001	0.8982967425267894
12.622630970000001	0.9192185450230401
12.623631020000001	0.8982967425267894
12.624631070000001	0.9123648655355404
12.62563112	0.9186173208777942
12.62663117	0.9056313914816179
12.62763122	0.9223447726941669
12.62863127	0.9201804839576976
12.62963132	0.9067135850941925
12.63063137	0.9295591669710783
12.63163142	0.9192185450230401
12.63263147	0.9228257421614957
12.63363152	0.9176553819431368
12.63463157	0.9285972280364209
12.63563162	0.9040682776460545
12.63663167	0.9196994652460289
12.63763172	0.9176553819431368
12.63863177	0.9192185450230401
12.63963182	0.9192185450230401
12.64063187	0.9087576191527449
12.64163192	0.9233067116288244
12.64263197	0.9139279793711037
12.64363202	0.9004610805075989
12.64463207	0.8978157730594608
12.64563212	0.9040682776460545
12.64663217	0.935931926235589
12.64763222	0.9165732375749021
12.64863227	0.9270341142008574
12.64963232	0.9035873081787258
12.65063237	0.9176553819431368
12.65163242	0.9279960531355148
12.65263247	0.9170542070422307
12.65363252	0.9364128464585778
12.65463257	0.9196994652460289
12.65563262	0.9129660404364462
12.65663267	0.9279960531355148
12.65763272	0.9223447726941669
12.65863277	0.9118838468238718
12.65963282	0.9160922681075733
12.66063287	0.9098398127653194
12.66163292	0.8972145981585548
12.66263297	0.9129660404364462
12.66363302	0.9056313914816179
12.66463307	0.9186173208777942
12.66563312	0.9145291542720098
12.66663317	0.9217435977932609
12.66763322	0.9243888559970592
12.66863327	0.9243888559970592
12.66963332	0.9186173208777942
12.670633370000001	0.8967336286912261
12.671633420000001	0.9248698254643879
12.672633470000001	0.9014229701979165
12.673633520000001	0.9134470099037751
12.674633570000001	0.9279960531355148
12.675633620000001	0.9217435977932609
12.676633670000001	0.9217435977932609
12.677633720000001	0.9160922681075733
12.678633770000001	0.9123648655355404
12.679633820000001	0.891563317717207
12.680633870000001	0.910801702455637
12.681633920000001	0.9228257421614957
12.682633970000001	0.9134470099037751
12.683634020000001	0.90767547478451
12.68463407	0.9045492471133832
12.68563412	0.9176553819431368
12.68663417	0.90767547478451
12.68763422	0.933286618787451
12.68863427	0.9165732375749021
12.68963432	0.9348497326230145
12.69063437	0.9201804839576976
12.69163442	0.9254710003652938
12.69263447	0.9270341142008574
12.69363452	0.9192185450230401
12.69463457	0.9353307020903432
12.69563462	0.902505163810491
12.69663467	0.9233067116288244
12.69763472	0.90767547478451
12.69863477	0.908276698929756
12.69963482	0.9160922681075733
12.70063487	0.9285972280364209
12.70163492	0.9264329392999513
12.70263497	0.9196994652460289
12.70363502	0.8868739269661768
12.70463507	0.9067135850941925
12.70563512	0.9061123609489468
12.70663517	0.9212626283259322
12.70763522	0.9192185450230401
12.70863527	0.9233067116288244
12.70963532	0.910801702455637
12.71063537	0.927515083668186
12.71163542	0.9123648655355404
12.71263547	0.9071945053171814
12.71363552	0.9295591669710783
12.71463557	0.9290782467480893
12.71563562	0.9145291542720098
12.71663567	0.9270341142008574
12.71763572	0.9165732375749021
12.71863577	0.9217435977932609
12.71963582	0.9134470099037751
12.72063587	0.9228257421614957
12.72163592	0.90767547478451
12.72263597	0.9170542070422307
12.72363602	0.927515083668186
12.72463607	0.8982967425267894
12.72563612	0.9103207329883084
12.72663617	0.9243888559970592
12.72763622	0.9139279793711037
12.72863627	0.927515083668186
12.729636320000001	0.9176553819431368
12.730636370000001	0.9160922681075733
12.731636420000001	0.9067135850941925
12.732636470000001	0.9248698254643879
12.733636520000001	0.9181363514104653
12.734636570000001	0.9285972280364209
12.735636620000001	0.9223447726941669
12.736636670000001	0.9118838468238718
12.737636720000001	0.90767547478451
12.738636770000001	0.8925252074075245
12.739636820000001	0.9014229701979165
12.740636870000001	0.9129660404364462
12.741636920000001	0.90767547478451
12.742636970000001	0.8951705148556626
12.74363702	0.9103207329883084
12.74463707	0.9170542070422307
12.74563712	0.90298608403348
12.74663717	0.9092385886200736
12.74763722	0.9223447726941669
12.74863727	0.9337675882547797
12.74963732	0.9196994652460289
12.75063737	0.9196994652460289
12.75163742	0.9160922681075733
12.75263747	0.9154910932066672
12.75363752	0.9040682776460545
12.75463757	0.9248698254643879
12.75563762	0.9020241943431623
12.75663767	0.9264329392999513
12.75763772	0.9139279793711037
12.75863777	0.9306413605836529
12.75963782	0.9067135850941925
12.76063787	0.8998598563623529
12.76163792	0.9207816588586036
12.76263797	0.9201804839576976
12.76363802	0.910801702455637
12.76463807	0.9217435977932609
12.76563812	0.910801702455637
12.76663817	0.910801702455637
12.76763822	0.9259519698326225
12.76863827	0.9145291542720098
12.76963832	0.9192185450230401
12.77063837	0.9103207329883084
12.77163842	0.9139279793711037
12.77263847	0.905150471258629
12.77363852	0.9207816588586036
12.77463857	0.9134470099037751
12.77563862	0.9176553819431368
12.77663867	0.9248698254643879
12.77763872	0.9145291542720098
12.77863877	0.9092385886200736
12.77963882	0.9145291542720098
12.78063887	0.9071945053171814
12.78163892	0.9165732375749021
12.78263897	0.9092385886200736
12.78363902	0.9160922681075733
12.78463907	0.90767547478451
12.78563912	0.9212626283259322
12.78663917	0.905150471258629
12.78763922	0.9123648655355404
12.788639270000001	0.9270341142008574
12.789639320000001	0.9123648655355404
12.790639370000001	0.9176553819431368
12.791639420000001	0.9233067116288244
12.792639470000001	0.90767547478451
12.793639520000001	0.910801702455637
12.794639570000001	0.9279960531355148
12.795639620000001	0.9176553819431368
12.796639670000001	0.9098398127653194
12.797639720000001	0.9259519698326225
12.798639770000001	0.9071945053171814
12.799639820000001	0.9139279793711037
12.800639870000001	0.9279960531355148
12.801639920000001	0.933286618787451
12.80263997	0.9212626283259322
12.80364002	0.9092385886200736
12.80464007	0.8988979666720354
12.80564012	0.8972145981585548
12.80664017	0.9087576191527449
12.80764022	0.9254710003652938
12.80864027	0.9285972280364209
12.80964032	0.9087576191527449
12.81064037	0.908276698929756
12.81164042	0.9098398127653194
12.81264047	0.9145291542720098
12.81364052	0.9118838468238718
12.81464057	0.9170542070422307
12.81564062	0.9134470099037751
12.81664067	0.9150101237393385
12.81764072	0.9196994652460289
12.81864077	0.9176553819431368
12.81964082	0.8956514843229912
12.82064087	0.8956514843229912
12.82164092	0.9228257421614957
12.82264097	0.90767547478451
12.82364102	0.9118838468238718
12.82464107	0.9092385886200736
12.82564112	0.9170542070422307
12.82664117	0.9129660404364462
12.82764122	0.9306413605836529
12.82864127	0.9212626283259322
12.82964132	0.9061123609489468
12.83064137	0.9150101237393385
12.83164142	0.9285972280364209
12.83264147	0.9233067116288244
12.83364152	0.9217435977932609
12.83464157	0.9040682776460545
12.83564162	0.9279960531355148
12.83664167	0.90298608403348
12.83764172	0.908276698929756
12.83864177	0.9035873081787258
12.83964182	0.9217435977932609
12.84064187	0.9040682776460545
12.84164192	0.9176553819431368
12.84264197	0.9217435977932609
12.84364202	0.9243888559970592
12.84464207	0.9061123609489468
12.84564212	0.8951705148556626
12.84664217	0.8988979666720354
12.847642220000001	0.9228257421614957
12.848642270000001	0.9254710003652938
12.849642320000001	0.9279960531355148
12.850642370000001	0.9279960531355148
12.851642420000001	0.9123648655355404
12.852642470000001	0.9285972280364209
12.853642520000001	0.9254710003652938
12.854642570000001	0.90298608403348
12.855642620000001	0.9139279793711037
12.856642670000001	0.9103207329883084
12.857642720000001	0.8951705148556626
12.858642770000001	0.9217435977932609
12.859642820000001	0.9056313914816179
12.860642870000001	0.9139279793711037
12.86164292	0.9295591669710783
12.86264297	0.9317235049518876
12.86364302	0.9228257421614957
12.86464307	0.9228257421614957
12.86564312	0.9009420499749277
12.86664317	0.9192185450230401
12.86764322	0.9020241943431623
12.86864327	0.9139279793711037
12.86964332	0.9056313914816179
12.87064337	0.9176553819431368
12.87164342	0.9243888559970592
12.87264347	0.9239078865297304
12.87364352	0.9176553819431368
12.87464357	0.9170542070422307
12.87564362	0.9212626283259322
12.87664367	0.9254710003652938
12.87764372	0.90767547478451
12.87864377	0.9259519698326225
12.87964382	0.9176553819431368
12.88064387	0.9061123609489468
12.88164392	0.9092385886200736
12.88264397	0.9254710003652938
12.88364402	0.9129660404364462
12.88464407	0.9040682776460545
12.88564412	0.9035873081787258
12.88664417	0.9145291542720098
12.88764422	0.911402926600883
12.88864427	0.9301603911163241
12.88964432	0.9071945053171814
12.89064437	0.908276698929756
12.89164442	0.9145291542720098
12.89264446	0.9317235049518876
12.89364451	0.9123648655355404
12.89464456	0.9285972280364209
12.89564461	0.9243888559970592
12.89664466	0.9181363514104653
12.89764471	0.9129660404364462
12.89864476	0.9186173208777942
12.89964481	0.9170542070422307
12.90064486	0.9150101237393385
12.90164491	0.8982967425267894
12.90264496	0.9067135850941925
12.90364501	0.9328056493201222
12.90464506	0.9228257421614957
12.90564511	0.9045492471133832
12.90664516	0.9201804839576976
12.90764521	0.9154910932066672
12.90864526	0.9192185450230401
12.90964531	0.9103207329883084
12.91064536	0.9061123609489468
12.91164541	0.9228257421614957
12.91264546	0.9150101237393385
12.91364551	0.910801702455637
12.91464556	0.9154910932066672
12.91564561	0.9301603911163241
12.91664566	0.9223447726941669
12.91764571	0.9098398127653194
12.91864576	0.9020241943431623
12.91964581	0.9009420499749277
12.92064586	0.9145291542720098
12.92164591	0.9129660404364462
12.92264596	0.9014229701979165
12.92364601	0.9196994652460289
12.92464606	0.910801702455637
12.92564611	0.9045492471133832
12.92664616	0.9103207329883084
12.92764621	0.9123648655355404
12.92864626	0.9035873081787258
12.92964631	0.9192185450230401
12.93064636	0.9186173208777942
12.93164641	0.9201804839576976
12.93264646	0.9098398127653194
12.93364651	0.9165732375749021
12.934646560000001	0.9170542070422307
12.935646610000001	0.9196994652460289
12.936646660000001	0.9270341142008574
12.937646710000001	0.9228257421614957
12.938646760000001	0.902505163810491
12.939646810000001	0.9056313914816179
12.940646860000001	0.9186173208777942
12.941646910000001	0.905150471258629
12.942646960000001	0.8936074010200992
12.943647010000001	0.9123648655355404
12.944647060000001	0.9098398127653194
12.945647110000001	0.885791782597942
12.946647160000001	0.9207816588586036
12.947647210000001	0.9248698254643879
12.94864726	0.9295591669710783
12.94964731	0.9139279793711037
12.95064736	0.9285972280364209
12.95164741	0.9264329392999513
12.95264746	0.8988979666720354
12.95364751	0.9071945053171814
12.95464756	0.9217435977932609
12.95564761	0.902505163810491
12.95664766	0.9328056493201222
12.95764771	0.911402926600883
12.95864776	0.9129660404364462
12.95964781	0.9098398127653194
12.96064786	0.9040682776460545
12.96164791	0.9145291542720098
12.96264796	0.9233067116288244
12.96364801	0.9035873081787258
12.96464806	0.9239078865297304
12.96564811	0.9233067116288244
12.96664816	0.910801702455637
12.96764821	0.9123648655355404
12.96864826	0.910801702455637
12.96964831	0.9181363514104653
12.97064836	0.9248698254643879
12.97164841	0.9317235049518876
12.97264846	0.9134470099037751
12.97364851	0.9139279793711037
12.97464856	0.9279960531355148
12.97564861	0.9186173208777942
12.97664866	0.9264329392999513
12.97764871	0.9295591669710783
12.97864876	0.8972145981585548
12.97964881	0.9264329392999513
12.98064886	0.9123648655355404
12.98164891	0.9186173208777942
12.98264896	0.9217435977932609
12.98364901	0.894088370487428
12.98464906	0.8931264315527705
12.98564911	0.90767547478451
12.98664916	0.9170542070422307
12.98764921	0.8982967425267894
12.98864926	0.9285972280364209
12.98964931	0.9259519698326225
12.99064936	0.9223447726941669
12.99164941	0.9061123609489468
12.99264946	0.9259519698326225
12.993649510000001	0.9035873081787258
12.994649560000001	0.9233067116288244
12.995649610000001	0.9067135850941925
12.996649660000001	0.911402926600883
12.997649710000001	0.911402926600883
12.998649760000001	0.8967336286912261
12.999649810000001	0.9118838468238718
13.000649860000001	0.9170542070422307
13.001649910000001	0.9186173208777942
13.002649960000001	0.8962526592238973
13.003650010000001	0.9056313914816179
13.004650060000001	0.891563317717207
13.005650110000001	0.8998598563623529
13.006650160000001	0.8931264315527705
13.00765021	0.9311222808066416
13.00865026	0.927515083668186
13.00965031	0.9087576191527449
13.01065036	0.8962526592238973
13.01165041	0.9098398127653194
13.01265046	0.9170542070422307
13.01365051	0.9165732375749021
13.01465056	0.9212626283259322
13.01565061	0.9243888559970592
13.01665066	0.9014229701979165
13.01765071	0.927515083668186
13.01865076	0.902505163810491
13.01965081	0.9071945053171814
13.02065086	0.9087576191527449
13.02165091	0.9040682776460545
13.02265096	0.8893989797363976
13.02365101	0.9176553819431368
13.02465106	0.8972145981585548
13.02565111	0.9145291542720098
13.02665116	0.9045492471133832
13.02765121	0.9186173208777942
13.02865126	0.9306413605836529
13.02965131	0.9020241943431623
13.03065136	0.9145291542720098
13.03165141	0.9223447726941669
13.03265146	0.911402926600883
13.03365151	0.9228257421614957
13.03465156	0.933286618787451
13.03565161	0.9071945053171814
13.03665166	0.9181363514104653
13.03765171	0.9040682776460545
13.03865176	0.9056313914816179
13.03965181	0.9145291542720098
13.04065186	0.9259519698326225
13.04165191	0.9009420499749277
13.04265196	0.9186173208777942
13.04365201	0.9254710003652938
13.04465206	0.9014229701979165
13.04565211	0.908276698929756
13.04665216	0.9092385886200736
13.04765221	0.9087576191527449
13.04865226	0.9098398127653194
13.04965231	0.9264329392999513
13.05065236	0.9353307020903432
13.05165241	0.9181363514104653
13.052652460000001	0.9192185450230401
13.053652510000001	0.9150101237393385
13.054652560000001	0.9217435977932609
13.055652610000001	0.8982967425267894
13.056652660000001	0.908276698929756
13.057652710000001	0.9139279793711037
13.058652760000001	0.9170542070422307
13.059652810000001	0.9150101237393385
13.060652860000001	0.9196994652460289
13.061652910000001	0.9165732375749021
13.062652960000001	0.9098398127653194
13.063653010000001	0.8993789361393641
13.064653060000001	0.9201804839576976
13.065653110000001	0.9139279793711037
13.06665316	0.90298608403348
13.06765321	0.9279960531355148
13.06865326	0.9254710003652938
13.06965331	0.9239078865297304
13.07065336	0.9186173208777942
13.07165341	0.9192185450230401
13.07265346	0.9170542070422307
13.07365351	0.9134470099037751
13.07465356	0.9217435977932609
13.07565361	0.9311222808066416
13.07665366	0.927515083668186
13.07765371	0.9181363514104653
13.07865376	0.9201804839576976
13.07965381	0.9098398127653194
13.08065386	0.908276698929756
13.08165391	0.9170542070422307
13.08265396	0.9154910932066672
13.08365401	0.910801702455637
13.08465406	0.9129660404364462
13.08565411	0.9123648655355404
13.08665416	0.9045492471133832
13.08765421	0.9020241943431623
13.08865426	0.9196994652460289
13.08965431	0.9270341142008574
13.09065436	0.9186173208777942
13.09165441	0.9150101237393385
13.09265446	0.9165732375749021
13.09365451	0.9087576191527449
13.09465456	0.9092385886200736
13.09565461	0.9004610805075989
13.09665466	0.935931926235589
13.09765471	0.9186173208777942
13.09865476	0.9123648655355404
13.09965481	0.90767547478451
13.10065486	0.8993789361393641
13.10165491	0.9160922681075733
13.10265496	0.8978157730594608
13.10365501	0.8967336286912261
13.10465506	0.908276698929756
13.10565511	0.9103207329883084
13.10665516	0.9035873081787258
13.10765521	0.9134470099037751
13.10865526	0.9160922681075733
13.10965531	0.9228257421614957
13.11065536	0.9301603911163241
13.111655410000001	0.9139279793711037
13.112655460000001	0.9092385886200736
13.113655510000001	0.9139279793711037
13.114655560000001	0.8993789361393641
13.115655610000001	0.9118838468238718
13.116655660000001	0.9207816588586036
13.117655710000001	0.9123648655355404
13.118655760000001	0.894088370487428
13.119655810000001	0.9103207329883084
13.120655860000001	0.9134470099037751
13.121655910000001	0.9306413605836529
13.122655960000001	0.9170542070422307
13.123656010000001	0.90298608403348
13.124656060000001	0.9103207329883084
13.12565611	0.8951705148556626
13.12665616	0.9248698254643879
13.12765621	0.9196994652460289
13.12865626	0.9239078865297304
13.12965631	0.9196994652460289
13.13065636	0.908276698929756
13.13165641	0.9248698254643879
13.13265646	0.9181363514104653
13.13365651	0.9212626283259322
13.13465656	0.9264329392999513
13.13565661	0.9192185450230401
13.13665666	0.9154910932066672
13.13765671	0.9207816588586036
13.13865676	0.9092385886200736
13.13965681	0.9160922681075733
13.14065686	0.9176553819431368
13.14165691	0.9279960531355148
13.14265696	0.9092385886200736
13.14365701	0.9322044744192162
13.14465706	0.9295591669710783
13.14565711	0.9123648655355404
13.14665716	0.9118838468238718
13.14765721	0.9165732375749021
13.14865726	0.9154910932066672
13.14965731	0.9186173208777942
13.15065736	0.9228257421614957
13.15165741	0.9170542070422307
13.15265746	0.9212626283259322
13.15365751	0.9118838468238718
13.15465756	0.9243888559970592
13.15565761	0.9196994652460289
13.15665766	0.905150471258629
13.15765771	0.9004610805075989
13.15865776	0.905150471258629
13.15965781	0.9196994652460289
13.16065786	0.9035873081787258
13.16165791	0.9212626283259322
13.16265796	0.9098398127653194
13.16365801	0.9207816588586036
13.16465806	0.9061123609489468
13.16565811	0.9201804839576976
13.16665816	0.9103207329883084
13.16765821	0.8982967425267894
13.16865826	0.9259519698326225
13.16965831	0.9201804839576976
13.170658360000001	0.9150101237393385
13.171658410000001	0.9285972280364209
13.172658460000001	0.9243888559970592
13.173658510000001	0.9040682776460545
13.174658560000001	0.9212626283259322
13.175658610000001	0.9150101237393385
13.176658660000001	0.908276698929756
13.177658710000001	0.9071945053171814
13.178658760000001	0.8972145981585548
13.179658810000001	0.90298608403348
13.180658860000001	0.9165732375749021
13.181658910000001	0.8982967425267894
13.182658960000001	0.8884370900460801
13.183659010000001	0.9087576191527449
13.18465906	0.9118838468238718
13.18565911	0.9087576191527449
13.18665916	0.9040682776460545
13.18765921	0.9165732375749021
13.18865926	0.9160922681075733
13.18965931	0.9192185450230401
13.19065936	0.9118838468238718
13.19165941	0.9228257421614957
13.19265946	0.935931926235589
13.19365951	0.9160922681075733
13.19465956	0.8962526592238973
13.19565961	0.9264329392999513
13.19665966	0.9160922681075733
13.19765971	0.9223447726941669
13.19865976	0.908276698929756
13.19965981	0.9165732375749021
13.20065986	0.902505163810491
13.20165991	0.9145291542720098
13.20265996	0.9071945053171814
13.20366001	0.9259519698326225
13.20466006	0.8920442379401958
13.20566011	0.8972145981585548
13.20666016	0.9248698254643879
13.20766021	0.8998598563623529
13.20866026	0.8978157730594608
13.20966031	0.9165732375749021
13.21066036	0.9103207329883084
13.21166041	0.9134470099037751
13.21266046	0.9279960531355148
13.21366051	0.9014229701979165
13.21466056	0.9186173208777942
13.21566061	0.9207816588586036
13.21666066	0.9056313914816179
13.21766071	0.9243888559970592
13.21866076	0.9014229701979165
13.21966081	0.90298608403348
13.22066086	0.9071945053171814
13.22166091	0.910801702455637
13.22266096	0.9217435977932609
13.22366101	0.9092385886200736
13.22466106	0.9040682776460545
13.22566111	0.9020241943431623
13.22666116	0.9020241943431623
13.22766121	0.90767547478451
13.22866126	0.9196994652460289
13.229661310000001	0.933286618787451
13.230661360000001	0.908276698929756
13.231661410000001	0.9201804839576976
13.232661460000001	0.9290782467480893
13.233661510000001	0.9165732375749021
13.234661560000001	0.9223447726941669
13.235661610000001	0.9181363514104653
13.236661660000001	0.9196994652460289
13.237661710000001	0.9165732375749021
13.238661760000001	0.8988979666720354
13.239661810000001	0.911402926600883
13.240661860000001	0.9014229701979165
13.241661910000001	0.911402926600883
13.242661960000001	0.9067135850941925
13.24366201	0.8925252074075245
13.24466206	0.9270341142008574
13.24566211	0.8993789361393641
13.24666216	0.9123648655355404
13.24766221	0.9279960531355148
13.24866226	0.9233067116288244
13.24966231	0.910801702455637
13.25066236	0.9186173208777942
13.25166241	0.9223447726941669
13.25266246	0.8978157730594608
13.25366251	0.9035873081787258
13.25466256	0.9279960531355148
13.25566261	0.911402926600883
13.25666266	0.9181363514104653
13.25766271	0.9196994652460289
13.25866276	0.910801702455637
13.25966281	0.90298608403348
13.26066286	0.9087576191527449
13.26166291	0.9139279793711037
13.26266296	0.8884370900460801
13.26366301	0.9071945053171814
13.26466306	0.9087576191527449
13.26566311	0.90298608403348
13.26666316	0.9150101237393385
13.26766321	0.9270341142008574
13.26866326	0.9067135850941925
13.26966331	0.9160922681075733
13.27066336	0.9150101237393385
13.27166341	0.9196994652460289
13.27266346	0.9145291542720098
13.27366351	0.9176553819431368
13.27466356	0.9020241943431623
13.27566361	0.90298608403348
13.27666366	0.910801702455637
13.27766371	0.9061123609489468
13.27866376	0.908276698929756
13.27966381	0.8790583577883594
13.28066386	0.908276698929756
13.28166391	0.9123648655355404
13.28266396	0.9020241943431623
13.28366401	0.90298608403348
13.28466406	0.9259519698326225
13.28566411	0.9056313914816179
13.28666416	0.9192185450230401
13.28766421	0.9186173208777942
13.288664260000001	0.9020241943431623
13.289664310000001	0.9139279793711037
13.290664360000001	0.9118838468238718
13.291664410000001	0.9239078865297304
13.292664460000001	0.8936074010200992
13.293664510000001	0.9270341142008574
13.294664560000001	0.9098398127653194
13.295664610000001	0.905150471258629
13.296664660000001	0.9217435977932609
13.297664710000001	0.9390581539067161
13.298664760000001	0.8889180102690689
13.299664810000001	0.90298608403348
13.300664860000001	0.8962526592238973
13.301664910000001	0.9154910932066672
13.30266496	0.9118838468238718
13.30366501	0.9217435977932609
13.30466506	0.9009420499749277
13.30566511	0.9301603911163241
13.30666516	0.9181363514104653
13.30766521	0.9098398127653194
13.30866526	0.9254710003652938
13.30966531	0.9181363514104653
13.31066536	0.9228257421614957
13.31166541	0.9207816588586036
13.31266546	0.9061123609489468
13.31366551	0.9212626283259322
13.31466556	0.9233067116288244
13.31566561	0.9311222808066416
13.31666566	0.9243888559970592
13.31766571	0.9129660404364462
13.31866576	0.8978157730594608
13.31966581	0.9123648655355404
13.32066586	0.90767547478451
13.32166591	0.9134470099037751
13.32266596	0.9212626283259322
13.32366601	0.9061123609489468
13.32466606	0.9040682776460545
13.32566611	0.9192185450230401
13.32666616	0.9134470099037751
13.32766621	0.908276698929756
13.32866626	0.9192185450230401
13.32966631	0.9322044744192162
13.33066636	0.902505163810491
13.33166641	0.9071945053171814
13.33266646	0.9014229701979165
13.33366651	0.9306413605836529
13.33466656	0.9165732375749021
13.33566661	0.9343687631556857
13.33666666	0.9123648655355404
13.33766671	0.8998598563623529
13.33866676	0.8889180102690689
13.33966681	0.9056313914816179
13.34066686	0.9061123609489468
13.34166691	0.9212626283259322
13.34266696	0.9040682776460545
13.34366701	0.9170542070422307
13.34466706	0.9311222808066416
13.34566711	0.9071945053171814
13.34666716	0.9150101237393385
13.347667210000001	0.9040682776460545
13.348667260000001	0.9165732375749021
13.349667310000001	0.9343687631556857
13.350667360000001	0.9118838468238718
13.351667410000001	0.9123648655355404
13.352667460000001	0.9254710003652938
13.353667510000001	0.8978157730594608
13.354667560000001	0.910801702455637
13.355667610000001	0.9311222808066416
13.356667660000001	0.9160922681075733
13.357667710000001	0.8967336286912261
13.358667760000001	0.8972145981585548
13.359667810000001	0.891563317717207
13.360667860000001	0.910801702455637
13.36166791	0.8936074010200992
13.36266796	0.9181363514104653
13.36366801	0.9004610805075989
13.36466806	0.9243888559970592
13.36566811	0.9123648655355404
13.36666816	0.9040682776460545
13.36766821	0.9087576191527449
13.36866826	0.9239078865297304
13.36966831	0.9061123609489468
13.37066836	0.9056313914816179
13.37166841	0.9035873081787258
13.37266846	0.902505163810491
13.37366851	0.9145291542720098
13.37466856	0.9201804839576976
13.37566861	0.9103207329883084
13.37666866	0.9009420499749277
13.37766871	0.9181363514104653
13.37866876	0.9154910932066672
13.37966881	0.9196994652460289
13.38066886	0.9067135850941925
13.38166891	0.9092385886200736
13.38266896	0.9207816588586036
13.38366901	0.9145291542720098
13.38466906	0.90298608403348
13.38566911	0.9129660404364462
13.38666916	0.9118838468238718
13.38766921	0.9223447726941669
13.38866926	0.910801702455637
13.38966931	0.911402926600883
13.39066936	0.9192185450230401
13.39166941	0.90767547478451
13.39266946	0.9254710003652938
13.39366951	0.9056313914816179
13.39466956	0.9217435977932609
13.39566961	0.9254710003652938
13.39666966	0.9196994652460289
13.39766971	0.9160922681075733
13.39866976	0.9150101237393385
13.39966981	0.9004610805075989
13.40066986	0.908276698929756
13.40166991	0.9145291542720098
13.40266996	0.9139279793711037
13.40367001	0.9212626283259322
13.40467006	0.9056313914816179
13.40567011	0.9103207329883084
13.406670160000001	0.9223447726941669
13.407670210000001	0.90298608403348
13.408670260000001	0.9374950400711525
13.409670310000001	0.9118838468238718
13.410670360000001	0.9103207329883084
13.411670410000001	0.90767547478451
13.412670460000001	0.9279960531355148
13.413670510000001	0.9384569790058099
13.414670560000001	0.9154910932066672
13.415670610000001	0.9196994652460289
13.416670660000001	0.9248698254643879
13.417670710000001	0.9295591669710783
13.418670760000001	0.9067135850941925
13.419670810000001	0.9045492471133832
13.42067086	0.9295591669710783
13.42167091	0.885791782597942
13.42267096	0.9129660404364462
13.42367101	0.9118838468238718
13.42467106	0.9192185450230401
13.42567111	0.9170542070422307
13.42667116	0.9165732375749021
13.42767121	0.9196994652460289
13.42867126	0.9192185450230401
13.42967131	0.9014229701979165
13.43067136	0.9067135850941925
13.43167141	0.9056313914816179
13.43267146	0.9217435977932609
13.43367151	0.9098398127653194
13.43467156	0.8982967425267894
13.43567161	0.9134470099037751
13.43667166	0.9207816588586036
13.43767171	0.9239078865297304
13.43867176	0.9129660404364462
13.43967181	0.9165732375749021
13.44067186	0.9212626283259322
13.44167191	0.9181363514104653
13.44267196	0.9301603911163241
13.44367201	0.9071945053171814
13.44467206	0.9207816588586036
13.44567211	0.9004610805075989
13.44667216	0.9181363514104653
13.44767221	0.9067135850941925
13.44867226	0.8967336286912261
13.44967231	0.9145291542720098
13.45067236	0.9129660404364462
13.45167241	0.9103207329883084
13.45267246	0.9020241943431623
13.45367251	0.9259519698326225
13.45467256	0.9233067116288244
13.45567261	0.9259519698326225
13.45667266	0.9165732375749021
13.45767271	0.9123648655355404
13.45867276	0.9118838468238718
13.45967281	0.9118838468238718
13.46067286	0.9087576191527449
13.46167291	0.8900002038816436
13.46267296	0.9301603911163241
13.46367301	0.9040682776460545
13.46467306	0.9201804839576976
13.465673110000001	0.9243888559970592
13.466673160000001	0.8956514843229912
13.467673210000001	0.9154910932066672
13.468673260000001	0.9233067116288244
13.469673310000001	0.9201804839576976
13.470673360000001	0.9201804839576976
13.471673410000001	0.9295591669710783
13.472673460000001	0.9103207329883084
13.473673510000001	0.911402926600883
13.474673560000001	0.9207816588586036
13.475673610000001	0.9118838468238718
13.476673660000001	0.9150101237393385
13.477673710000001	0.9145291542720098
13.478673760000001	0.910801702455637
13.47967381	0.9228257421614957
13.48067386	0.9004610805075989
13.48167391	0.9123648655355404
13.48267396	0.9056313914816179
13.48367401	0.9192185450230401
13.48467406	0.9217435977932609
13.48567411	0.908276698929756
13.48667416	0.9040682776460545
13.48767421	0.9207816588586036
13.48867426	0.9092385886200736
13.48967431	0.9098398127653194
13.49067436	0.9145291542720098
13.49167441	0.9098398127653194
13.49267446	0.9160922681075733
13.49367451	0.9196994652460289
13.49467456	0.9176553819431368
13.49567461	0.9196994652460289
13.49667466	0.9176553819431368
13.49767471	0.9098398127653194
13.49867476	0.9170542070422307
13.49967481	0.8988979666720354
13.50067486	0.9087576191527449
13.50167491	0.9186173208777942
13.50267496	0.9040682776460545
13.50367501	0.9500000000000001
13.50467506	0.9212626283259322
13.50567511	0.9207816588586036
13.50667516	0.8988979666720354
13.50767521	0.9118838468238718
13.50867526	0.9087576191527449
13.50967531	0.9379760095384813
13.51067536	0.9071945053171814
13.51167541	0.908276698929756
13.51267546	0.9165732375749021
13.51367551	0.9223447726941669
13.51467556	0.9186173208777942
13.51567561	0.9311222808066416
13.51667566	0.9228257421614957
13.51767571	0.9118838468238718
13.51867576	0.9045492471133832
13.51967581	0.9233067116288244
13.52067586	0.9014229701979165
13.52167591	0.9181363514104653
13.52267596	0.9176553819431368
13.52367601	0.9317235049518876
13.52467606	0.9176553819431368
13.525676110000001	0.8936074010200992
13.526676160000001	0.9186173208777942
13.527676210000001	0.9196994652460289
13.528676260000001	0.9123648655355404
13.529676310000001	0.9154910932066672
13.530676360000001	0.9092385886200736
13.531676410000001	0.9239078865297304
13.532676460000001	0.9067135850941925
13.533676510000001	0.9145291542720098
13.534676560000001	0.908276698929756
13.535676610000001	0.9311222808066416
13.536676660000001	0.9181363514104653
13.537676710000001	0.9061123609489468
13.53867676	0.9279960531355148
13.53967681	0.9123648655355404
13.54067686	0.9170542070422307
13.54167691	0.9129660404364462
13.54267696	0.9254710003652938
13.54367701	0.905150471258629
13.54467706	0.9087576191527449
13.54567711	0.9154910932066672
13.54667716	0.9233067116288244
13.54767721	0.9145291542720098
13.54867726	0.9150101237393385
13.54967731	0.9123648655355404
13.55067736	0.9212626283259322
13.55167741	0.9056313914816179
13.55267746	0.8962526592238973
13.55367751	0.9322044744192162
13.55467756	0.9270341142008574
13.55567761	0.911402926600883
13.55667766	0.9337675882547797
13.55767771	0.911402926600883
13.55867776	0.9170542070422307
13.55967781	0.8988979666720354
13.56067786	0.8956514843229912
13.56167791	0.90298608403348
13.56267796	0.90298608403348
13.56367801	0.9295591669710783
13.56467806	0.8962526592238973
13.56567811	0.9067135850941925
13.56667816	0.9035873081787258
13.56767821	0.9343687631556857
13.56867826	0.9279960531355148
13.56967831	0.9322044744192162
13.57067836	0.8920442379401958
13.57167841	0.9196994652460289
13.57267846	0.9196994652460289
13.57367851	0.9098398127653194
13.57467856	0.9098398127653194
13.57567861	0.9279960531355148
13.57667866	0.9254710003652938
13.57767871	0.9092385886200736
13.57867876	0.9139279793711037
13.57967881	0.9092385886200736
13.58067886	0.9186173208777942
13.58167891	0.9223447726941669
13.58267896	0.9123648655355404
13.58367901	0.9165732375749021
13.584679060000001	0.8978157730594608
13.585679110000001	0.9056313914816179
13.586679160000001	0.911402926600883
13.587679210000001	0.9270341142008574
13.588679260000001	0.9123648655355404
13.589679310000001	0.9228257421614957
13.590679360000001	0.9248698254643879
13.591679410000001	0.8993789361393641
13.592679460000001	0.9379760095384813
13.593679510000001	0.9160922681075733
13.594679560000001	0.8993789361393641
13.595679610000001	0.9134470099037751
13.596679660000001	0.9170542070422307
13.59767971	0.9071945053171814
13.59867976	0.9192185450230401
13.59967981	0.9103207329883084
13.60067986	0.905150471258629
13.60167991	0.910801702455637
13.60267996	0.8993789361393641
13.60368001	0.908276698929756
13.60468006	0.90767547478451
13.60568011	0.9087576191527449
13.60668016	0.9139279793711037
13.60768021	0.9207816588586036
13.60868026	0.9228257421614957
13.60968031	0.9118838468238718
13.61068036	0.9186173208777942
13.61168041	0.9311222808066416
13.61268046	0.9248698254643879
13.61368051	0.9259519698326225
13.61468056	0.9207816588586036
13.61568061	0.9239078865297304
13.61668066	0.9186173208777942
13.61768071	0.927515083668186
13.61868076	0.9071945053171814
13.61968081	0.911402926600883
13.62068086	0.911402926600883
13.62168091	0.902505163810491
13.62268096	0.90767547478451
13.62368101	0.9150101237393385
13.62468106	0.9014229701979165
13.62568111	0.8998598563623529
13.62668116	0.9285972280364209
13.62768121	0.9290782467480893
13.62868126	0.9192185450230401
13.62968131	0.9139279793711037
13.63068136	0.9264329392999513
13.63168141	0.9134470099037751
13.63268146	0.8893989797363976
13.63368151	0.902505163810491
13.63468156	0.9139279793711037
13.63568161	0.9154910932066672
13.63668166	0.9311222808066416
13.63768171	0.9254710003652938
13.63868176	0.905150471258629
13.63968181	0.9207816588586036
13.64068186	0.9009420499749277
13.64168191	0.9118838468238718
13.64268196	0.9098398127653194
13.643682010000001	0.8993789361393641
13.644682060000001	0.9004610805075989
13.645682110000001	0.9160922681075733
13.646682160000001	0.90298608403348
13.647682210000001	0.8967336286912261
13.648682260000001	0.9217435977932609
13.649682310000001	0.9165732375749021
13.650682360000001	0.9160922681075733
13.651682410000001	0.9301603911163241
13.652682460000001	0.9123648655355404
13.653682510000001	0.90767547478451
13.654682560000001	0.9270341142008574
13.655682610000001	0.9343687631556857
13.656682660000001	0.910801702455637
13.65768271	0.9196994652460289
13.65868276	0.9228257421614957
13.65968281	0.8998598563623529
13.66068286	0.9092385886200736
13.66168291	0.9103207329883084
13.66268296	0.9014229701979165
13.66368301	0.9192185450230401
13.66468306	0.90298608403348
13.66568311	0.9040682776460545
13.66668316	0.9067135850941925
13.66768321	0.9118838468238718
13.66868326	0.9212626283259322
13.66968331	0.9154910932066672
13.67068336	0.9290782467480893
13.67168341	0.9160922681075733
13.67268346	0.9295591669710783
13.67368351	0.911402926600883
13.67468356	0.9139279793711037
13.67568361	0.9020241943431623
13.67668366	0.9290782467480893
13.67768371	0.8826655549268152
13.67868376	0.9139279793711037
13.67968381	0.9009420499749277
13.68068386	0.9118838468238718
13.68168391	0.9071945053171814
13.68268396	0.90767547478451
13.68368401	0.9129660404364462
13.68468406	0.9368938159259067
13.68568411	0.90298608403348
13.68668416	0.8982967425267894
13.68768421	0.9139279793711037
13.68868426	0.9243888559970592
13.68968431	0.9098398127653194
13.69068436	0.9306413605836529
13.69168441	0.9176553819431368
13.69268446	0.90298608403348
13.69368451	0.90767547478451
13.69468456	0.9020241943431623
13.69568461	0.9217435977932609
13.69668466	0.9118838468238718
13.69768471	0.910801702455637
13.69868476	0.9035873081787258
13.69968481	0.911402926600883
13.70068486	0.9264329392999513
13.70168491	0.90767547478451
13.702684960000001	0.9056313914816179
13.703685010000001	0.9087576191527449
13.704685060000001	0.9176553819431368
13.705685110000001	0.8998598563623529
13.706685160000001	0.9087576191527449
13.707685210000001	0.9045492471133832
13.708685260000001	0.9254710003652938
13.709685310000001	0.9239078865297304
13.710685360000001	0.9071945053171814
13.711685410000001	0.9154910932066672
13.712685460000001	0.9217435977932609
13.713685510000001	0.9239078865297304
13.714685560000001	0.9207816588586036
13.715685610000001	0.9045492471133832
13.71668566	0.9264329392999513
13.71768571	0.9254710003652938
13.71868576	0.9134470099037751
13.71968581	0.9254710003652938
13.72068586	0.9176553819431368
13.72168591	0.905150471258629
13.72268596	0.90298608403348
13.72368601	0.9228257421614957
13.72468606	0.9118838468238718
13.72568611	0.9139279793711037
13.72668616	0.9014229701979165
13.72768621	0.9087576191527449
13.72868626	0.9004610805075989
13.72968631	0.9150101237393385
13.73068636	0.9103207329883084
13.73168641	0.9134470099037751
13.73268646	0.9201804839576976
13.73368651	0.9145291542720098
13.73468656	0.9154910932066672
13.73568661	0.9092385886200736
13.73668666	0.9092385886200736
13.73768671	0.8978157730594608
13.73868676	0.911402926600883
13.73968681	0.908276698929756
13.74068686	0.9040682776460545
13.74168691	0.9295591669710783
13.74268696	0.910801702455637
13.74368701	0.8962526592238973
13.74468706	0.9233067116288244
13.74568711	0.8962526592238973
13.74668716	0.8925252074075245
13.74768721	0.9134470099037751
13.74868726	0.9192185450230401
13.74968731	0.905150471258629
13.75068736	0.9045492471133832
13.75168741	0.9098398127653194
13.75268746	0.9092385886200736
13.75368751	0.9290782467480893
13.75468756	0.9087576191527449
13.75568761	0.9103207329883084
13.75668766	0.911402926600883
13.75768771	0.9170542070422307
13.75868776	0.9192185450230401
13.75968781	0.9176553819431368
13.76068786	0.9035873081787258
13.761687910000001	0.9118838468238718
13.762687960000001	0.9092385886200736
13.763688010000001	0.8988979666720354
13.764688060000001	0.9196994652460289
13.765688110000001	0.9004610805075989
13.766688160000001	0.8946895453883338
13.767688210000001	0.908276698929756
13.768688260000001	0.9139279793711037
13.769688310000001	0.9150101237393385
13.770688360000001	0.9087576191527449
13.771688410000001	0.9092385886200736
13.772688460000001	0.9170542070422307
13.773688510000001	0.9239078865297304
13.774688560000001	0.9004610805075989
13.77568861	0.9134470099037751
13.77668866	0.9154910932066672
13.77768871	0.9201804839576976
13.77868876	0.9165732375749021
13.77968881	0.9181363514104653
13.78068886	0.8925252074075245
13.78168891	0.9192185450230401
13.78268896	0.9071945053171814
13.78368901	0.9123648655355404
13.78468906	0.9139279793711037
13.78568911	0.908276698929756
13.78668916	0.8847095889853673
13.78768921	0.9176553819431368
13.78868926	0.8962526592238973
13.78968931	0.8978157730594608
13.79068936	0.8982967425267894
13.79168941	0.9139279793711037
13.79268946	0.9201804839576976
13.79368951	0.9092385886200736
13.79468956	0.9217435977932609
13.79568961	0.9154910932066672
13.79668966	0.9087576191527449
13.79768971	0.908276698929756
13.79868976	0.9004610805075989
13.79968981	0.8993789361393641
13.80068986	0.90767547478451
13.80168991	0.9035873081787258
13.80268996	0.9139279793711037
13.80369001	0.9056313914816179
13.80469006	0.8988979666720354
13.80569011	0.8967336286912261
13.80669016	0.9045492471133832
13.80769021	0.908276698929756
13.80869026	0.9118838468238718
13.80969031	0.9217435977932609
13.81069036	0.9295591669710783
13.81169041	0.9264329392999513
13.81269046	0.9201804839576976
13.81369051	0.9103207329883084
13.81469056	0.9239078865297304
13.81569061	0.9285972280364209
13.81669066	0.9170542070422307
13.81769071	0.9154910932066672
13.81869076	0.9056313914816179
13.81969081	0.8967336286912261
13.820690860000001	0.902505163810491
13.821690910000001	0.9014229701979165
13.822690960000001	0.9123648655355404
13.823691010000001	0.9217435977932609
13.824691060000001	0.9165732375749021
13.825691110000001	0.9139279793711037
13.826691160000001	0.911402926600883
13.827691210000001	0.9176553819431368
13.828691260000001	0.911402926600883
13.829691310000001	0.9145291542720098
13.830691360000001	0.9061123609489468
13.831691410000001	0.9134470099037751
13.832691460000001	0.9061123609489468
13.833691510000001	0.9098398127653194
13.83469156	0.9295591669710783
13.83569161	0.9223447726941669
13.83669166	0.9056313914816179
13.83769171	0.9154910932066672
13.83869176	0.9035873081787258
13.83969181	0.90767547478451
13.84069186	0.8993789361393641
13.84169191	0.9118838468238718
13.84269196	0.9098398127653194
13.84369201	0.8978157730594608
13.84469206	0.9071945053171814
13.84569211	0.9134470099037751
13.84669216	0.911402926600883
13.84769221	0.9212626283259322
13.84869226	0.9259519698326225
13.84969231	0.9217435977932609
13.85069236	0.9035873081787258
13.85169241	0.9118838468238718
13.85269246	0.9243888559970592
13.85369251	0.9290782467480893
13.85469256	0.9212626283259322
13.85569261	0.9160922681075733
13.85669266	0.9014229701979165
13.85769271	0.9254710003652938
13.85869276	0.8936074010200992
13.85969281	0.9248698254643879
13.860692850000001	0.9123648655355404
13.8616929	0.891563317717207
13.86269295	0.910801702455637
13.863693	0.9239078865297304
13.86469305	0.9071945053171814
13.8656931	0.9154910932066672
13.86669315	0.902505163810491
13.8676932	0.9035873081787258
13.86869325	0.9270341142008574
13.8696933	0.9139279793711037
13.87069335	0.910801702455637
13.8716934	0.9207816588586036
13.87269345	0.9035873081787258
13.8736935	0.9170542070422307
13.87469355	0.8925252074075245
13.8756936	0.9254710003652938
13.87669365	0.9150101237393385
13.8776937	0.9150101237393385
13.87869375	0.9004610805075989
13.8796938	0.9176553819431368
13.88069385	0.9196994652460289
13.8816939	0.8931264315527705
13.88269395	0.902505163810491
13.883694	0.9170542070422307
13.88469405	0.9092385886200736
13.8856941	0.8988979666720354
13.88669415	0.9020241943431623
13.8876942	0.902505163810491
13.88869425	0.9228257421614957
13.8896943	0.927515083668186
13.89069435	0.927515083668186
13.8916944	0.9103207329883084
13.89269445	0.8978157730594608
13.8936945	0.9160922681075733
13.89469455	0.9285972280364209
13.8956946	0.9129660404364462
13.89669465	0.9233067116288244
13.8976947	0.9103207329883084
13.89869475	0.9223447726941669
13.8996948	0.8978157730594608
13.90069485	0.905150471258629
13.9016949	0.9243888559970592
13.90269495	0.9061123609489468
13.903695	0.9170542070422307
13.90469505	0.9139279793711037
13.9056951	0.8993789361393641
13.906695150000001	0.9014229701979165
13.907695200000001	0.9103207329883084
13.908695250000001	0.9134470099037751
13.909695300000001	0.9311222808066416
13.910695350000001	0.9098398127653194
13.911695400000001	0.9228257421614957
13.912695450000001	0.8978157730594608
13.913695500000001	0.9040682776460545
13.914695550000001	0.9056313914816179
13.915695600000001	0.9092385886200736
13.916695650000001	0.9160922681075733
13.917695700000001	0.9248698254643879
13.918695750000001	0.9145291542720098
13.919695800000001	0.9154910932066672
13.92069585	0.9134470099037751
13.9216959	0.9264329392999513
13.92269595	0.9165732375749021
13.923696	0.9056313914816179
13.92469605	0.8951705148556626
13.9256961	0.90767547478451
13.92669615	0.8909620935719612
13.9276962	0.9067135850941925
13.92869625	0.9134470099037751
13.9296963	0.9139279793711037
13.93069635	0.9212626283259322
13.9316964	0.9087576191527449
13.93269645	0.90767547478451
13.9336965	0.9139279793711037
13.93469655	0.9243888559970592
13.9356966	0.9134470099037751
13.93669665	0.9192185450230401
13.9376967	0.908276698929756
13.93869675	0.9123648655355404
13.9396968	0.9087576191527449
13.94069685	0.9160922681075733
13.9416969	0.9192185450230401
13.94269695	0.9254710003652938
13.943697	0.9139279793711037
13.94469705	0.9020241943431623
13.9456971	0.9192185450230401
13.94669715	0.9176553819431368
13.9476972	0.9217435977932609
13.94869725	0.9020241943431623
13.9496973	0.9254710003652938
13.95069735	0.908276698929756
13.9516974	0.9056313914816179
13.95269745	0.9103207329883084
13.9536975	0.9118838468238718
13.95469755	0.9285972280364209
13.9556976	0.9186173208777942
13.95669765	0.9098398127653194
13.9576977	0.9092385886200736
13.95869775	0.9014229701979165
13.9596978	0.9243888559970592
13.96069785	0.8956514843229912
13.9616979	0.8988979666720354
13.96269795	0.908276698929756
13.963698	0.9150101237393385
13.96469805	0.9201804839576976
13.965698100000001	0.9123648655355404
13.966698150000001	0.905150471258629
13.967698200000001	0.9040682776460545
13.968698250000001	0.9259519698326225
13.969698300000001	0.9186173208777942
13.970698350000001	0.9118838468238718
13.971698400000001	0.9129660404364462
13.972698450000001	0.9020241943431623
13.973698500000001	0.9134470099037751
13.974698550000001	0.9390581539067161
13.975698600000001	0.9129660404364462
13.976698650000001	0.9004610805075989
13.977698700000001	0.9045492471133832
13.978698750000001	0.8993789361393641
13.9796988	0.908276698929756
13.98069885	0.9170542070422307
13.9816989	0.905150471258629
13.98269895	0.9067135850941925
13.983699	0.9067135850941925
13.98469905	0.9103207329883084
13.9856991	0.8967336286912261
13.98669915	0.9035873081787258
13.9876992	0.9186173208777942
13.98869925	0.9353307020903432
13.9896993	0.9264329392999513
13.99069935	0.9170542070422307
13.9916994	0.9196994652460289
13.99269945	0.9160922681075733
13.9936995	0.8998598563623529
13.99469955	0.8946895453883338
13.9956996	0.9254710003652938
13.99669965	0.9118838468238718
13.9976997	0.9176553819431368
13.99869975	0.9045492471133832
13.9996998	0.9035873081787258
14.00069985	0.9103207329883084
14.0016999	0.9264329392999513
14.00269995	0.9123648655355404
14.0037	0.9103207329883084
14.00470005	0.9092385886200736
14.0057001	0.8868739269661768
14.00670015	0.8998598563623529
14.0077002	0.8993789361393641
14.00870025	0.9160922681075733
14.0097003	0.9442284648807352
14.01070035	0.9181363514104653
14.0117004	0.9134470099037751
14.01270045	0.9067135850941925
14.0137005	0.9154910932066672
14.01470055	0.9061123609489468
14.0157006	0.9201804839576976
14.01670065	0.9139279793711037
14.0177007	0.9259519698326225
14.01870075	0.8925252074075245
14.0197008	0.9014229701979165
14.02070085	0.9098398127653194
14.0217009	0.9207816588586036
14.02270095	0.9192185450230401
14.023701	0.90298608403348
14.024701050000001	0.9201804839576976
14.025701100000001	0.910801702455637
14.026701150000001	0.9067135850941925
14.027701200000001	0.9139279793711037
14.028701250000001	0.9279960531355148
14.029701300000001	0.927515083668186
14.030701350000001	0.9160922681075733
14.031701400000001	0.8988979666720354
14.032701450000001	0.9212626283259322
14.033701500000001	0.9056313914816179
14.034701550000001	0.9129660404364462
14.035701600000001	0.9139279793711037
14.036701650000001	0.9207816588586036
14.037701700000001	0.9009420499749277
14.03870175	0.9123648655355404
14.0397018	0.9004610805075989
14.04070185	0.8951705148556626
14.0417019	0.9014229701979165
14.04270195	0.9217435977932609
14.043702	0.9067135850941925
14.04470205	0.9087576191527449
14.0457021	0.9020241943431623
14.04670215	0.9098398127653194
14.0477022	0.905150471258629
14.04870225	0.9150101237393385
14.0497023	0.9181363514104653
14.05070235	0.9145291542720098
14.0517024	0.9118838468238718
14.05270245	0.905150471258629
14.0537025	0.90298608403348
14.05470255	0.9092385886200736
14.0557026	0.8967336286912261
14.05670265	0.9061123609489468
14.0577027	0.9154910932066672
14.05870275	0.9233067116288244
14.0597028	0.9061123609489468
14.06070285	0.894088370487428
14.0617029	0.9123648655355404
14.06270295	0.9092385886200736
14.063703	0.910801702455637
14.06470305	0.8946895453883338
14.0657031	0.9192185450230401
14.06670315	0.9129660404364462
14.0677032	0.9061123609489468
14.06870325	0.9170542070422307
14.0697033	0.9139279793711037
14.07070335	0.9150101237393385
14.0717034	0.911402926600883
14.07270345	0.911402926600883
14.0737035	0.910801702455637
14.07470355	0.9098398127653194
14.0757036	0.9181363514104653
14.07670365	0.8988979666720354
14.0777037	0.9196994652460289
14.07870375	0.911402926600883
14.0797038	0.9056313914816179
14.08070385	0.9123648655355404
14.0817039	0.9045492471133832
14.08270395	0.9014229701979165
14.083704000000001	0.9223447726941669
14.084704050000001	0.908276698929756
14.085704100000001	0.9103207329883084
14.086704150000001	0.9035873081787258
14.087704200000001	0.9348497326230145
14.088704250000001	0.9045492471133832
14.089704300000001	0.9170542070422307
14.090704350000001	0.8978157730594608
14.091704400000001	0.9134470099037751
14.092704450000001	0.9165732375749021
14.093704500000001	0.9139279793711037
14.094704550000001	0.910801702455637
14.095704600000001	0.9295591669710783
14.096704650000001	0.9087576191527449
14.0977047	0.8998598563623529
14.09870475	0.911402926600883
14.0997048	0.9233067116288244
14.10070485	0.9129660404364462
14.1017049	0.90767547478451
14.10270495	0.9150101237393385
14.103705	0.9290782467480893
14.10470505	0.894088370487428
14.1057051	0.905150471258629
14.10670515	0.9061123609489468
14.1077052	0.9061123609489468
14.10870525	0.9317235049518876
14.1097053	0.9384569790058099
14.11070535	0.9196994652460289
14.1117054	0.9040682776460545
14.11270545	0.9129660404364462
14.1137055	0.9035873081787258
14.11470555	0.9139279793711037
14.1157056	0.8998598563623529
14.11670565	0.9192185450230401
14.1177057	0.9087576191527449
14.11870575	0.9129660404364462
14.1197058	0.9009420499749277
14.12070585	0.8982967425267894
14.1217059	0.9181363514104653
14.12270595	0.9150101237393385
14.123706	0.8998598563623529
14.12470605	0.9259519698326225
14.1257061	0.9118838468238718
14.12670615	0.9071945053171814
14.1277062	0.9228257421614957
14.12870625	0.8873548964335054
14.1297063	0.9212626283259322
14.13070635	0.9228257421614957
14.1317064	0.9123648655355404
14.13270645	0.9196994652460289
14.1337065	0.9098398127653194
14.13470655	0.9181363514104653
14.1357066	0.9311222808066416
14.13670665	0.9061123609489468
14.1377067	0.9264329392999513
14.13870675	0.9087576191527449
14.1397068	0.9170542070422307
14.14070685	0.905150471258629
14.1417069	0.90767547478451
14.14270695	0.9154910932066672
14.143707000000001	0.9098398127653194
14.144707050000001	0.9150101237393385
14.145707100000001	0.8900002038816436
14.146707150000001	0.9186173208777942
14.147707200000001	0.9139279793711037
14.148707250000001	0.8988979666720354
14.149707300000001	0.9134470099037751
14.150707350000001	0.9239078865297304
14.151707400000001	0.9170542070422307
14.152707450000001	0.9243888559970592
14.153707500000001	0.9103207329883084
14.154707550000001	0.9154910932066672
14.155707600000001	0.9118838468238718
14.15670765	0.8967336286912261
14.1577077	0.9035873081787258
14.15870775	0.8920442379401958
14.1597078	0.9118838468238718
14.16070785	0.8967336286912261
14.1617079	0.9071945053171814
14.16270795	0.9087576191527449
14.163708	0.9040682776460545
14.16470805	0.9139279793711037
14.1657081	0.9020241943431623
14.16670815	0.9186173208777942
14.1677082	0.9103207329883084
14.16870825	0.9176553819431368
14.1697083	0.9040682776460545
14.17070835	0.9196994652460289
14.1717084	0.9192185450230401
14.17270845	0.9071945053171814
14.1737085	0.9186173208777942
14.17470855	0.9317235049518876
14.1757086	0.9014229701979165
14.17670865	0.9092385886200736
14.1777087	0.8972145981585548
14.17870875	0.9160922681075733
14.1797088	0.9233067116288244
14.18070885	0.9233067116288244
14.1817089	0.9181363514104653
14.18270895	0.9228257421614957
14.183709	0.90767547478451
14.18470905	0.9067135850941925
14.1857091	0.9045492471133832
14.18670915	0.9056313914816179
14.1877092	0.9134470099037751
14.18870925	0.90298608403348
14.1897093	0.9207816588586036
14.19070935	0.9192185450230401
14.1917094	0.9186173208777942
14.19270945	0.9165732375749021
14.1937095	0.9009420499749277
14.19470955	0.9129660404364462
14.1957096	0.90767547478451
14.19670965	0.9087576191527449
14.1977097	0.9181363514104653
14.19870975	0.9035873081787258
14.1997098	0.8972145981585548
14.20070985	0.9067135850941925
14.2017099	0.8982967425267894
14.202709950000001	0.9259519698326225
14.203710000000001	0.9176553819431368
14.204710050000001	0.9067135850941925
14.205710100000001	0.9145291542720098
14.206710150000001	0.9223447726941669
14.207710200000001	0.9123648655355404
14.208710250000001	0.9118838468238718
14.209710300000001	0.9154910932066672
14.210710350000001	0.9035873081787258
14.211710400000001	0.9285972280364209
14.212710450000001	0.9061123609489468
14.213710500000001	0.9040682776460545
14.214710550000001	0.9290782467480893
14.2157106	0.9186173208777942
14.21671065	0.9154910932066672
14.2177107	0.9098398127653194
14.21871075	0.9129660404364462
14.2197108	0.90767547478451
14.22071085	0.902505163810491
14.2217109	0.9098398127653194
14.22271095	0.9092385886200736
14.223711	0.9154910932066672
14.22471105	0.9087576191527449
14.2257111	0.8951705148556626
14.22671115	0.8956514843229912
14.2277112	0.8956514843229912
14.22871125	0.9154910932066672
14.2297113	0.9228257421614957
14.23071135	0.9123648655355404
14.2317114	0.9118838468238718
14.23271145	0.9092385886200736
14.2337115	0.8972145981585548
14.23471155	0.9165732375749021
14.2357116	0.9134470099037751
14.23671165	0.9217435977932609
14.2377117	0.8988979666720354
14.23871175	0.9150101237393385
14.2397118	0.8962526592238973
14.24071185	0.9181363514104653
14.2417119	0.9056313914816179
14.24271195	0.9212626283259322
14.243712	0.9254710003652938
14.24471205	0.9139279793711037
14.2457121	0.908276698929756
14.24671215	0.9071945053171814
14.2477122	0.9170542070422307
14.24871225	0.9374950400711525
14.2497123	0.9098398127653194
14.25071235	0.902505163810491
14.2517124	0.9134470099037751
14.25271245	0.9145291542720098
14.2537125	0.9170542070422307
14.25471255	0.9118838468238718
14.2557126	0.9192185450230401
14.25671265	0.9212626283259322
14.2577127	0.9176553819431368
14.25871275	0.8931264315527705
14.2597128	0.883146475149804
14.26071285	0.9154910932066672
14.261712900000001	0.9040682776460545
14.262712950000001	0.9145291542720098
14.263713000000001	0.8993789361393641
14.264713050000001	0.9067135850941925
14.265713100000001	0.9145291542720098
14.266713150000001	0.9348497326230145
14.267713200000001	0.9092385886200736
14.268713250000001	0.9145291542720098
14.269713300000001	0.9243888559970592
14.270713350000001	0.9207816588586036
14.271713400000001	0.9217435977932609
14.272713450000001	0.9223447726941669
14.273713500000001	0.8972145981585548
14.274713550000001	0.9092385886200736
14.2757136	0.9170542070422307
14.27671365	0.9134470099037751
14.2777137	0.9186173208777942
14.27871375	0.9009420499749277
14.2797138	0.90298608403348
14.28071385	0.9243888559970592
14.2817139	0.8988979666720354
14.28271395	0.902505163810491
14.283714	0.9020241943431623
14.28471405	0.9228257421614957
14.2857141	0.8982967425267894
14.28671415	0.9009420499749277
14.2877142	0.9192185450230401
14.28871425	0.9248698254643879
14.2897143	0.9223447726941669
14.29071435	0.9176553819431368
14.2917144	0.911402926600883
14.29271445	0.9165732375749021
14.2937145	0.9123648655355404
14.29471455	0.9196994652460289
14.2957146	0.9181363514104653
14.29671465	0.9150101237393385
14.2977147	0.911402926600883
14.29871475	0.9103207329883084
14.2997148	0.9123648655355404
14.30071485	0.9118838468238718
14.3017149	0.9212626283259322
14.30271495	0.9176553819431368
14.303715	0.9233067116288244
14.30471505	0.9248698254643879
14.3057151	0.8998598563623529
14.30671515	0.902505163810491
14.3077152	0.9170542070422307
14.30871525	0.9118838468238718
14.3097153	0.908276698929756
14.31071535	0.9248698254643879
14.3117154	0.9176553819431368
14.31271545	0.880020247478677
14.3137155	0.9098398127653194
14.31471555	0.9217435977932609
14.3157156	0.9087576191527449
14.31671565	0.9248698254643879
14.3177157	0.9129660404364462
14.31871575	0.9056313914816179
14.3197158	0.9061123609489468
14.320715850000001	0.9118838468238718
14.321715900000001	0.9040682776460545
14.322715950000001	0.8962526592238973
14.323716000000001	0.9118838468238718
14.324716050000001	0.9150101237393385
14.325716100000001	0.9259519698326225
14.326716150000001	0.911402926600883
14.327716200000001	0.9328056493201222
14.328716250000001	0.9264329392999513
14.329716300000001	0.9264329392999513
14.330716350000001	0.9243888559970592
14.331716400000001	0.9228257421614957
14.332716450000001	0.911402926600883
14.333716500000001	0.9103207329883084
14.33471655	0.9103207329883084
14.3357166	0.9181363514104653
14.33671665	0.9212626283259322
14.3377167	0.9045492471133832
14.33871675	0.8956514843229912
14.3397168	0.9040682776460545
14.34071685	0.90298608403348
14.3417169	0.9087576191527449
14.34271695	0.911402926600883
14.343717	0.8978157730594608
14.34471705	0.8993789361393641
14.3457171	0.9201804839576976
14.34671715	0.9092385886200736
14.3477172	0.9154910932066672
14.34871725	0.9212626283259322
14.3497173	0.9154910932066672
14.35071735	0.9223447726941669
14.3517174	0.9192185450230401
14.35271745	0.9186173208777942
14.3537175	0.9186173208777942
14.35471755	0.9014229701979165
14.3557176	0.9154910932066672
14.35671765	0.910801702455637
14.3577177	0.8998598563623529
14.35871775	0.8998598563623529
14.3597178	0.9139279793711037
14.36071785	0.8972145981585548
14.3617179	0.9071945053171814
14.36271795	0.9045492471133832
14.363718	0.9035873081787258
14.36471805	0.9098398127653194
14.3657181	0.910801702455637
14.36671815	0.927515083668186
14.3677182	0.9098398127653194
14.36871825	0.9129660404364462
14.3697183	0.90767547478451
14.37071835	0.9228257421614957
14.3717184	0.910801702455637
14.37271845	0.9201804839576976
14.3737185	0.911402926600883
14.37471855	0.9045492471133832
14.3757186	0.9270341142008574
14.37671865	0.8993789361393641
14.3777187	0.9103207329883084
14.37871875	0.90767547478451
14.379718800000001	0.9009420499749277
14.380718850000001	0.9014229701979165
14.381718900000001	0.9201804839576976
14.382718950000001	0.911402926600883
14.383719000000001	0.902505163810491
14.384719050000001	0.8951705148556626
14.385719100000001	0.8982967425267894
14.386719150000001	0.894088370487428
14.387719200000001	0.911402926600883
14.388719250000001	0.90767547478451
14.389719300000001	0.9301603911163241
14.390719350000001	0.9311222808066416
14.391719400000001	0.90767547478451
14.392719450000001	0.9233067116288244
14.3937195	0.894088370487428
14.39471955	0.9212626283259322
14.3957196	0.90767547478451
14.39671965	0.9279960531355148
14.3977197	0.9129660404364462
14.39871975	0.9035873081787258
14.3997198	0.9014229701979165
14.40071985	0.90767547478451
14.4017199	0.9165732375749021
14.40271995	0.905150471258629
14.40372	0.9186173208777942
14.40472005	0.8884370900460801
14.4057201	0.8951705148556626
14.40672015	0.9092385886200736
14.4077202	0.9139279793711037
14.40872025	0.9285972280364209
14.4097203	0.9295591669710783
14.41072035	0.9192185450230401
14.4117204	0.9279960531355148
14.41272045	0.9170542070422307
14.4137205	0.9035873081787258
14.41472055	0.9243888559970592
14.4157206	0.9290782467480893
14.41672065	0.9207816588586036
14.4177207	0.9290782467480893
14.41872075	0.9061123609489468
14.4197208	0.9295591669710783
14.42072085	0.9160922681075733
14.4217209	0.8998598563623529
14.42272095	0.9040682776460545
14.423721	0.9129660404364462
14.42472105	0.9150101237393385
14.4257211	0.90298608403348
14.42672115	0.9020241943431623
14.4277212	0.8993789361393641
14.42872125	0.9311222808066416
14.4297213	0.9270341142008574
14.43072135	0.9264329392999513
14.4317214	0.9254710003652938
14.43272145	0.9067135850941925
14.4337215	0.911402926600883
14.43472155	0.9270341142008574
14.4357216	0.9207816588586036
14.43672165	0.9150101237393385
14.4377217	0.9165732375749021
14.438721750000001	0.9207816588586036
14.439721800000001	0.9134470099037751
14.440721850000001	0.9123648655355404
14.441721900000001	0.9103207329883084
14.442721950000001	0.9040682776460545
14.443722000000001	0.880020247478677
14.444722050000001	0.9285972280364209
14.445722100000001	0.8873548964335054
14.446722150000001	0.9123648655355404
14.447722200000001	0.9056313914816179
14.448722250000001	0.9248698254643879
14.449722300000001	0.9176553819431368
14.450722350000001	0.9139279793711037
14.451722400000001	0.9186173208777942
14.45272245	0.9192185450230401
14.4537225	0.9129660404364462
14.45472255	0.9186173208777942
14.4557226	0.9233067116288244
14.45672265	0.908276698929756
14.4577227	0.9154910932066672
14.45872275	0.9092385886200736
14.4597228	0.9098398127653194
14.46072285	0.9201804839576976
14.4617229	0.8931264315527705
14.46272295	0.9087576191527449
14.463723	0.9201804839576976
14.46472305	0.9103207329883084
14.4657231	0.9118838468238718
14.46672315	0.908276698929756
14.4677232	0.9196994652460289
14.46872325	0.9254710003652938
14.4697233	0.9150101237393385
14.47072335	0.9223447726941669
14.4717234	0.9279960531355148
14.47272345	0.9254710003652938
14.4737235	0.9150101237393385
14.47472355	0.9145291542720098
14.4757236	0.908276698929756
14.47672365	0.9150101237393385
14.4777237	0.9098398127653194
14.47872375	0.9301603911163241
14.4797238	0.8993789361393641
14.48072385	0.9061123609489468
14.4817239	0.8951705148556626
14.48272395	0.894088370487428
14.483724	0.9154910932066672
14.48472405	0.9139279793711037
14.4857241	0.9181363514104653
14.48672415	0.9223447726941669
14.4877242	0.8931264315527705
14.48872425	0.8931264315527705
14.4897243	0.9270341142008574
14.49072435	0.911402926600883
14.4917244	0.9186173208777942
14.49272445	0.9071945053171814
14.4937245	0.9145291542720098
14.49472455	0.9170542070422307
14.4957246	0.8982967425267894
14.49672465	0.9150101237393385
14.497724700000001	0.9020241943431623
14.498724750000001	0.8978157730594608
14.499724800000001	0.9092385886200736
14.500724850000001	0.9098398127653194
14.501724900000001	0.9061123609489468
14.502724950000001	0.911402926600883
14.503725000000001	0.9103207329883084
14.504725050000001	0.9145291542720098
14.505725100000001	0.9322044744192162
14.506725150000001	0.9035873081787258
14.507725200000001	0.9067135850941925
14.508725250000001	0.8967336286912261
14.509725300000001	0.9239078865297304
14.510725350000001	0.9233067116288244
14.5117254	0.9254710003652938
14.51272545	0.9233067116288244
14.5137255	0.9040682776460545
14.51472555	0.9040682776460545
14.5157256	0.9317235049518876
14.51672565	0.8978157730594608
14.5177257	0.9040682776460545
14.51872575	0.9248698254643879
14.5197258	0.8962526592238973
14.52072585	0.9035873081787258
14.5217259	0.8900002038816436
14.52272595	0.9228257421614957
14.523726	0.9014229701979165
14.52472605	0.9139279793711037
14.5257261	0.9201804839576976
14.52672615	0.9254710003652938
14.5277262	0.9056313914816179
14.52872625	0.9071945053171814
14.5297263	0.9228257421614957
14.53072635	0.9279960531355148
14.5317264	0.9233067116288244
14.53272645	0.9087576191527449
14.5337265	0.9176553819431368
14.53472655	0.9207816588586036
14.5357266	0.9212626283259322
14.53672665	0.9071945053171814
14.5377267	0.9228257421614957
14.53872675	0.9186173208777942
14.5397268	0.8904811241046324
14.54072685	0.9134470099037751
14.5417269	0.90767547478451
14.54272695	0.9004610805075989
14.543727	0.9160922681075733
14.54472705	0.90767547478451
14.5457271	0.9123648655355404
14.54672715	0.9186173208777942
14.5477272	0.908276698929756
14.54872725	0.9243888559970592
14.5497273	0.910801702455637
14.55072735	0.9192185450230401
14.5517274	0.9165732375749021
14.55272745	0.9014229701979165
14.5537275	0.9067135850941925
14.55472755	0.9165732375749021
14.5557276	0.9384569790058099
14.556727650000001	0.9129660404364462
14.557727700000001	0.9056313914816179
14.558727750000001	0.9067135850941925
14.559727800000001	0.9254710003652938
14.560727850000001	0.9087576191527449
14.561727900000001	0.9061123609489468
14.562727950000001	0.9014229701979165
14.563728000000001	0.911402926600883
14.564728050000001	0.9004610805075989
14.565728100000001	0.9239078865297304
14.566728150000001	0.8925252074075245
14.567728200000001	0.9118838468238718
14.568728250000001	0.9186173208777942
14.569728300000001	0.9285972280364209
14.57072835	0.9207816588586036
14.5717284	0.9098398127653194
14.57272845	0.9192185450230401
14.5737285	0.8951705148556626
14.57472855	0.9145291542720098
14.5757286	0.9067135850941925
14.57672865	0.9165732375749021
14.5777287	0.9092385886200736
14.57872875	0.9103207329883084
14.5797288	0.90767547478451
14.58072885	0.902505163810491
14.5817289	0.910801702455637
14.58272895	0.9186173208777942
14.583729	0.9134470099037751
14.58472905	0.9118838468238718
14.5857291	0.9192185450230401
14.58672915	0.8982967425267894
14.5877292	0.9020241943431623
14.58872925	0.9207816588586036
14.5897293	0.9098398127653194
14.59072935	0.9067135850941925
14.5917294	0.9233067116288244
14.59272945	0.8982967425267894
14.5937295	0.927515083668186
14.59472955	0.9317235049518876
14.5957296	0.90298608403348
14.59672965	0.9154910932066672
14.5977297	0.9217435977932609
14.59872975	0.9061123609489468
14.5997298	0.9134470099037751
14.60072985	0.8988979666720354
14.6017299	0.9129660404364462
14.60272995	0.9239078865297304
14.60373	0.9201804839576976
14.60473005	0.9192185450230401
14.6057301	0.905150471258629
14.60673015	0.9035873081787258
14.6077302	0.8972145981585548
14.60873025	0.905150471258629
14.6097303	0.9196994652460289
14.61073035	0.9212626283259322
14.6117304	0.90767547478451
14.61273045	0.9154910932066672
14.6137305	0.9123648655355404
14.61473055	0.8978157730594608
14.615730600000001	0.8893989797363976
14.616730650000001	0.9061123609489468
14.617730700000001	0.9087576191527449
14.618730750000001	0.9004610805075989
14.619730800000001	0.8998598563623529
14.620730850000001	0.9150101237393385
14.621730900000001	0.9092385886200736
14.622730950000001	0.9118838468238718
14.623731000000001	0.902505163810491
14.624731050000001	0.90767547478451
14.625731100000001	0.902505163810491
14.626731150000001	0.9020241943431623
14.627731200000001	0.8972145981585548
14.628731250000001	0.9217435977932609
14.6297313	0.9176553819431368
14.63073135	0.9192185450230401
14.6317314	0.927515083668186
14.63273145	0.9154910932066672
14.6337315	0.9103207329883084
14.63473155	0.8988979666720354
14.6357316	0.9035873081787258
14.63673165	0.9040682776460545
14.6377317	0.9170542070422307
14.63873175	0.9150101237393385
14.6397318	0.8951705148556626
14.64073185	0.8956514843229912
14.6417319	0.910801702455637
14.64273195	0.8988979666720354
14.643732	0.9118838468238718
14.64473205	0.9217435977932609
14.6457321	0.9145291542720098
14.64673215	0.9004610805075989
14.6477322	0.9243888559970592
14.64873225	0.9176553819431368
14.6497323	0.9154910932066672
14.65073235	0.9170542070422307
14.6517324	0.910801702455637
14.65273245	0.90767547478451
14.6537325	0.9087576191527449
14.65473255	0.9118838468238718
14.6557326	0.927515083668186
14.65673265	0.9035873081787258
14.6577327	0.9192185450230401
14.65873275	0.8862727520652708
14.6597328	0.8993789361393641
14.66073285	0.90298608403348
14.6617329	0.9035873081787258
14.66273295	0.9160922681075733
14.663733	0.9092385886200736
14.66473305	0.9061123609489468
14.6657331	0.9056313914816179
14.66673315	0.90298608403348
14.6677332	0.9186173208777942
14.66873325	0.9098398127653194
14.6697333	0.9254710003652938
14.67073335	0.9228257421614957
14.6717334	0.9154910932066672
14.67273345	0.905150471258629
14.6737335	0.9212626283259322
14.674733550000001	0.9239078865297304
14.675733600000001	0.9067135850941925
14.676733650000001	0.9165732375749021
14.677733700000001	0.9092385886200736
14.678733750000001	0.894088370487428
14.679733800000001	0.9165732375749021
14.680733850000001	0.8998598563623529
14.681733900000001	0.9243888559970592
14.682733950000001	0.8967336286912261
14.683734000000001	0.8847095889853673
14.684734050000001	0.911402926600883
14.685734100000001	0.9118838468238718
14.686734150000001	0.905150471258629
14.687734200000001	0.9145291542720098
14.68873425	0.9067135850941925
14.6897343	0.9071945053171814
14.69073435	0.9343687631556857
14.6917344	0.9201804839576976
14.69273445	0.9035873081787258
14.6937345	0.9092385886200736
14.69473455	0.9123648655355404
14.6957346	0.908276698929756
14.69673465	0.8998598563623529
14.6977347	0.9186173208777942
14.69873475	0.9061123609489468
14.6997348	0.9192185450230401
14.70073485	0.9092385886200736
14.7017349	0.9150101237393385
14.70273495	0.9154910932066672
14.703735	0.905150471258629
14.70473505	0.9134470099037751
14.7057351	0.9061123609489468
14.70673515	0.9020241943431623
14.7077352	0.9181363514104653
14.70873525	0.9154910932066672
14.7097353	0.9045492471133832
14.71073535	0.90767547478451
14.7117354	0.911402926600883
14.71273545	0.9254710003652938
14.7137355	0.9154910932066672
14.71473555	0.9165732375749021
14.7157356	0.9118838468238718
14.71673565	0.8962526592238973
14.7177357	0.9087576191527449
14.71873575	0.90298608403348
14.7197358	0.9056313914816179
14.72073585	0.9009420499749277
14.7217359	0.9056313914816179
14.72273595	0.9035873081787258
14.723736	0.908276698929756
14.72473605	0.908276698929756
14.7257361	0.9139279793711037
14.72673615	0.8982967425267894
14.7277362	0.908276698929756
14.72873625	0.9259519698326225
14.7297363	0.9317235049518876
14.73073635	0.9071945053171814
14.7317364	0.9045492471133832
14.73273645	0.9087576191527449
14.733736500000001	0.9150101237393385
14.734736550000001	0.9212626283259322
14.735736600000001	0.9150101237393385
14.736736650000001	0.9040682776460545
14.737736700000001	0.9103207329883084
14.738736750000001	0.9071945053171814
14.739736800000001	0.90298608403348
14.740736850000001	0.8972145981585548
14.741736900000001	0.9087576191527449
14.742736950000001	0.9098398127653194
14.743737000000001	0.9201804839576976
14.744737050000001	0.9067135850941925
14.745737100000001	0.9139279793711037
14.746737150000001	0.9134470099037751
14.7477372	0.908276698929756
14.74873725	0.908276698929756
14.7497373	0.9328056493201222
14.75073735	0.9186173208777942
14.7517374	0.9045492471133832
14.75273745	0.9233067116288244
14.7537375	0.9020241943431623
14.75473755	0.9123648655355404
14.7557376	0.9239078865297304
14.75673765	0.927515083668186
14.7577377	0.8998598563623529
14.75873775	0.9196994652460289
14.7597378	0.8982967425267894
14.76073785	0.9014229701979165
14.7617379	0.9228257421614957
14.76273795	0.8972145981585548
14.763738	0.9035873081787258
14.76473805	0.9129660404364462
14.7657381	0.9056313914816179
14.76673815	0.8978157730594608
14.7677382	0.9014229701979165
14.76873825	0.9087576191527449
14.7697383	0.910801702455637
14.77073835	0.90767547478451
14.7717384	0.9129660404364462
14.77273845	0.9201804839576976
14.7737385	0.8815833613142405
14.77473855	0.8946895453883338
14.7757386	0.9067135850941925
14.77673865	0.9139279793711037
14.7777387	0.8946895453883338
14.77873875	0.894088370487428
14.7797388	0.9196994652460289
14.78073885	0.90298608403348
14.7817389	0.9134470099037751
14.78273895	0.90767547478451
14.783739	0.9154910932066672
14.78473905	0.9092385886200736
14.7857391	0.8988979666720354
14.78673915	0.8862727520652708
14.7877392	0.9045492471133832
14.78873925	0.9285972280364209
14.7897393	0.911402926600883
14.79073935	0.9201804839576976
14.7917394	0.9035873081787258
14.792739450000001	0.9098398127653194
14.793739500000001	0.8967336286912261
14.794739550000001	0.9145291542720098
14.795739600000001	0.9228257421614957
14.796739650000001	0.9118838468238718
14.797739700000001	0.9243888559970592
14.798739750000001	0.9009420499749277
14.799739800000001	0.9040682776460545
14.800739850000001	0.8993789361393641
14.801739900000001	0.9009420499749277
14.802739950000001	0.8862727520652708
14.803740000000001	0.9186173208777942
14.804740050000001	0.9035873081787258
14.805740100000001	0.90298608403348
14.80674015	0.883146475149804
14.8077402	0.9061123609489468
14.80874025	0.9301603911163241
14.8097403	0.9123648655355404
14.81074035	0.9181363514104653
14.8117404	0.9212626283259322
14.81274045	0.9129660404364462
14.8137405	0.8951705148556626
14.81474055	0.910801702455637
14.8157406	0.8978157730594608
14.81674065	0.9317235049518876
14.8177407	0.9129660404364462
14.81874075	0.905150471258629
14.8197408	0.8988979666720354
14.82074085	0.9056313914816179
14.8217409	0.908276698929756
14.82274095	0.9056313914816179
14.823741	0.9020241943431623
14.82474105	0.9239078865297304
14.8257411	0.8972145981585548
14.82674115	0.9139279793711037
14.8277412	0.9040682776460545
14.828741240000001	0.905150471258629
14.829741290000001	0.9176553819431368
14.830741340000001	0.9129660404364462
14.831741390000001	0.9154910932066672
14.832741440000001	0.9223447726941669
14.833741490000001	0.9311222808066416
14.83474154	0.905150471258629
14.83574159	0.9145291542720098
14.83674164	0.9145291542720098
14.83774169	0.9170542070422307
14.83874174	0.9170542070422307
14.83974179	0.9056313914816179
14.84074184	0.9192185450230401
14.84174189	0.9045492471133832
14.84274194	0.9207816588586036
14.84374199	0.8951705148556626
14.84474204	0.908276698929756
14.84574209	0.8893989797363976
14.84674214	0.9145291542720098
14.84774219	0.9014229701979165
14.84874224	0.9092385886200736
14.84974229	0.9364128464585778
14.85074234	0.9201804839576976
14.85174239	0.9254710003652938
14.85274244	0.8998598563623529
14.85374249	0.90298608403348
14.85474254	0.9035873081787258
14.85574259	0.9165732375749021
14.85674264	0.911402926600883
14.85774269	0.8978157730594608
14.85874274	0.9092385886200736
14.85974279	0.8993789361393641
14.86074284	0.9071945053171814
14.86174289	0.9134470099037751
14.86274294	0.9067135850941925
14.86374299	0.9098398127653194
14.86474304	0.9092385886200736
14.86574309	0.8967336286912261
14.86674314	0.8993789361393641
14.86774319	0.9170542070422307
14.86874324	0.9248698254643879
14.86974329	0.9056313914816179
14.87074334	0.9201804839576976
14.87174339	0.9061123609489468
14.87274344	0.927515083668186
14.87374349	0.9181363514104653
14.87474354	0.90767547478451
14.87574359	0.9045492471133832
14.87674364	0.9129660404364462
14.87774369	0.8978157730594608
14.87874374	0.9176553819431368
14.879743790000001	0.8931264315527705
14.880743840000001	0.8982967425267894
14.881743890000001	0.9228257421614957
14.882743940000001	0.9186173208777942
14.883743990000001	0.9212626283259322
14.884744040000001	0.9192185450230401
14.885744090000001	0.905150471258629
14.886744140000001	0.885791782597942
14.887744190000001	0.9118838468238718
14.888744240000001	0.8993789361393641
14.889744290000001	0.9217435977932609
14.890744340000001	0.9098398127653194
14.891744390000001	0.9087576191527449
14.892744440000001	0.910801702455637
14.89374449	0.9087576191527449
14.89474454	0.9087576191527449
14.89574459	0.9067135850941925
14.89674464	0.9317235049518876
14.89774469	0.9045492471133832
14.89874474	0.8982967425267894
14.89974479	0.9014229701979165
14.90074484	0.9071945053171814
14.90174489	0.8972145981585548
14.90274494	0.9061123609489468
14.90374499	0.9040682776460545
14.90474504	0.9145291542720098
14.90574509	0.9071945053171814
14.90674514	0.902505163810491
14.90774519	0.9040682776460545
14.90874524	0.9061123609489468
14.90974529	0.9264329392999513
14.91074534	0.911402926600883
14.91174539	0.9154910932066672
14.91274544	0.9004610805075989
14.91374549	0.9165732375749021
14.91474554	0.8993789361393641
14.91574559	0.9154910932066672
14.91674564	0.9129660404364462
14.91774569	0.9212626283259322
14.91874574	0.9061123609489468
14.91974579	0.9071945053171814
14.92074584	0.8842286687623785
14.92174589	0.9040682776460545
14.92274594	0.9134470099037751
14.92374599	0.9035873081787258
14.92474604	0.8967336286912261
14.92574609	0.9014229701979165
14.92674614	0.9056313914816179
14.92774619	0.9145291542720098
14.92874624	0.8978157730594608
14.92974629	0.9196994652460289
14.93074634	0.9212626283259322
14.93174639	0.9123648655355404
14.93274644	0.9056313914816179
14.93374649	0.9223447726941669
14.93474654	0.9165732375749021
14.93574659	0.9134470099037751
14.93674664	0.9160922681075733
14.93774669	0.910801702455637
14.938746740000001	0.905150471258629
14.939746790000001	0.8998598563623529
14.940746840000001	0.9134470099037751
14.941746890000001	0.9056313914816179
14.942746940000001	0.9020241943431623
14.943746990000001	0.9020241943431623
14.944747040000001	0.9150101237393385
14.945747090000001	0.8900002038816436
14.946747140000001	0.8982967425267894
14.947747190000001	0.9092385886200736
14.948747240000001	0.9098398127653194
14.949747290000001	0.9295591669710783
14.950747340000001	0.9123648655355404
14.951747390000001	0.9139279793711037
14.95274744	0.9192185450230401
14.95374749	0.9098398127653194
14.95474754	0.905150471258629
14.95574759	0.9196994652460289
14.95674764	0.8972145981585548
14.95774769	0.9306413605836529
14.95874774	0.9061123609489468
14.95974779	0.8993789361393641
14.96074784	0.8920442379401958
14.96174789	0.9186173208777942
14.96274794	0.905150471258629
14.96374799	0.911402926600883
14.96474804	0.9270341142008574
14.96574809	0.9160922681075733
14.96674814	0.9009420499749277
14.96774819	0.9009420499749277
14.96874824	0.9035873081787258
14.96974829	0.9186173208777942
14.97074834	0.9098398127653194
14.97174839	0.9248698254643879
14.97274844	0.9233067116288244
14.97374849	0.9103207329883084
14.97474854	0.9098398127653194
14.97574859	0.90767547478451
14.97674864	0.9239078865297304
14.97774869	0.9098398127653194
14.97874874	0.9129660404364462
14.97974879	0.9217435977932609
14.98074884	0.9045492471133832
14.98174889	0.90767547478451
14.98274894	0.9071945053171814
14.98374899	0.90767547478451
14.98474904	0.8946895453883338
14.98574909	0.9087576191527449
14.98674914	0.9014229701979165
14.98774919	0.8931264315527705
14.98874924	0.9248698254643879
14.98974929	0.9259519698326225
14.99074934	0.9092385886200736
14.99174939	0.9196994652460289
14.99274944	0.9160922681075733
14.99374949	0.9092385886200736
14.99474954	0.9129660404364462
14.99574959	0.9118838468238718
14.99674964	0.9248698254643879
14.997749690000001	0.90767547478451
14.998749740000001	0.9306413605836529
14.999749790000001	0.9118838468238718
15.000749840000001	0.9035873081787258
15.001749890000001	0.8889180102690689
15.002749940000001	0.9145291542720098
15.003749990000001	0.9217435977932609
15.004750040000001	0.9139279793711037
15.005750090000001	0.9145291542720098
15.006750140000001	0.9134470099037751
15.007750190000001	0.902505163810491
15.008750240000001	0.9045492471133832
15.009750290000001	0.9118838468238718
15.010750340000001	0.9196994652460289
15.01175039	0.902505163810491
15.01275044	0.8962526592238973
15.01375049	0.8868739269661768
15.01475054	0.905150471258629
15.01575059	0.9150101237393385
15.01675064	0.9087576191527449
15.01775069	0.9154910932066672
15.01875074	0.9259519698326225
15.01975079	0.8982967425267894
15.02075084	0.9160922681075733
15.02175089	0.9129660404364462
15.02275094	0.9196994652460289
15.02375099	0.9254710003652938
15.02475104	0.9248698254643879
15.02575109	0.8936074010200992
15.02675114	0.9134470099037751
15.02775119	0.9103207329883084
15.02875124	0.9160922681075733
15.02975129	0.9061123609489468
15.03075134	0.9134470099037751
15.03175139	0.9134470099037751
15.03275144	0.9228257421614957
15.03375149	0.9411022372096082
15.03475154	0.9087576191527449
15.03575159	0.9170542070422307
15.03675164	0.933286618787451
15.03775169	0.8982967425267894
15.03875174	0.9233067116288244
15.03975179	0.8878358659008341
15.04075184	0.9123648655355404
15.04175189	0.9196994652460289
15.04275194	0.9071945053171814
15.04375199	0.9165732375749021
15.04475204	0.8988979666720354
15.04575209	0.8873548964335054
15.04675214	0.9056313914816179
15.04775219	0.9192185450230401
15.04875224	0.9186173208777942
15.04975229	0.9207816588586036
15.05075234	0.9040682776460545
15.05175239	0.9154910932066672
15.05275244	0.9045492471133832
15.05375249	0.9139279793711037
15.05475254	0.9201804839576976
15.05575259	0.9186173208777942
15.056752640000001	0.9259519698326225
15.057752690000001	0.9192185450230401
15.058752740000001	0.9228257421614957
15.059752790000001	0.9092385886200736
15.060752840000001	0.9170542070422307
15.061752890000001	0.8904811241046324
15.062752940000001	0.894088370487428
15.063752990000001	0.9045492471133832
15.064753040000001	0.9186173208777942
15.065753090000001	0.9009420499749277
15.066753140000001	0.9145291542720098
15.067753190000001	0.9165732375749021
15.068753240000001	0.9154910932066672
15.069753290000001	0.9243888559970592
15.07075334	0.9192185450230401
15.07175339	0.9061123609489468
15.07275344	0.9004610805075989
15.07375349	0.9343687631556857
15.07475354	0.9087576191527449
15.07575359	0.9290782467480893
15.07675364	0.9306413605836529
15.07775369	0.90767547478451
15.07875374	0.9087576191527449
15.07975379	0.910801702455637
15.08075384	0.8951705148556626
15.08175389	0.9233067116288244
15.08275394	0.911402926600883
15.08375399	0.8998598563623529
15.08475404	0.9035873081787258
15.08575409	0.9134470099037751
15.08675414	0.902505163810491
15.08775419	0.9212626283259322
15.08875424	0.9087576191527449
15.08975429	0.9353307020903432
15.09075434	0.9123648655355404
15.09175439	0.90767547478451
15.09275444	0.9035873081787258
15.09375449	0.9067135850941925
15.09475454	0.8993789361393641
15.09575459	0.9056313914816179
15.09675464	0.9150101237393385
15.09775469	0.8951705148556626
15.09875474	0.8951705148556626
15.09975479	0.905150471258629
15.10075484	0.9035873081787258
15.10175489	0.9170542070422307
15.10275494	0.9196994652460289
15.10375499	0.9239078865297304
15.10475504	0.9233067116288244
15.10575509	0.9129660404364462
15.10675514	0.9170542070422307
15.10775519	0.8998598563623529
15.10875524	0.9040682776460545
15.10975529	0.9248698254643879
15.11075534	0.9311222808066416
15.11175539	0.8889180102690689
15.11275544	0.9092385886200736
15.11375549	0.9071945053171814
15.11475554	0.9067135850941925
15.115755590000001	0.9040682776460545
15.116755640000001	0.9092385886200736
15.117755690000001	0.9170542070422307
15.118755740000001	0.8862727520652708
15.119755790000001	0.8936074010200992
15.120755840000001	0.9009420499749277
15.121755890000001	0.9170542070422307
15.122755940000001	0.9145291542720098
15.123755990000001	0.910801702455637
15.124756040000001	0.9092385886200736
15.125756090000001	0.9045492471133832
15.126756140000001	0.8967336286912261
15.127756190000001	0.9098398127653194
15.128756240000001	0.8884370900460801
15.12975629	0.9201804839576976
15.13075634	0.9207816588586036
15.13175639	0.9087576191527449
15.13275644	0.9045492471133832
15.13375649	0.9176553819431368
15.13475654	0.9071945053171814
15.13575659	0.9098398127653194
15.13675664	0.9207816588586036
15.13775669	0.9150101237393385
15.13875674	0.9181363514104653
15.13975679	0.911402926600883
15.14075684	0.9004610805075989
15.14175689	0.9035873081787258
15.14275694	0.9035873081787258
15.14375699	0.9020241943431623
15.14475704	0.9264329392999513
15.14575709	0.8946895453883338
15.14675714	0.9139279793711037
15.14775719	0.9196994652460289
15.14875724	0.8889180102690689
15.14975729	0.9279960531355148
15.15075734	0.9150101237393385
15.15175739	0.9145291542720098
15.15275744	0.9243888559970592
15.15375749	0.9035873081787258
15.15475754	0.9071945053171814
15.15575759	0.9212626283259322
15.15675764	0.9123648655355404
15.15775769	0.9243888559970592
15.15875774	0.9123648655355404
15.15975779	0.8951705148556626
15.16075784	0.9118838468238718
15.16175789	0.9009420499749277
15.16275794	0.9035873081787258
15.16375799	0.905150471258629
15.16475804	0.9196994652460289
15.16575809	0.910801702455637
15.16675814	0.9123648655355404
15.16775819	0.90298608403348
15.16875824	0.9165732375749021
15.16975829	0.9154910932066672
15.17075834	0.9087576191527449
15.17175839	0.9196994652460289
15.17275844	0.910801702455637
15.17375849	0.911402926600883
15.174758540000001	0.9170542070422307
15.175758590000001	0.9134470099037751
15.176758640000001	0.9290782467480893
15.177758690000001	0.9150101237393385
15.178758740000001	0.905150471258629
15.179758790000001	0.9035873081787258
15.180758840000001	0.8978157730594608
15.181758890000001	0.8988979666720354
15.182758940000001	0.9056313914816179
15.183758990000001	0.9217435977932609
15.184759040000001	0.905150471258629
15.185759090000001	0.8978157730594608
15.186759140000001	0.9134470099037751
15.187759190000001	0.9035873081787258
15.18875924	0.9020241943431623
15.18975929	0.9123648655355404
15.19075934	0.9233067116288244
15.19175939	0.910801702455637
15.19275944	0.9061123609489468
15.19375949	0.9118838468238718
15.19475954	0.8962526592238973
15.19575959	0.9322044744192162
15.19675964	0.9129660404364462
15.19775969	0.8925252074075245
15.19875974	0.902505163810491
15.19975979	0.894088370487428
15.20075984	0.9092385886200736
15.20175989	0.9040682776460545
15.20275994	0.90767547478451
15.20375999	0.902505163810491
15.20476004	0.9035873081787258
15.20576009	0.9035873081787258
15.20676014	0.8920442379401958
15.20776019	0.8978157730594608
15.20876024	0.9067135850941925
15.20976029	0.911402926600883
15.21076034	0.9160922681075733
15.21176039	0.9311222808066416
15.21276044	0.908276698929756
15.21376049	0.9201804839576976
15.21476054	0.905150471258629
15.21576059	0.9295591669710783
15.21676064	0.9264329392999513
15.21776069	0.9279960531355148
15.21876074	0.9165732375749021
15.21976079	0.9123648655355404
15.22076084	0.9145291542720098
15.22176089	0.9118838468238718
15.22276094	0.9040682776460545
15.22376099	0.9118838468238718
15.22476104	0.911402926600883
15.22576109	0.9014229701979165
15.22676114	0.90767547478451
15.22776119	0.9056313914816179
15.22876124	0.9123648655355404
15.22976129	0.9129660404364462
15.23076134	0.9009420499749277
15.23176139	0.9098398127653194
15.23276144	0.9176553819431368
15.233761490000001	0.9061123609489468
15.234761540000001	0.9087576191527449
15.235761590000001	0.9020241943431623
15.236761640000001	0.9217435977932609
15.237761690000001	0.935931926235589
15.238761740000001	0.908276698929756
15.239761790000001	0.8993789361393641
15.240761840000001	0.9160922681075733
15.241761890000001	0.90298608403348
15.242761940000001	0.9035873081787258
15.243761990000001	0.90767547478451
15.244762040000001	0.9129660404364462
15.245762090000001	0.9004610805075989
15.246762140000001	0.8967336286912261
15.24776219	0.9092385886200736
15.24876224	0.9139279793711037
15.24976229	0.9406212677422794
15.25076234	0.9035873081787258
15.25176239	0.9353307020903432
15.25276244	0.9040682776460545
15.25376249	0.9217435977932609
15.25476254	0.8951705148556626
15.25576259	0.908276698929756
15.25676264	0.9196994652460289
15.25776269	0.9123648655355404
15.25876274	0.9103207329883084
15.25976279	0.8931264315527705
15.26076284	0.9004610805075989
15.26176289	0.9071945053171814
15.26276294	0.8982967425267894
15.26376299	0.9150101237393385
15.26476304	0.9071945053171814
15.26576309	0.9098398127653194
15.26676314	0.9067135850941925
15.26776319	0.8967336286912261
15.26876324	0.9004610805075989
15.26976329	0.9212626283259322
15.27076334	0.9103207329883084
15.27176339	0.9150101237393385
15.27276344	0.9170542070422307
15.27376349	0.9123648655355404
15.27476354	0.9145291542720098
15.27576359	0.927515083668186
15.27676364	0.905150471258629
15.27776369	0.8978157730594608
15.27876374	0.8993789361393641
15.27976379	0.9150101237393385
15.28076384	0.9009420499749277
15.28176389	0.9045492471133832
15.28276394	0.9217435977932609
15.28376399	0.9181363514104653
15.28476404	0.9160922681075733
15.28576409	0.9145291542720098
15.28676414	0.8889180102690689
15.28776419	0.9170542070422307
15.28876424	0.9092385886200736
15.28976429	0.9045492471133832
15.29076434	0.9165732375749021
15.29176439	0.9223447726941669
15.292764440000001	0.894088370487428
15.293764490000001	0.9056313914816179
15.294764540000001	0.9270341142008574
15.295764590000001	0.9040682776460545
15.296764640000001	0.9170542070422307
15.297764690000001	0.8962526592238973
15.298764740000001	0.8988979666720354
15.299764790000001	0.8878358659008341
15.300764840000001	0.9035873081787258
15.301764890000001	0.9134470099037751
15.302764940000001	0.9014229701979165
15.303764990000001	0.9103207329883084
15.304765040000001	0.8878358659008341
15.305765090000001	0.9154910932066672
15.30676514	0.9067135850941925
15.30776519	0.910801702455637
15.30876524	0.9170542070422307
15.30976529	0.9014229701979165
15.31076534	0.9040682776460545
15.31176539	0.9233067116288244
15.31276544	0.9212626283259322
15.31376549	0.885791782597942
15.31476554	0.891563317717207
15.31576559	0.9009420499749277
15.31676564	0.9254710003652938
15.31776569	0.9196994652460289
15.31876574	0.9118838468238718
15.31976579	0.9129660404364462
15.32076584	0.9056313914816179
15.32176589	0.8900002038816436
15.32276594	0.8993789361393641
15.32376599	0.902505163810491
15.32476604	0.927515083668186
15.32576609	0.9009420499749277
15.32676614	0.908276698929756
15.32776619	0.9056313914816179
15.32876624	0.90767547478451
15.32976629	0.9092385886200736
15.33076634	0.9165732375749021
15.33176639	0.9217435977932609
15.33276644	0.9098398127653194
15.33376649	0.9067135850941925
15.33476654	0.9150101237393385
15.33576659	0.9207816588586036
15.33676664	0.90767547478451
15.33776669	0.9311222808066416
15.33876674	0.9067135850941925
15.33976679	0.9035873081787258
15.34076684	0.9196994652460289
15.34176689	0.9092385886200736
15.34276694	0.9196994652460289
15.34376699	0.9098398127653194
15.34476704	0.9129660404364462
15.34576709	0.9014229701979165
15.34676714	0.8982967425267894
15.34776719	0.9014229701979165
15.34876724	0.8951705148556626
15.34976729	0.9223447726941669
15.35076734	0.9145291542720098
15.351767390000001	0.9270341142008574
15.352767440000001	0.911402926600883
15.353767490000001	0.910801702455637
15.354767540000001	0.9217435977932609
15.355767590000001	0.9145291542720098
15.356767640000001	0.9087576191527449
15.357767690000001	0.9009420499749277
15.358767740000001	0.9123648655355404
15.359767790000001	0.908276698929756
15.360767840000001	0.8904811241046324
15.361767890000001	0.885791782597942
15.362767940000001	0.9035873081787258
15.363767990000001	0.9165732375749021
15.364768040000001	0.9103207329883084
15.36576809	0.8988979666720354
15.36676814	0.8893989797363976
15.36776819	0.9061123609489468
15.36876824	0.8951705148556626
15.36976829	0.9285972280364209
15.37076834	0.90767547478451
15.37176839	0.8982967425267894
15.37276844	0.9123648655355404
15.37376849	0.8972145981585548
15.37476854	0.8931264315527705
15.37576859	0.9217435977932609
15.37676864	0.8988979666720354
15.37776869	0.9004610805075989
15.37876874	0.9071945053171814
15.37976879	0.9123648655355404
15.38076884	0.9045492471133832
15.38176889	0.8998598563623529
15.38276894	0.9071945053171814
15.38376899	0.9207816588586036
15.38476904	0.9067135850941925
15.38576909	0.9020241943431623
15.38676914	0.8998598563623529
15.38776919	0.9004610805075989
15.38876924	0.9098398127653194
15.38976929	0.9098398127653194
15.39076934	0.9285972280364209
15.39176939	0.9176553819431368
15.39276944	0.9201804839576976
15.39376949	0.9201804839576976
15.39476954	0.9061123609489468
15.39576959	0.90298608403348
15.39676964	0.902505163810491
15.39776969	0.9186173208777942
15.39876974	0.8868739269661768
15.39976979	0.902505163810491
15.40076984	0.911402926600883
15.40176989	0.90767547478451
15.40276994	0.8962526592238973
15.40376999	0.908276698929756
15.40477004	0.911402926600883
15.40577009	0.8972145981585548
15.40677014	0.9056313914816179
15.40777019	0.8889180102690689
15.40877024	0.894088370487428
15.40977029	0.9092385886200736
15.410770340000001	0.9181363514104653
15.411770390000001	0.9004610805075989
15.412770440000001	0.90298608403348
15.413770490000001	0.9139279793711037
15.414770540000001	0.9092385886200736
15.415770590000001	0.9056313914816179
15.416770640000001	0.9061123609489468
15.417770690000001	0.9118838468238718
15.418770740000001	0.9103207329883084
15.419770790000001	0.9061123609489468
15.420770840000001	0.9009420499749277
15.421770890000001	0.905150471258629
15.422770940000001	0.8946895453883338
15.423770990000001	0.908276698929756
15.42477104	0.8993789361393641
15.42577109	0.9035873081787258
15.42677114	0.8967336286912261
15.42777119	0.8988979666720354
15.42877124	0.8978157730594608
15.42977129	0.910801702455637
15.43077134	0.9150101237393385
15.43177139	0.9067135850941925
15.43277144	0.908276698929756
15.43377149	0.9014229701979165
15.43477154	0.911402926600883
15.43577159	0.9170542070422307
15.43677164	0.9154910932066672
15.43777169	0.9223447726941669
15.43877174	0.933286618787451
15.43977179	0.8972145981585548
15.44077184	0.9103207329883084
15.44177189	0.8998598563623529
15.44277194	0.8998598563623529
15.44377199	0.9103207329883084
15.44477204	0.9004610805075989
15.44577209	0.9092385886200736
15.44677214	0.9170542070422307
15.44777219	0.9239078865297304
15.44877224	0.9014229701979165
15.44977229	0.9139279793711037
15.45077234	0.9317235049518876
15.45177239	0.9160922681075733
15.45277244	0.9145291542720098
15.45377249	0.9040682776460545
15.45477254	0.910801702455637
15.45577259	0.9061123609489468
15.45677264	0.9123648655355404
15.45777269	0.9212626283259322
15.45877274	0.9004610805075989
15.45977279	0.9004610805075989
15.46077284	0.9061123609489468
15.46177289	0.9207816588586036
15.46277294	0.894088370487428
15.46377299	0.891563317717207
15.46477304	0.894088370487428
15.46577309	0.9071945053171814
15.46677314	0.8993789361393641
15.46777319	0.90298608403348
15.46877324	0.9020241943431623
15.469773290000001	0.9176553819431368
15.470773340000001	0.8967336286912261
15.471773390000001	0.9176553819431368
15.472773440000001	0.9061123609489468
15.473773490000001	0.9290782467480893
15.474773540000001	0.9040682776460545
15.475773590000001	0.9067135850941925
15.476773640000001	0.9295591669710783
15.477773690000001	0.911402926600883
15.478773740000001	0.9056313914816179
15.479773790000001	0.9196994652460289
15.480773840000001	0.9009420499749277
15.481773890000001	0.9045492471133832
15.482773940000001	0.9045492471133832
15.48377399	0.894088370487428
15.48477404	0.90298608403348
15.48577409	0.9045492471133832
15.48677414	0.9014229701979165
15.48777419	0.9192185450230401
15.48877424	0.9181363514104653
15.48977429	0.9170542070422307
15.49077434	0.9056313914816179
15.49177439	0.9301603911163241
15.49277444	0.9118838468238718
15.49377449	0.9223447726941669
15.49477454	0.9004610805075989
15.49577459	0.9154910932066672
15.49677464	0.9145291542720098
15.49777469	0.8982967425267894
15.49877474	0.8956514843229912
15.49977479	0.9176553819431368
15.50077484	0.8972145981585548
15.50177489	0.8837476992950498
15.50277494	0.8993789361393641
15.50377499	0.9061123609489468
15.50477504	0.9145291542720098
15.50577509	0.9014229701979165
15.50677514	0.9009420499749277
15.50777519	0.90298608403348
15.50877524	0.9139279793711037
15.50977529	0.9150101237393385
15.51077534	0.908276698929756
15.51177539	0.8962526592238973
15.51277544	0.9239078865297304
15.51377549	0.9004610805075989
15.51477554	0.9311222808066416
15.51577559	0.9092385886200736
15.51677564	0.9139279793711037
15.51777569	0.8993789361393641
15.51877574	0.9176553819431368
15.51977579	0.8936074010200992
15.52077584	0.8998598563623529
15.52177589	0.9014229701979165
15.52277594	0.910801702455637
15.52377599	0.9154910932066672
15.52477604	0.8847095889853673
15.52577609	0.9067135850941925
15.52677614	0.8988979666720354
15.52777619	0.9087576191527449
15.528776240000001	0.9092385886200736
15.529776290000001	0.9139279793711037
15.530776340000001	0.9123648655355404
15.531776390000001	0.9014229701979165
15.532776440000001	0.8972145981585548
15.533776490000001	0.902505163810491
15.534776540000001	0.9067135850941925
15.535776590000001	0.910801702455637
15.536776640000001	0.9170542070422307
15.537776690000001	0.8956514843229912
15.538776740000001	0.8988979666720354
15.539776790000001	0.9004610805075989
15.540776840000001	0.8847095889853673
15.541776890000001	0.9087576191527449
15.54277694	0.9176553819431368
15.54377699	0.9181363514104653
15.54477704	0.8982967425267894
15.54577709	0.9270341142008574
15.54677714	0.902505163810491
15.54777719	0.910801702455637
15.54877724	0.908276698929756
15.54977729	0.9248698254643879
15.55077734	0.9201804839576976
15.55177739	0.9071945053171814
15.55277744	0.9186173208777942
15.55377749	0.9196994652460289
15.55477754	0.9154910932066672
15.55577759	0.9181363514104653
15.55677764	0.9071945053171814
15.55777769	0.9061123609489468
15.55877774	0.9233067116288244
15.55977779	0.9160922681075733
15.56077784	0.8878358659008341
15.56177789	0.8946895453883338
15.56277794	0.8878358659008341
15.56377799	0.8956514843229912
15.56477804	0.9040682776460545
15.56577809	0.891563317717207
15.56677814	0.9248698254643879
15.56777819	0.8962526592238973
15.56877824	0.9176553819431368
15.56977829	0.9290782467480893
15.57077834	0.9071945053171814
15.57177839	0.908276698929756
15.57277844	0.9071945053171814
15.57377849	0.9239078865297304
15.57477854	0.9186173208777942
15.57577859	0.90298608403348
15.57677864	0.9020241943431623
15.57777869	0.9259519698326225
15.57877874	0.9009420499749277
15.57977879	0.8931264315527705
15.58077884	0.8962526592238973
15.58177889	0.9020241943431623
15.58277894	0.8946895453883338
15.58377899	0.90298608403348
15.58477904	0.9212626283259322
15.58577909	0.9092385886200736
15.58677914	0.9123648655355404
15.587779190000001	0.908276698929756
15.588779240000001	0.9014229701979165
15.589779290000001	0.9196994652460289
15.590779340000001	0.908276698929756
15.591779390000001	0.90767547478451
15.592779440000001	0.9217435977932609
15.593779490000001	0.90298608403348
15.594779540000001	0.90298608403348
15.595779590000001	0.9181363514104653
15.596779640000001	0.9123648655355404
15.597779690000001	0.9103207329883084
15.598779740000001	0.9290782467480893
15.599779790000001	0.8982967425267894
15.600779840000001	0.9134470099037751
15.60177989	0.9228257421614957
15.60277994	0.8982967425267894
15.60377999	0.8993789361393641
15.60478004	0.9056313914816179
15.60578009	0.8893989797363976
15.60678014	0.9056313914816179
15.60778019	0.9123648655355404
15.60878024	0.9223447726941669
15.60978029	0.9150101237393385
15.61078034	0.9285972280364209
15.61178039	0.9118838468238718
15.61278044	0.9071945053171814
15.61378049	0.9098398127653194
15.61478054	0.9176553819431368
15.61578059	0.9165732375749021
15.61678064	0.9150101237393385
15.61778069	0.9160922681075733
15.61878074	0.8951705148556626
15.61978079	0.9098398127653194
15.62078084	0.9139279793711037
15.62178089	0.9056313914816179
15.62278094	0.9170542070422307
15.62378099	0.90767547478451
15.62478104	0.9009420499749277
15.62578109	0.8972145981585548
15.62678114	0.9040682776460545
15.62778119	0.9040682776460545
15.62878124	0.9181363514104653
15.62978129	0.8920442379401958
15.63078134	0.9071945053171814
15.63178139	0.910801702455637
15.63278144	0.9150101237393385
15.63378149	0.9212626283259322
15.63478154	0.9192185450230401
15.63578159	0.9154910932066672
15.63678164	0.911402926600883
15.63778169	0.905150471258629
15.63878174	0.90298608403348
15.63978179	0.8993789361393641
15.64078184	0.8878358659008341
15.64178189	0.911402926600883
15.64278194	0.894088370487428
15.64378199	0.9150101237393385
15.64478204	0.9067135850941925
15.64578209	0.8982967425267894
15.646782140000001	0.905150471258629
15.647782190000001	0.8967336286912261
15.648782240000001	0.9123648655355404
15.649782290000001	0.9233067116288244
15.650782340000001	0.9223447726941669
15.651782390000001	0.9181363514104653
15.652782440000001	0.9020241943431623
15.653782490000001	0.9134470099037751
15.654782540000001	0.8978157730594608
15.655782590000001	0.9160922681075733
15.656782640000001	0.9035873081787258
15.657782690000001	0.911402926600883
15.658782740000001	0.8967336286912261
15.659782790000001	0.8956514843229912
15.66078284	0.8998598563623529
15.66178289	0.9004610805075989
15.66278294	0.8936074010200992
15.66378299	0.9061123609489468
15.66478304	0.8946895453883338
15.66578309	0.8972145981585548
15.66678314	0.910801702455637
15.66778319	0.9154910932066672
15.66878324	0.9035873081787258
15.66978329	0.9228257421614957
15.67078334	0.9123648655355404
15.67178339	0.8931264315527705
15.67278344	0.9348497326230145
15.67378349	0.902505163810491
15.67478354	0.8988979666720354
15.67578359	0.9170542070422307
15.67678364	0.9129660404364462
15.67778369	0.8988979666720354
15.67878374	0.9228257421614957
15.67978379	0.8826655549268152
15.68078384	0.8706415152209565
15.68178389	0.9004610805075989
15.68278394	0.8826655549268152
15.68378399	0.911402926600883
15.68478404	0.9181363514104653
15.68578409	0.90298608403348
15.68678414	0.910801702455637
15.68778419	0.8931264315527705
15.68878424	0.8900002038816436
15.68978429	0.9154910932066672
15.69078434	0.8982967425267894
15.69178439	0.9207816588586036
15.69278444	0.9160922681075733
15.69378449	0.8951705148556626
15.69478454	0.9170542070422307
15.69578459	0.9306413605836529
15.69678464	0.9196994652460289
15.69778469	0.9181363514104653
15.69878474	0.8951705148556626
15.69978479	0.9009420499749277
15.70078484	0.9134470099037751
15.70178489	0.9139279793711037
15.70278494	0.9087576191527449
15.70378499	0.8988979666720354
15.70478504	0.8931264315527705
15.705785090000001	0.9285972280364209
15.706785140000001	0.9201804839576976
15.707785190000001	0.8998598563623529
15.708785240000001	0.894088370487428
15.709785290000001	0.9035873081787258
15.710785340000001	0.9067135850941925
15.711785390000001	0.9207816588586036
15.712785440000001	0.8988979666720354
15.713785490000001	0.9212626283259322
15.714785540000001	0.9139279793711037
15.715785590000001	0.9004610805075989
15.716785640000001	0.9103207329883084
15.717785690000001	0.9285972280364209
15.718785740000001	0.9067135850941925
15.71978579	0.9145291542720098
15.72078584	0.902505163810491
15.72178589	0.9067135850941925
15.72278594	0.9123648655355404
15.72378599	0.910801702455637
15.72478604	0.9160922681075733
15.72578609	0.894088370487428
15.72678614	0.9103207329883084
15.72778619	0.9045492471133832
15.72878624	0.8904811241046324
15.72978629	0.8962526592238973
15.73078634	0.9154910932066672
15.73178639	0.9239078865297304
15.73278644	0.9092385886200736
15.73378649	0.9160922681075733
15.73478654	0.9139279793711037
15.73578659	0.910801702455637
15.73678664	0.9201804839576976
15.73778669	0.9061123609489468
15.73878674	0.8993789361393641
15.73978679	0.9035873081787258
15.74078684	0.8967336286912261
15.74178689	0.9061123609489468
15.74278694	0.9092385886200736
15.74378699	0.9170542070422307
15.74478704	0.9243888559970592
15.74578709	0.9181363514104653
15.74678714	0.8909620935719612
15.74778719	0.8936074010200992
15.74878724	0.90298608403348
15.74978729	0.9071945053171814
15.75078734	0.9348497326230145
15.75178739	0.9181363514104653
15.75278744	0.9098398127653194
15.75378749	0.908276698929756
15.75478754	0.90298608403348
15.75578759	0.8904811241046324
15.75678764	0.9181363514104653
15.75778769	0.9134470099037751
15.75878774	0.9160922681075733
15.75978779	0.9145291542720098
15.76078784	0.8972145981585548
15.76178789	0.8982967425267894
15.76278794	0.9118838468238718
15.76378799	0.9067135850941925
15.764788040000001	0.9056313914816179
15.765788090000001	0.9170542070422307
15.766788140000001	0.9170542070422307
15.767788190000001	0.8951705148556626
15.768788240000001	0.8931264315527705
15.769788290000001	0.9186173208777942
15.770788340000001	0.9228257421614957
15.771788390000001	0.9035873081787258
15.772788440000001	0.911402926600883
15.773788490000001	0.9254710003652938
15.774788540000001	0.9014229701979165
15.775788590000001	0.9040682776460545
15.776788640000001	0.9061123609489468
15.777788690000001	0.8982967425267894
15.77878874	0.9009420499749277
15.77978879	0.90767547478451
15.78078884	0.9009420499749277
15.78178889	0.90767547478451
15.78278894	0.9045492471133832
15.78378899	0.9201804839576976
15.78478904	0.9014229701979165
15.78578909	0.8988979666720354
15.78678914	0.9061123609489468
15.78778919	0.910801702455637
15.78878924	0.902505163810491
15.78978929	0.9306413605836529
15.79078934	0.9139279793711037
15.79178939	0.9154910932066672
15.79278944	0.910801702455637
15.79378949	0.9035873081787258
15.79478954	0.8998598563623529
15.79578959	0.9071945053171814
15.796789630000001	0.910801702455637
15.797789680000001	0.9035873081787258
15.798789730000001	0.9040682776460545
15.799789780000001	0.9035873081787258
15.800789830000001	0.9014229701979165
15.801789880000001	0.9067135850941925
15.802789930000001	0.9207816588586036
15.803789980000001	0.8900002038816436
15.804790030000001	0.9123648655355404
15.805790080000001	0.8993789361393641
15.80679013	0.8837476992950498
15.80779018	0.9160922681075733
15.80879023	0.9145291542720098
15.80979028	0.90298608403348
15.81079033	0.9145291542720098
15.81179038	0.9020241943431623
15.81279043	0.8988979666720354
15.81379048	0.9092385886200736
15.81479053	0.9134470099037751
15.81579058	0.9154910932066672
15.81679063	0.8962526592238973
15.81779068	0.9170542070422307
15.81879073	0.90767547478451
15.81979078	0.9228257421614957
15.82079083	0.9014229701979165
15.82179088	0.9134470099037751
15.82279093	0.9056313914816179
15.82379098	0.9223447726941669
15.82479103	0.9103207329883084
15.82579108	0.8967336286912261
15.82679113	0.905150471258629
15.82779118	0.9431463205125004
15.82879123	0.8925252074075245
15.82979128	0.927515083668186
15.83079133	0.9067135850941925
15.83179138	0.9014229701979165
15.83279143	0.9098398127653194
15.83379148	0.9123648655355404
15.83479153	0.9123648655355404
15.83579158	0.9270341142008574
15.83679163	0.9134470099037751
15.83779168	0.9217435977932609
15.83879173	0.9103207329883084
15.83979178	0.8931264315527705
15.84079183	0.8993789361393641
15.84179188	0.8998598563623529
15.84279193	0.9067135850941925
15.84379198	0.9035873081787258
15.84479203	0.9192185450230401
15.84579208	0.8967336286912261
15.84679213	0.9223447726941669
15.84779218	0.9087576191527449
15.84879223	0.8925252074075245
15.84979228	0.9035873081787258
15.85079233	0.8936074010200992
15.851792380000001	0.9134470099037751
15.852792430000001	0.90298608403348
15.853792480000001	0.908276698929756
15.854792530000001	0.9009420499749277
15.855792580000001	0.9139279793711037
15.856792630000001	0.911402926600883
15.857792680000001	0.8993789361393641
15.858792730000001	0.9103207329883084
15.859792780000001	0.9061123609489468
15.860792830000001	0.9087576191527449
15.861792880000001	0.9154910932066672
15.862792930000001	0.9103207329883084
15.863792980000001	0.9014229701979165
15.864793030000001	0.9186173208777942
15.86579308	0.9134470099037751
15.86679313	0.9061123609489468
15.86779318	0.8993789361393641
15.86879323	0.9248698254643879
15.86979328	0.9004610805075989
15.87079333	0.908276698929756
15.87179338	0.8962526592238973
15.87279343	0.9040682776460545
15.87379348	0.902505163810491
15.87479353	0.908276698929756
15.87579358	0.910801702455637
15.87679363	0.9092385886200736
15.87779368	0.9092385886200736
15.87879373	0.8956514843229912
15.87979378	0.9061123609489468
15.88079383	0.8956514843229912
15.88179388	0.8893989797363976
15.88279393	0.9087576191527449
15.88379398	0.8993789361393641
15.88479403	0.9098398127653194
15.88579408	0.9123648655355404
15.88679413	0.9192185450230401
15.88779418	0.9170542070422307
15.88879423	0.905150471258629
15.88979428	0.8988979666720354
15.89079433	0.9040682776460545
15.89179438	0.9228257421614957
15.89279443	0.8925252074075245
15.89379448	0.8936074010200992
15.89479453	0.8956514843229912
15.89579458	0.9165732375749021
15.89679463	0.9270341142008574
15.89779468	0.9207816588586036
15.89879473	0.8884370900460801
15.89979478	0.9228257421614957
15.90079483	0.9071945053171814
15.90179488	0.9009420499749277
15.90279493	0.910801702455637
15.90379498	0.908276698929756
15.90479503	0.902505163810491
15.90579508	0.9056313914816179
15.90679513	0.8847095889853673
15.90779518	0.9056313914816179
15.90879523	0.9020241943431623
15.90979528	0.9228257421614957
15.910795330000001	0.9196994652460289
15.911795380000001	0.9103207329883084
15.912795430000001	0.9009420499749277
15.913795480000001	0.8972145981585548
15.914795530000001	0.8962526592238973
15.915795580000001	0.90767547478451
15.916795630000001	0.9254710003652938
15.917795680000001	0.9217435977932609
15.918795730000001	0.9196994652460289
15.919795780000001	0.9139279793711037
15.920795830000001	0.8936074010200992
15.921795880000001	0.9134470099037751
15.922795930000001	0.9087576191527449
15.923795980000001	0.9160922681075733
15.92479603	0.8998598563623529
15.92579608	0.9134470099037751
15.92679613	0.8978157730594608
15.92779618	0.9129660404364462
15.92879623	0.9092385886200736
15.92979628	0.90767547478451
15.93079633	0.9243888559970592
15.93179638	0.9123648655355404
15.93279643	0.9087576191527449
15.93379648	0.9035873081787258
15.93479653	0.9233067116288244
15.93579658	0.9056313914816179
15.93679663	0.9176553819431368
15.93779668	0.9045492471133832
15.93879673	0.9014229701979165
15.93979678	0.905150471258629
15.94079683	0.9045492471133832
15.94179688	0.8998598563623529
15.94279693	0.905150471258629
15.94379698	0.8868739269661768
15.94479703	0.9154910932066672
15.94579708	0.9092385886200736
15.94679713	0.9004610805075989
15.94779718	0.8946895453883338
15.94879723	0.9160922681075733
15.94979728	0.9067135850941925
15.95079733	0.9123648655355404
15.95179738	0.908276698929756
15.95279743	0.9071945053171814
15.95379748	0.9154910932066672
15.95479753	0.9176553819431368
15.95579758	0.8972145981585548
15.95679763	0.8951705148556626
15.95779768	0.8988979666720354
15.95879773	0.9254710003652938
15.95979778	0.9067135850941925
15.96079783	0.9020241943431623
15.96179788	0.8993789361393641
15.96279793	0.9103207329883084
15.96379798	0.8936074010200992
15.96479803	0.9009420499749277
15.96579808	0.9212626283259322
15.96679813	0.9067135850941925
15.96779818	0.90298608403348
15.96879823	0.9239078865297304
15.969798280000001	0.8998598563623529
15.970798330000001	0.9217435977932609
15.971798380000001	0.9134470099037751
15.972798430000001	0.9134470099037751
15.973798480000001	0.9181363514104653
15.974798530000001	0.9071945053171814
15.975798580000001	0.9035873081787258
15.976798630000001	0.905150471258629
15.977798680000001	0.90767547478451
15.978798730000001	0.9311222808066416
15.979798780000001	0.8868739269661768
15.980798830000001	0.8946895453883338
15.981798880000001	0.908276698929756
15.982798930000001	0.9160922681075733
15.98379898	0.8909620935719612
15.98479903	0.927515083668186
15.98579908	0.9035873081787258
15.98679913	0.8893989797363976
15.98779918	0.8982967425267894
15.98879923	0.9061123609489468
15.98979928	0.9056313914816179
15.99079933	0.9160922681075733
15.99179938	0.9009420499749277
15.99279943	0.8978157730594608
15.99379948	0.9071945053171814
15.99479953	0.9181363514104653
15.99579958	0.9176553819431368
15.99679963	0.9087576191527449
15.99779968	0.90767547478451
15.99879973	0.910801702455637
15.99979978	0.9040682776460545
16.00079983	0.8988979666720354
16.00179988	0.8853108131306133
16.00279993	0.9009420499749277
16.00379998	0.9150101237393385
16.00480003	0.8951705148556626
16.00580008	0.8925252074075245
16.00680013	0.9087576191527449
16.00780018	0.9045492471133832
16.00880023	0.9123648655355404
16.00980028	0.9196994652460289
16.01080033	0.8998598563623529
16.01180038	0.9165732375749021
16.01280043	0.9254710003652938
16.013800479999997	0.9045492471133832
16.01480053	0.910801702455637
16.015800579999997	0.9196994652460289
16.01680063	0.9067135850941925
16.017800679999997	0.905150471258629
16.01880073	0.9056313914816179
16.019800779999997	0.8988979666720354
16.02080083	0.9087576191527449
16.021800879999997	0.8925252074075245
16.02280093	0.8978157730594608
16.023800979999997	0.8946895453883338
16.02480103	0.8967336286912261
16.025801079999997	0.8920442379401958
16.02680113	0.9103207329883084
16.027801179999997	0.9098398127653194
16.02880123	0.9087576191527449
16.029801279999997	0.9145291542720098
16.03080133	0.9243888559970592
16.031801379999997	0.908276698929756
16.03280143	0.9103207329883084
16.033801479999997	0.8853108131306133
16.03480153	0.9160922681075733
16.035801579999998	0.9004610805075989
16.03680163	0.902505163810491
16.037801679999998	0.894088370487428
16.03880173	0.9020241943431623
16.039801779999998	0.9160922681075733
16.04080183	0.8951705148556626
16.041801879999998	0.8925252074075245
16.04280193	0.9009420499749277
16.043801979999998	0.9045492471133832
16.04480203	0.9123648655355404
16.045802079999998	0.9134470099037751
16.04680213	0.9045492471133832
16.047802179999998	0.9087576191527449
16.04880223	0.9040682776460545
16.049802279999998	0.9092385886200736
16.05080233	0.9165732375749021
16.051802379999998	0.9145291542720098
16.05280243	0.9056313914816179
16.053802479999998	0.90767547478451
16.05480253	0.9192185450230401
16.055802579999998	0.9192185450230401
16.05680263	0.9192185450230401
16.057802679999998	0.90298608403348
16.05880273	0.8967336286912261
16.05980278	0.9040682776460545
16.06080283	0.9040682776460545
16.06180288	0.8982967425267894
16.06280293	0.8884370900460801
16.06380298	0.9165732375749021
16.06480303	0.8925252074075245
16.06580308	0.9087576191527449
16.06680313	0.9103207329883084
16.06780318	0.8956514843229912
16.06880323	0.8920442379401958
16.06980328	0.9071945053171814
16.07080333	0.9139279793711037
16.07180338	0.905150471258629
16.072803429999997	0.90767547478451
16.07380348	0.911402926600883
16.074803529999997	0.9192185450230401
16.07580358	0.8998598563623529
16.076803629999997	0.9239078865297304
16.07780368	0.9176553819431368
16.078803729999997	0.8946895453883338
16.07980378	0.8862727520652708
16.080803829999997	0.8893989797363976
16.08180388	0.9056313914816179
16.082803929999997	0.8868739269661768
16.08380398	0.8962526592238973
16.084804029999997	0.9035873081787258
16.08580408	0.9020241943431623
16.086804129999997	0.9067135850941925
16.08780418	0.90767547478451
16.088804229999997	0.90298608403348
16.08980428	0.9056313914816179
16.090804329999997	0.9154910932066672
16.09180438	0.9295591669710783
16.092804429999997	0.9228257421614957
16.09380448	0.908276698929756
16.094804529999998	0.9071945053171814
16.09580458	0.9150101237393385
16.096804629999998	0.9071945053171814
16.09780468	0.905150471258629
16.098804729999998	0.891563317717207
16.09980478	0.9145291542720098
16.100804829999998	0.9118838468238718
16.10180488	0.9129660404364462
16.102804929999998	0.8946895453883338
16.10380498	0.8956514843229912
16.104805029999998	0.9154910932066672
16.10580508	0.8951705148556626
16.106805129999998	0.9014229701979165
16.10780518	0.8946895453883338
16.108805229999998	0.9071945053171814
16.10980528	0.9239078865297304
16.110805329999998	0.908276698929756
16.11180538	0.9123648655355404
16.112805429999998	0.9160922681075733
16.11380548	0.9170542070422307
16.114805529999998	0.9165732375749021
16.11580558	0.90767547478451
16.116805629999998	0.8982967425267894
16.11780568	0.9118838468238718
16.11880573	0.9103207329883084
16.11980578	0.9071945053171814
16.12080583	0.90298608403348
16.12180588	0.8842286687623785
16.12280593	0.8868739269661768
16.12380598	0.9160922681075733
16.12480603	0.9009420499749277
16.12580608	0.8920442379401958
16.12680613	0.9134470099037751
16.12780618	0.9056313914816179
16.12880623	0.9118838468238718
16.12980628	0.905150471258629
16.13080633	0.8998598563623529
16.131806379999997	0.9154910932066672
16.13280643	0.9103207329883084
16.133806479999997	0.9123648655355404
16.13480653	0.908276698929756
16.135806579999997	0.9087576191527449
16.13680663	0.9123648655355404
16.137806679999997	0.9092385886200736
16.13880673	0.8925252074075245
16.139806779999997	0.9004610805075989
16.14080683	0.908276698929756
16.141806879999997	0.8951705148556626
16.14280693	0.9129660404364462
16.143806979999997	0.9056313914816179
16.14480703	0.9254710003652938
16.145807079999997	0.9035873081787258
16.14680713	0.9020241943431623
16.147807179999997	0.8962526592238973
16.14880723	0.9098398127653194
16.149807279999997	0.9129660404364462
16.15080733	0.908276698929756
16.151807379999997	0.9123648655355404
16.15280743	0.908276698929756
16.153807479999998	0.9154910932066672
16.15480753	0.9233067116288244
16.155807579999998	0.9056313914816179
16.15680763	0.9035873081787258
16.157807679999998	0.9150101237393385
16.15880773	0.9071945053171814
16.159807779999998	0.90298608403348
16.16080783	0.911402926600883
16.161807879999998	0.9056313914816179
16.16280793	0.8998598563623529
16.163807979999998	0.885791782597942
16.16480803	0.8873548964335054
16.165808079999998	0.90298608403348
16.16680813	0.8998598563623529
16.167808179999998	0.8900002038816436
16.16880823	0.8988979666720354
16.169808279999998	0.9071945053171814
16.17080833	0.9201804839576976
16.171808379999998	0.9092385886200736
16.17280843	0.9087576191527449
16.173808479999998	0.9004610805075989
16.17480853	0.9020241943431623
16.175808579999998	0.9056313914816179
16.17680863	0.905150471258629
16.17780868	0.908276698929756
16.17880873	0.8920442379401958
16.17980878	0.8847095889853673
16.18080883	0.891563317717207
16.18180888	0.9118838468238718
16.18280893	0.9103207329883084
16.18380898	0.9035873081787258
16.18480903	0.8956514843229912
16.18580908	0.9061123609489468
16.18680913	0.8972145981585548
16.18780918	0.9098398127653194
16.18880923	0.8925252074075245
16.18980928	0.9071945053171814
16.190809329999997	0.90298608403348
16.19180938	0.9139279793711037
16.192809429999997	0.905150471258629
16.19380948	0.8988979666720354
16.194809529999997	0.8951705148556626
16.19580958	0.9087576191527449
16.196809629999997	0.8837476992950498
16.19780968	0.9087576191527449
16.198809729999997	0.9139279793711037
16.19980978	0.9020241943431623
16.200809829999997	0.8795392780113485
16.20180988	0.9004610805075989
16.202809929999997	0.8967336286912261
16.20380998	0.8993789361393641
16.204810029999997	0.9129660404364462
16.20581008	0.8900002038816436
16.206810129999997	0.9045492471133832
16.20781018	0.8826655549268152
16.208810229999997	0.8956514843229912
16.20981028	0.9181363514104653
16.210810329999997	0.9192185450230401
16.21181038	0.9004610805075989
16.212810429999998	0.9061123609489468
16.21381048	0.8936074010200992
16.214810529999998	0.9071945053171814
16.21581058	0.9061123609489468
16.216810629999998	0.911402926600883
16.21781068	0.9118838468238718
16.218810729999998	0.8988979666720354
16.21981078	0.9061123609489468
16.220810829999998	0.8904811241046324
16.22181088	0.8946895453883338
16.222810929999998	0.9035873081787258
16.22381098	0.927515083668186
16.224811029999998	0.9020241943431623
16.22581108	0.911402926600883
16.226811129999998	0.8884370900460801
16.22781118	0.902505163810491
16.228811229999998	0.9087576191527449
16.22981128	0.9035873081787258
16.230811329999998	0.9154910932066672
16.23181138	0.9259519698326225
16.232811429999998	0.9150101237393385
16.23381148	0.902505163810491
16.234811529999998	0.9129660404364462
16.23581158	0.9004610805075989
16.23681163	0.9201804839576976
16.23781168	0.90767547478451
16.23881173	0.8962526592238973
16.23981178	0.905150471258629
16.24081183	0.9056313914816179
16.24181188	0.8993789361393641
16.24281193	0.9071945053171814
16.24381198	0.9035873081787258
16.24481203	0.9092385886200736
16.24581208	0.9087576191527449
16.24681213	0.8868739269661768
16.24781218	0.8900002038816436
16.24881223	0.8978157730594608
16.249812279999997	0.9004610805075989
16.25081233	0.9254710003652938
16.251812379999997	0.9196994652460289
16.25281243	0.9045492471133832
16.253812479999997	0.885791782597942
16.25481253	0.902505163810491
16.255812579999997	0.9150101237393385
16.25681263	0.9045492471133832
16.257812679999997	0.908276698929756
16.25881273	0.9123648655355404
16.259812779999997	0.9212626283259322
16.26081283	0.8946895453883338
16.261812879999997	0.8993789361393641
16.26281293	0.9071945053171814
16.263812979999997	0.9009420499749277
16.26481303	0.9067135850941925
16.265813079999997	0.90767547478451
16.26681313	0.9150101237393385
16.267813179999997	0.8956514843229912
16.26881323	0.905150471258629
16.269813279999997	0.8967336286912261
16.27081333	0.9009420499749277
16.271813379999998	0.9145291542720098
16.27281343	0.9150101237393385
16.273813479999998	0.9098398127653194
16.27481353	0.8962526592238973
16.275813579999998	0.9139279793711037
16.27681363	0.9098398127653194
16.277813679999998	0.905150471258629
16.27881373	0.8962526592238973
16.279813779999998	0.9040682776460545
16.28081383	0.8900002038816436
16.281813879999998	0.902505163810491
16.28281393	0.9020241943431623
16.283813979999998	0.9129660404364462
16.28481403	0.9056313914816179
16.285814079999998	0.9139279793711037
16.28681413	0.8920442379401958
16.287814179999998	0.8837476992950498
16.28881423	0.8878358659008341
16.289814279999998	0.9098398127653194
16.29081433	0.8967336286912261
16.291814379999998	0.9165732375749021
16.29281443	0.9150101237393385
16.293814479999998	0.9020241943431623
16.29481453	0.8900002038816436
16.29581458	0.8967336286912261
16.29681463	0.8893989797363976
16.29781468	0.9092385886200736
16.29881473	0.8998598563623529
16.29981478	0.90767547478451
16.30081483	0.9014229701979165
16.30181488	0.9134470099037751
16.30281493	0.9145291542720098
16.30381498	0.9160922681075733
16.30481503	0.8982967425267894
16.30581508	0.8936074010200992
16.30681513	0.9045492471133832
16.30781518	0.90298608403348
16.308815229999997	0.8982967425267894
16.30981528	0.8967336286912261
16.310815329999997	0.8993789361393641
16.31181538	0.9020241943431623
16.312815429999997	0.9056313914816179
16.31381548	0.90767547478451
16.314815529999997	0.8956514843229912
16.31581558	0.9004610805075989
16.316815629999997	0.9103207329883084
16.31781568	0.9087576191527449
16.318815729999997	0.9061123609489468
16.31981578	0.894088370487428
16.320815829999997	0.8978157730594608
16.32181588	0.90298608403348
16.322815929999997	0.891563317717207
16.32381598	0.911402926600883
16.324816029999997	0.9014229701979165
16.32581608	0.9098398127653194
16.326816129999997	0.8946895453883338
16.32781618	0.9056313914816179
16.328816229999997	0.8920442379401958
16.32981628	0.9092385886200736
16.330816329999998	0.9301603911163241
16.33181638	0.9150101237393385
16.332816429999998	0.9160922681075733
16.33381648	0.9123648655355404
16.334816529999998	0.894088370487428
16.33581658	0.8978157730594608
16.336816629999998	0.9248698254643879
16.33781668	0.9098398127653194
16.338816729999998	0.9165732375749021
16.33981678	0.9103207329883084
16.340816829999998	0.8878358659008341
16.34181688	0.9071945053171814
16.342816929999998	0.8993789361393641
16.34381698	0.9056313914816179
16.344817029999998	0.8972145981585548
16.34581708	0.8956514843229912
16.346817129999998	0.9139279793711037
16.34781718	0.8967336286912261
16.348817229999998	0.9045492471133832
16.34981728	0.9067135850941925
16.350817329999998	0.9196994652460289
16.35181738	0.9118838468238718
16.352817429999998	0.883146475149804
16.35381748	0.9139279793711037
16.35481753	0.9098398127653194
16.35581758	0.9035873081787258
16.35681763	0.8972145981585548
16.35781768	0.9311222808066416
16.35881773	0.9035873081787258
16.35981778	0.9129660404364462
16.36081783	0.8826655549268152
16.36181788	0.8972145981585548
16.36281793	0.90767547478451
16.36381798	0.911402926600883
16.36481803	0.9207816588586036
16.36581808	0.911402926600883
16.36681813	0.8925252074075245
16.367818179999997	0.8878358659008341
16.36881823	0.8978157730594608
16.369818279999997	0.9061123609489468
16.37081833	0.9004610805075989
16.371818379999997	0.911402926600883
16.37281843	0.9014229701979165
16.373818479999997	0.9035873081787258
16.37481853	0.9020241943431623
16.375818579999997	0.9045492471133832
16.37681863	0.9014229701979165
16.377818679999997	0.9087576191527449
16.37881873	0.9201804839576976
16.379818779999997	0.9004610805075989
16.38081883	0.9004610805075989
16.381818879999997	0.9186173208777942
16.38281893	0.910801702455637
16.383818979999997	0.905150471258629
16.38481903	0.8967336286912261
16.385819079999997	0.908276698929756
16.38681913	0.8988979666720354
16.387819179999997	0.902505163810491
16.38881923	0.910801702455637
16.389819279999998	0.9092385886200736
16.39081933	0.9129660404364462
16.391819379999998	0.9165732375749021
16.39281943	0.9067135850941925
16.393819479999998	0.9239078865297304
16.39481953	0.9118838468238718
16.395819579999998	0.9103207329883084
16.39681963	0.9014229701979165
16.397819679999998	0.9103207329883084
16.39881973	0.9098398127653194
16.399819779999998	0.9040682776460545
16.40081983	0.8988979666720354
16.401819879999998	0.891563317717207
16.40281993	0.9009420499749277
16.403819979999998	0.9004610805075989
16.40482003	0.8998598563623529
16.405820079999998	0.8862727520652708
16.40682013	0.9160922681075733
16.407820179999998	0.894088370487428
16.40882023	0.9254710003652938
16.409820279999998	0.8956514843229912
16.41082033	0.9103207329883084
16.411820379999998	0.9123648655355404
16.41282043	0.8925252074075245
16.41382048	0.9061123609489468
16.41482053	0.9035873081787258
16.41582058	0.9196994652460289
16.41682063	0.910801702455637
16.41782068	0.902505163810491
16.41882073	0.9087576191527449
16.41982078	0.905150471258629
16.42082083	0.9040682776460545
16.42182088	0.8962526592238973
16.42282093	0.894088370487428
16.42382098	0.9071945053171814
16.42482103	0.910801702455637
16.42582108	0.8889180102690689
16.426821129999997	0.894088370487428
16.42782118	0.8884370900460801
16.428821229999997	0.9067135850941925
16.42982128	0.8982967425267894
16.430821329999997	0.9118838468238718
16.43182138	0.905150471258629
16.432821429999997	0.9035873081787258
16.43382148	0.9045492471133832
16.434821529999997	0.910801702455637
16.43582158	0.8972145981585548
16.436821629999997	0.905150471258629
16.43782168	0.9150101237393385
16.438821729999997	0.9103207329883084
16.43982178	0.902505163810491
16.440821829999997	0.8946895453883338
16.44182188	0.9004610805075989
16.442821929999997	0.8967336286912261
16.44382198	0.9154910932066672
16.444822029999997	0.8956514843229912
16.44582208	0.9009420499749277
16.446822129999997	0.8967336286912261
16.44782218	0.8988979666720354
16.448822229999998	0.8993789361393641
16.44982228	0.8862727520652708
16.450822329999998	0.9045492471133832
16.45182238	0.9056313914816179
16.452822429999998	0.9061123609489468
16.45382248	0.9009420499749277
16.454822529999998	0.8909620935719612
16.45582258	0.9123648655355404
16.456822629999998	0.9134470099037751
16.45782268	0.911402926600883
16.458822729999998	0.8978157730594608
16.45982278	0.8967336286912261
16.460822829999998	0.9071945053171814
16.46182288	0.90298608403348
16.462822929999998	0.8925252074075245
16.46382298	0.9061123609489468
16.464823029999998	0.9092385886200736
16.46582308	0.8978157730594608
16.466823129999998	0.8878358659008341
16.46782318	0.9035873081787258
16.468823229999998	0.8925252074075245
16.46982328	0.9118838468238718
16.470823329999998	0.9145291542720098
16.47182338	0.9134470099037751
16.47282343	0.9243888559970592
16.47382348	0.9045492471133832
16.47482353	0.9223447726941669
16.47582358	0.9129660404364462
16.47682363	0.9181363514104653
16.47782368	0.911402926600883
16.47882373	0.908276698929756
16.47982378	0.910801702455637
16.48082383	0.894088370487428
16.48182388	0.8884370900460801
16.48282393	0.9145291542720098
16.48382398	0.8962526592238973
16.48482403	0.9045492471133832
16.485824079999997	0.8873548964335054
16.48682413	0.8795392780113485
16.487824179999997	0.8988979666720354
16.48882423	0.9009420499749277
16.489824279999997	0.8909620935719612
16.49082433	0.9279960531355148
16.491824379999997	0.8988979666720354
16.49282443	0.9118838468238718
16.493824479999997	0.9067135850941925
16.49482453	0.9056313914816179
16.495824579999997	0.8988979666720354
16.49682463	0.8978157730594608
16.497824679999997	0.9061123609489468
16.49882473	0.9045492471133832
16.499824779999997	0.905150471258629
16.50082483	0.8967336286912261
16.501824879999997	0.8962526592238973
16.50282493	0.9192185450230401
16.503824979999997	0.8993789361393641
16.50482503	0.90767547478451
16.505825079999997	0.9160922681075733
16.50682513	0.9192185450230401
16.507825179999998	0.9192185450230401
16.50882523	0.8931264315527705
16.509825279999998	0.9087576191527449
16.51082533	0.9035873081787258
16.511825379999998	0.9004610805075989
16.51282543	0.9150101237393385
16.513825479999998	0.9285972280364209
16.51482553	0.8889180102690689
16.515825579999998	0.9150101237393385
16.51682563	0.9020241943431623
16.517825679999998	0.9201804839576976
16.51882573	0.90298608403348
16.519825779999998	0.8978157730594608
16.52082583	0.8978157730594608
16.521825879999998	0.8893989797363976
16.52282593	0.9020241943431623
16.523825979999998	0.8951705148556626
16.52482603	0.9071945053171814
16.525826079999998	0.9040682776460545
16.52682613	0.905150471258629
16.527826179999998	0.90298608403348
16.52882623	0.8951705148556626
16.529826279999998	0.8956514843229912
16.53082633	0.9014229701979165
16.53182638	0.9176553819431368
16.53282643	0.9035873081787258
16.53382648	0.9004610805075989
16.53482653	0.9087576191527449
16.53582658	0.9165732375749021
16.53682663	0.9020241943431623
16.53782668	0.9061123609489468
16.53882673	0.8900002038816436
16.53982678	0.9067135850941925
16.54082683	0.8982967425267894
16.54182688	0.8868739269661768
16.54282693	0.8931264315527705
16.54382698	0.9004610805075989
16.544827029999997	0.8884370900460801
16.54582708	0.9103207329883084
16.546827129999997	0.894088370487428
16.54782718	0.90767547478451
16.548827229999997	0.8909620935719612
16.54982728	0.8900002038816436
16.550827329999997	0.8956514843229912
16.55182738	0.911402926600883
16.552827429999997	0.9196994652460289
16.55382748	0.9150101237393385
16.554827529999997	0.902505163810491
16.55582758	0.9056313914816179
16.556827629999997	0.8982967425267894
16.55782768	0.9056313914816179
16.558827729999997	0.9129660404364462
16.55982778	0.9118838468238718
16.560827829999997	0.8847095889853673
16.56182788	0.9014229701979165
16.562827929999997	0.8842286687623785
16.56382798	0.8982967425267894
16.564828029999997	0.8951705148556626
16.56582808	0.8998598563623529
16.566828129999998	0.8978157730594608
16.56782818	0.8956514843229912
16.568828229999998	0.8956514843229912
16.56982828	0.908276698929756
16.570828329999998	0.9196994652460289
16.57182838	0.9170542070422307
16.572828429999998	0.9009420499749277
16.57382848	0.9295591669710783
16.574828529999998	0.9004610805075989
16.57582858	0.9098398127653194
16.576828629999998	0.908276698929756
16.57782868	0.8998598563623529
16.578828729999998	0.8900002038816436
16.57982878	0.9160922681075733
16.580828829999998	0.905150471258629
16.58182888	0.9254710003652938
16.582828929999998	0.8993789361393641
16.58382898	0.8909620935719612
16.584829029999998	0.902505163810491
16.58582908	0.8951705148556626
16.586829129999998	0.8909620935719612
16.58782918	0.8936074010200992
16.588829229999998	0.9087576191527449
16.58982928	0.8847095889853673
16.59082933	0.9009420499749277
16.59182938	0.9290782467480893
16.59282943	0.8982967425267894
16.59382948	0.9087576191527449
16.59482953	0.8982967425267894
16.59582958	0.9118838468238718
16.59682963	0.902505163810491
16.59782968	0.8972145981585548
16.59882973	0.894088370487428
16.59982978	0.8978157730594608
16.60082983	0.9123648655355404
16.60182988	0.8998598563623529
16.60282993	0.8972145981585548
16.603829979999997	0.8956514843229912
16.60483003	0.9061123609489468
16.605830079999997	0.9020241943431623
16.60683013	0.9150101237393385
16.607830179999997	0.910801702455637
16.60883023	0.8931264315527705
16.609830279999997	0.9067135850941925
16.61083033	0.902505163810491
16.611830379999997	0.90298608403348
16.61283043	0.9040682776460545
16.613830479999997	0.8988979666720354
16.61483053	0.9056313914816179
16.615830579999997	0.9098398127653194
16.61683063	0.9264329392999513
16.617830679999997	0.9160922681075733
16.61883073	0.891563317717207
16.619830779999997	0.9087576191527449
16.62083083	0.8993789361393641
16.621830879999997	0.8967336286912261
16.62283093	0.8993789361393641
16.623830979999997	0.9009420499749277
16.62483103	0.8873548964335054
16.625831079999998	0.8956514843229912
16.62683113	0.8878358659008341
16.627831179999998	0.9056313914816179
16.62883123	0.9176553819431368
16.629831279999998	0.9118838468238718
16.63083133	0.9067135850941925
16.631831379999998	0.908276698929756
16.63283143	0.9098398127653194
16.633831479999998	0.910801702455637
16.63483153	0.8998598563623529
16.635831579999998	0.9176553819431368
16.63683163	0.9061123609489468
16.637831679999998	0.8904811241046324
16.63883173	0.9129660404364462
16.639831779999998	0.902505163810491
16.64083183	0.8811023918469117
16.641831879999998	0.8925252074075245
16.64283193	0.908276698929756
16.643831979999998	0.9056313914816179
16.64483203	0.8993789361393641
16.645832079999998	0.8925252074075245
16.64683213	0.8982967425267894
16.647832179999998	0.894088370487428
16.64883223	0.8993789361393641
16.64983228	0.8962526592238973
16.65083233	0.9129660404364462
16.65183238	0.9056313914816179
16.65283243	0.9154910932066672
16.65383248	0.8951705148556626
16.65483253	0.9103207329883084
16.65583258	0.8962526592238973
16.65683263	0.9014229701979165
16.65783268	0.8967336286912261
16.65883273	0.9139279793711037
16.65983278	0.9103207329883084
16.66083283	0.9087576191527449
16.66183288	0.9118838468238718
16.662832929999997	0.9004610805075989
16.66383298	0.9045492471133832
16.664833029999997	0.8998598563623529
16.66583308	0.911402926600883
16.666833129999997	0.90298608403348
16.66783318	0.8900002038816436
16.668833229999997	0.8889180102690689
16.66983328	0.902505163810491
16.670833329999997	0.8993789361393641
16.67183338	0.9098398127653194
16.672833429999997	0.9061123609489468
16.67383348	0.911402926600883
16.674833529999997	0.9020241943431623
16.67583358	0.9118838468238718
16.676833629999997	0.9092385886200736
16.67783368	0.9123648655355404
16.678833729999997	0.8909620935719612
16.67983378	0.8998598563623529
16.680833829999997	0.8821845854594863
16.68183388	0.8998598563623529
16.682833929999997	0.8956514843229912
16.68383398	0.9134470099037751
16.684834029999998	0.910801702455637
16.68583408	0.9103207329883084
16.686834129999998	0.8920442379401958
16.68783418	0.8988979666720354
16.688834229999998	0.8837476992950498
16.68983428	0.902505163810491
16.690834329999998	0.910801702455637
16.69183438	0.9056313914816179
16.692834429999998	0.8998598563623529
16.69383448	0.9092385886200736
16.694834529999998	0.9061123609489468
16.69583458	0.9014229701979165
16.696834629999998	0.9056313914816179
16.69783468	0.908276698929756
16.698834729999998	0.9196994652460289
16.69983478	0.9150101237393385
16.700834829999998	0.9067135850941925
16.70183488	0.9092385886200736
16.702834929999998	0.8962526592238973
16.70383498	0.8982967425267894
16.704835029999998	0.902505163810491
16.70583508	0.9061123609489468
16.706835129999998	0.90767547478451
16.70783518	0.9145291542720098
16.70883523	0.9087576191527449
16.70983528	0.8884370900460801
16.71083533	0.9139279793711037
16.71183538	0.902505163810491
16.71283543	0.9035873081787258
16.71383548	0.8982967425267894
16.71483553	0.9103207329883084
16.71583558	0.90767547478451
16.71683563	0.8936074010200992
16.71783568	0.908276698929756
16.71883573	0.910801702455637
16.71983578	0.885791782597942
16.72083583	0.9020241943431623
16.721835879999997	0.8998598563623529
16.72283593	0.9014229701979165
16.723835979999997	0.9067135850941925
16.72483603	0.9020241943431623
16.725836079999997	0.8951705148556626
16.72683613	0.9067135850941925
16.727836179999997	0.8978157730594608
16.72883623	0.8904811241046324
16.729836279999997	0.908276698929756
16.73083633	0.9103207329883084
16.731836379999997	0.8951705148556626
16.73283643	0.9145291542720098
16.733836479999997	0.9212626283259322
16.73483653	0.9165732375749021
16.735836579999997	0.9248698254643879
16.73683663	0.8951705148556626
16.737836679999997	0.9004610805075989
16.73883673	0.9160922681075733
16.739836779999997	0.9045492471133832
16.74083683	0.8909620935719612
16.741836879999997	0.9009420499749277
16.74283693	0.902505163810491
16.743836979999998	0.905150471258629
16.74483703	0.9134470099037751
16.745837079999998	0.9035873081787258
16.74683713	0.9154910932066672
16.747837179999998	0.8920442379401958
16.74883723	0.9009420499749277
16.749837279999998	0.9145291542720098
16.75083733	0.9212626283259322
16.751837379999998	0.908276698929756
16.75283743	0.902505163810491
16.753837479999998	0.9118838468238718
16.75483753	0.9035873081787258
16.755837579999998	0.910801702455637
16.75683763	0.894088370487428
16.757837679999998	0.9067135850941925
16.75883773	0.8946895453883338
16.759837779999998	0.902505163810491
16.76083783	0.8951705148556626
16.761837879999998	0.8909620935719612
16.76283793	0.902505163810491
16.763837979999998	0.902505163810491
16.76483802	0.8972145981585548
16.765838069999997	0.911402926600883
16.76683812	0.9009420499749277
16.767838169999997	0.9004610805075989
16.76883822	0.8972145981585548
16.769838269999997	0.9212626283259322
16.77083832	0.8946895453883338
16.771838369999998	0.9139279793711037
16.77283842	0.9248698254643879
16.773838469999998	0.9134470099037751
16.77483852	0.9181363514104653
16.775838569999998	0.8706415152209565
16.77683862	0.908276698929756
16.777838669999998	0.902505163810491
16.77883872	0.90767547478451
16.779838769999998	0.90767547478451
16.78083882	0.8956514843229912
16.781838869999998	0.9020241943431623
16.78283892	0.8962526592238973
16.783838969999998	0.891563317717207
16.78483902	0.9004610805075989
16.785839069999998	0.9045492471133832
16.78683912	0.9092385886200736
16.787839169999998	0.8951705148556626
16.78883922	0.9035873081787258
16.789839269999998	0.9129660404364462
16.79083932	0.9165732375749021
16.791839369999998	0.9181363514104653
16.79283942	0.9186173208777942
16.793839469999998	0.905150471258629
16.79483952	0.8962526592238973
16.79583957	0.8795392780113485
16.79683962	0.8972145981585548
16.79783967	0.9118838468238718
16.79883972	0.908276698929756
16.79983977	0.8993789361393641
16.80083982	0.90298608403348
16.80183987	0.9040682776460545
16.80283992	0.90767547478451
16.80383997	0.8868739269661768
16.80484002	0.9233067116288244
16.80584007	0.9067135850941925
16.80684012	0.8988979666720354
16.80784017	0.8862727520652708
16.808840219999997	0.9134470099037751
16.80984027	0.894088370487428
16.810840319999997	0.8972145981585548
16.81184037	0.8878358659008341
16.812840419999997	0.9009420499749277
16.81384047	0.9040682776460545
16.814840519999997	0.9004610805075989
16.81584057	0.9176553819431368
16.816840619999997	0.9134470099037751
16.81784067	0.9129660404364462
16.818840719999997	0.9103207329883084
16.81984077	0.9145291542720098
16.820840819999997	0.8972145981585548
16.82184087	0.9014229701979165
16.822840919999997	0.894088370487428
16.82384097	0.8993789361393641
16.824841019999997	0.9129660404364462
16.82584107	0.9009420499749277
16.826841119999997	0.894088370487428
16.82784117	0.908276698929756
16.828841219999997	0.9118838468238718
16.82984127	0.8936074010200992
16.830841319999998	0.8925252074075245
16.83184137	0.9087576191527449
16.832841419999998	0.9160922681075733
16.83384147	0.8972145981585548
16.834841519999998	0.8956514843229912
16.83584157	0.9092385886200736
16.836841619999998	0.908276698929756
16.83784167	0.9285972280364209
16.838841719999998	0.9009420499749277
16.83984177	0.9020241943431623
16.840841819999998	0.8853108131306133
16.84184187	0.8909620935719612
16.842841919999998	0.9040682776460545
16.84384197	0.9045492471133832
16.844842019999998	0.8951705148556626
16.84584207	0.8884370900460801
16.846842119999998	0.8993789361393641
16.84784217	0.8956514843229912
16.848842219999998	0.8889180102690689
16.84984227	0.8904811241046324
16.850842319999998	0.9150101237393385
16.85184237	0.891563317717207
16.852842419999998	0.8998598563623529
16.85384247	0.9040682776460545
16.85484252	0.9270341142008574
16.85584257	0.8925252074075245
16.85684262	0.8993789361393641
16.85784267	0.9145291542720098
16.85884272	0.9207816588586036
16.85984277	0.90767547478451
16.86084282	0.9067135850941925
16.86184287	0.8972145981585548
16.86284292	0.8873548964335054
16.86384297	0.8900002038816436
16.86484302	0.8920442379401958
16.86584307	0.905150471258629
16.86684312	0.9035873081787258
16.867843169999997	0.9004610805075989
16.86884322	0.8904811241046324
16.869843269999997	0.8936074010200992
16.87084332	0.9139279793711037
16.871843369999997	0.902505163810491
16.87284342	0.9176553819431368
16.873843469999997	0.908276698929756
16.87484352	0.9139279793711037
16.875843569999997	0.8936074010200992
16.87684362	0.9009420499749277
16.877843669999997	0.9165732375749021
16.87884372	0.8962526592238973
16.879843769999997	0.8931264315527705
16.88084382	0.8978157730594608
16.881843869999997	0.9014229701979165
16.88284392	0.90767547478451
16.883843969999997	0.9004610805075989
16.88484402	0.9201804839576976
16.885844069999997	0.9192185450230401
16.88684412	0.9071945053171814
16.887844169999997	0.8904811241046324
16.88884422	0.905150471258629
16.889844269999998	0.9056313914816179
16.89084432	0.90298608403348
16.891844369999998	0.9212626283259322
16.89284442	0.910801702455637
16.893844469999998	0.8988979666720354
16.89484452	0.8925252074075245
16.895844569999998	0.9020241943431623
16.89684462	0.910801702455637
16.897844669999998	0.910801702455637
16.89884472	0.885791782597942
16.899844769999998	0.9061123609489468
16.90084482	0.8988979666720354
16.901844869999998	0.8972145981585548
16.90284492	0.8946895453883338
16.903844969999998	0.8806214716239229
16.90484502	0.8982967425267894
16.905845069999998	0.9071945053171814
16.90684512	0.905150471258629
16.907845169999998	0.9123648655355404
16.90884522	0.9145291542720098
16.909845269999998	0.8956514843229912
16.91084532	0.8837476992950498
16.911845369999998	0.9098398127653194
16.91284542	0.8982967425267894
16.91384547	0.9009420499749277
16.91484552	0.9176553819431368
16.91584557	0.9129660404364462
16.91684562	0.9186173208777942
16.91784567	0.910801702455637
16.91884572	0.8900002038816436
16.91984577	0.90767547478451
16.92084582	0.9061123609489468
16.92184587	0.8956514843229912
16.92284592	0.9009420499749277
16.92384597	0.9118838468238718
16.92484602	0.911402926600883
16.92584607	0.8993789361393641
16.926846119999997	0.8847095889853673
16.92784617	0.8889180102690689
16.928846219999997	0.8967336286912261
16.92984627	0.9061123609489468
16.930846319999997	0.9020241943431623
16.93184637	0.9129660404364462
16.932846419999997	0.9129660404364462
16.93384647	0.8900002038816436
16.934846519999997	0.8988979666720354
16.93584657	0.8951705148556626
16.936846619999997	0.8853108131306133
16.93784667	0.8982967425267894
16.938846719999997	0.9020241943431623
16.93984677	0.9056313914816179
16.940846819999997	0.8931264315527705
16.94184687	0.905150471258629
16.942846919999997	0.8862727520652708
16.94384697	0.9045492471133832
16.944847019999997	0.90298608403348
16.94584707	0.902505163810491
16.946847119999997	0.9009420499749277
16.94784717	0.9067135850941925
16.948847219999998	0.9145291542720098
16.94984727	0.8946895453883338
16.950847319999998	0.9181363514104653
16.95184737	0.8951705148556626
16.952847419999998	0.8920442379401958
16.95384747	0.9040682776460545
16.954847519999998	0.8998598563623529
16.95584757	0.8920442379401958
16.956847619999998	0.9009420499749277
16.95784767	0.9129660404364462
16.958847719999998	0.908276698929756
16.95984777	0.8868739269661768
16.960847819999998	0.908276698929756
16.96184787	0.8978157730594608
16.962847919999998	0.8993789361393641
16.96384797	0.902505163810491
16.964848019999998	0.9160922681075733
16.96584807	0.891563317717207
16.966848119999998	0.8993789361393641
16.96784817	0.9035873081787258
16.968848219999998	0.8784571336431136
16.96984827	0.9134470099037751
16.970848319999998	0.8936074010200992
16.97184837	0.9009420499749277
16.97284842	0.8978157730594608
16.97384847	0.9004610805075989
16.97484852	0.8893989797363976
16.97584857	0.9020241943431623
16.97684862	0.9165732375749021
16.97784867	0.9098398127653194
16.97884872	0.8988979666720354
16.97984877	0.9103207329883084
16.98084882	0.891563317717207
16.98184887	0.911402926600883
16.98284892	0.8993789361393641
16.98384897	0.9009420499749277
16.98484902	0.9223447726941669
16.985849069999997	0.9123648655355404
16.98684912	0.90298608403348
16.987849169999997	0.885791782597942
16.98884922	0.8951705148556626
16.989849269999997	0.8936074010200992
16.99084932	0.9154910932066672
16.991849369999997	0.9040682776460545
16.99284942	0.927515083668186
16.993849469999997	0.8951705148556626
16.99484952	0.9087576191527449
16.995849569999997	0.9071945053171814
16.99684962	0.9009420499749277
16.997849669999997	0.9045492471133832
16.99884972	0.9165732375749021
16.999849769999997	0.9118838468238718
17.00084982	0.8993789361393641
17.001849869999997	0.8842286687623785
17.00284992	0.8993789361393641
17.003849969999997	0.910801702455637
17.00485002	0.9045492471133832
17.005850069999997	0.9004610805075989
17.00685012	0.9020241943431623
17.007850169999998	0.8853108131306133
17.00885022	0.90298608403348
17.009850269999998	0.8988979666720354
17.01085032	0.894088370487428
17.011850369999998	0.9061123609489468
17.01285042	0.8920442379401958
17.013850469999998	0.90298608403348
17.01485052	0.90767547478451
17.015850569999998	0.8982967425267894
17.01685062	0.8878358659008341
17.017850669999998	0.8878358659008341
17.01885072	0.9123648655355404
17.019850769999998	0.8811023918469117
17.02085082	0.8904811241046324
17.021850869999998	0.9014229701979165
17.02285092	0.8884370900460801
17.023850969999998	0.902505163810491
17.02485102	0.902505163810491
17.025851069999998	0.8978157730594608
17.02685112	0.910801702455637
17.027851169999998	0.90298608403348
17.02885122	0.8962526592238973
17.029851269999998	0.8936074010200992
17.03085132	0.9145291542720098
17.03185137	0.8904811241046324
17.03285142	0.9196994652460289
17.03385147	0.8931264315527705
17.03485152	0.9129660404364462
17.03585157	0.8967336286912261
17.03685162	0.9020241943431623
17.03785167	0.9233067116288244
17.03885172	0.9098398127653194
17.03985177	0.905150471258629
17.04085182	0.9045492471133832
17.04185187	0.8826655549268152
17.04285192	0.8893989797363976
17.04385197	0.894088370487428
17.044852019999997	0.910801702455637
17.04585207	0.9098398127653194
17.046852119999997	0.8873548964335054
17.04785217	0.880020247478677
17.048852219999997	0.8956514843229912
17.04985227	0.8873548964335054
17.050852319999997	0.9014229701979165
17.05185237	0.9071945053171814
17.052852419999997	0.9045492471133832
17.05385247	0.9056313914816179
17.054852519999997	0.910801702455637
17.05585257	0.8884370900460801
17.056852619999997	0.8978157730594608
17.05785267	0.902505163810491
17.058852719999997	0.8967336286912261
17.05985277	0.905150471258629
17.060852819999997	0.9020241943431623
17.06185287	0.894088370487428
17.062852919999997	0.9071945053171814
17.06385297	0.894088370487428
17.064853019999997	0.8920442379401958
17.06585307	0.8873548964335054
17.066853119999998	0.9118838468238718
17.06785317	0.8920442379401958
17.068853219999998	0.8982967425267894
17.06985327	0.8998598563623529
17.070853319999998	0.9160922681075733
17.07185337	0.9328056493201222
17.072853419999998	0.8946895453883338
17.07385347	0.9145291542720098
17.074853519999998	0.9092385886200736
17.07585357	0.9139279793711037
17.076853619999998	0.8982967425267894
17.07785367	0.9087576191527449
17.078853719999998	0.9045492471133832
17.07985377	0.905150471258629
17.080853819999998	0.891563317717207
17.08185387	0.8978157730594608
17.082853919999998	0.8920442379401958
17.08385397	0.8878358659008341
17.084854019999998	0.8972145981585548
17.08585407	0.880020247478677
17.086854119999998	0.9134470099037751
17.08785417	0.894088370487428
17.088854219999998	0.8821845854594863
17.08985427	0.9004610805075989
17.09085432	0.8972145981585548
17.09185437	0.9186173208777942
17.09285442	0.894088370487428
17.09385447	0.9103207329883084
17.09485452	0.9014229701979165
17.09585457	0.8837476992950498
17.09685462	0.9192185450230401
17.09785467	0.8993789361393641
17.09885472	0.902505163810491
17.09985477	0.8988979666720354
17.10085482	0.8811023918469117
17.10185487	0.8967336286912261
17.10285492	0.9139279793711037
17.103854969999997	0.9145291542720098
17.10485502	0.9045492471133832
17.105855069999997	0.9196994652460289
17.10685512	0.8920442379401958
17.107855169999997	0.883146475149804
17.10885522	0.9087576191527449
17.109855269999997	0.8962526592238973
17.11085532	0.9035873081787258
17.111855369999997	0.8978157730594608
17.11285542	0.9270341142008574
17.113855469999997	0.9248698254643879
17.11485552	0.9020241943431623
17.115855569999997	0.9103207329883084
17.11685562	0.8978157730594608
17.117855669999997	0.8998598563623529
17.11885572	0.9009420499749277
17.119855769999997	0.9145291542720098
17.12085582	0.9071945053171814
17.121855869999997	0.9118838468238718
17.12285592	0.8764130503402213
17.123855969999997	0.902505163810491
17.12485602	0.9061123609489468
17.125856069999998	0.8978157730594608
17.12685612	0.8936074010200992
17.127856169999998	0.8884370900460801
17.12885622	0.8893989797363976
17.129856269999998	0.902505163810491
17.13085632	0.910801702455637
17.131856369999998	0.8972145981585548
17.13285642	0.9004610805075989
17.133856469999998	0.9233067116288244
17.13485652	0.8978157730594608
17.135856569999998	0.90767547478451
17.13685662	0.9004610805075989
17.137856669999998	0.9056313914816179
17.13885672	0.8962526592238973
17.139856769999998	0.9139279793711037
17.14085682	0.9129660404364462
17.141856869999998	0.8982967425267894
17.14285692	0.902505163810491
17.143856969999998	0.8862727520652708
17.14485702	0.905150471258629
17.145857069999998	0.9196994652460289
17.14685712	0.8904811241046324
17.147857169999998	0.8925252074075245
17.14885722	0.885791782597942
17.14985727	0.9223447726941669
17.15085732	0.8982967425267894
17.15185737	0.9009420499749277
17.15285742	0.9207816588586036
17.15385747	0.8956514843229912
17.15485752	0.902505163810491
17.15585757	0.9004610805075989
17.15685762	0.9217435977932609
17.15785767	0.9129660404364462
17.15885772	0.9196994652460289
17.15985777	0.9129660404364462
17.16085782	0.8956514843229912
17.16185787	0.8862727520652708
17.162857919999997	0.9103207329883084
17.16385797	0.8988979666720354
17.164858019999997	0.8967336286912261
17.16585807	0.9004610805075989
17.166858119999997	0.891563317717207
17.16785817	0.8936074010200992
17.168858219999997	0.8904811241046324
17.16985827	0.90767547478451
17.170858319999997	0.9134470099037751
17.17185837	0.9201804839576976
17.172858419999997	0.9087576191527449
17.17385847	0.8972145981585548
17.174858519999997	0.9009420499749277
17.17585857	0.9092385886200736
17.176858619999997	0.8978157730594608
17.17785867	0.9009420499749277
17.178858719999997	0.8998598563623529
17.17985877	0.8967336286912261
17.180858819999997	0.8900002038816436
17.18185887	0.8967336286912261
17.182858919999997	0.9061123609489468
17.18385897	0.8982967425267894
17.184859019999998	0.9123648655355404
17.18585907	0.885791782597942
17.186859119999998	0.8962526592238973
17.18785917	0.902505163810491
17.188859219999998	0.9045492471133832
17.18985927	0.9103207329883084
17.190859319999998	0.9098398127653194
17.19185937	0.9071945053171814
17.192859419999998	0.9150101237393385
17.19385947	0.9056313914816179
17.194859519999998	0.9192185450230401
17.19585957	0.911402926600883
17.196859619999998	0.8936074010200992
17.19785967	0.9129660404364462
17.198859719999998	0.908276698929756
17.19985977	0.905150471258629
17.200859819999998	0.9098398127653194
17.20185987	0.9009420499749277
17.202859919999998	0.8920442379401958
17.20385997	0.9020241943431623
17.204860019999998	0.9087576191527449
17.20586007	0.911402926600883
17.206860119999998	0.8978157730594608
17.20786017	0.8884370900460801
17.20886022	0.8993789361393641
17.20986027	0.8931264315527705
17.21086032	0.9004610805075989
17.21186037	0.911402926600883
17.21286042	0.9061123609489468
17.21386047	0.8972145981585548
17.21486052	0.9145291542720098
17.21586057	0.8956514843229912
17.21686062	0.9067135850941925
17.21786067	0.9071945053171814
17.21886072	0.9254710003652938
17.21986077	0.9061123609489468
17.22086082	0.910801702455637
17.221860869999997	0.8931264315527705
17.22286092	0.8956514843229912
17.223860969999997	0.8878358659008341
17.22486102	0.8951705148556626
17.225861069999997	0.90298608403348
17.22686112	0.902505163810491
17.227861169999997	0.8884370900460801
17.22886122	0.8837476992950498
17.229861269999997	0.8732868226690945
17.23086132	0.90298608403348
17.231861369999997	0.9061123609489468
17.23286142	0.902505163810491
17.233861469999997	0.8993789361393641
17.23486152	0.8951705148556626
17.235861569999997	0.9045492471133832
17.23686162	0.90767547478451
17.237861669999997	0.9150101237393385
17.23886172	0.8900002038816436
17.239861769999997	0.8920442379401958
17.24086182	0.8790583577883594
17.241861869999997	0.8920442379401958
17.24286192	0.9009420499749277
17.243861969999998	0.905150471258629
17.24486202	0.9020241943431623
17.245862069999998	0.905150471258629
17.24686212	0.894088370487428
17.247862169999998	0.885791782597942
17.24886222	0.8998598563623529
17.249862269999998	0.90298608403348
17.25086232	0.8884370900460801
17.251862369999998	0.911402926600883
17.25286242	0.9103207329883084
17.253862469999998	0.902505163810491
17.25486252	0.9071945053171814
17.255862569999998	0.9014229701979165
17.25686262	0.8904811241046324
17.257862669999998	0.9004610805075989
17.25886272	0.9045492471133832
17.259862769999998	0.8982967425267894
17.26086282	0.9123648655355404
17.261862869999998	0.8909620935719612
17.26286292	0.9129660404364462
17.263862969999998	0.9040682776460545
17.26486302	0.8784571336431136
17.265863069999998	0.8972145981585548
17.26686312	0.9067135850941925
17.26786317	0.908276698929756
17.26886322	0.8951705148556626
17.26986327	0.9020241943431623
17.27086332	0.9009420499749277
17.27186337	0.9160922681075733
17.27286342	0.8904811241046324
17.27386347	0.905150471258629
17.27486352	0.9087576191527449
17.27586357	0.9176553819431368
17.27686362	0.9035873081787258
17.27786367	0.8956514843229912
17.27886372	0.8967336286912261
17.27986377	0.90767547478451
17.280863819999997	0.9071945053171814
17.28186387	0.8978157730594608
17.282863919999997	0.9014229701979165
17.28386397	0.905150471258629
17.284864019999997	0.9092385886200736
17.28586407	0.9020241943431623
17.286864119999997	0.8967336286912261
17.28786417	0.8904811241046324
17.288864219999997	0.8909620935719612
17.28986427	0.90298608403348
17.290864319999997	0.9004610805075989
17.29186437	0.9087576191527449
17.292864419999997	0.9045492471133832
17.29386447	0.8988979666720354
17.294864519999997	0.9134470099037751
17.29586457	0.8993789361393641
17.296864619999997	0.894088370487428
17.29786467	0.910801702455637
17.298864719999997	0.9045492471133832
17.29986477	0.9004610805075989
17.300864819999997	0.8982967425267894
17.30186487	0.880020247478677
17.302864919999998	0.9067135850941925
17.30386497	0.8962526592238973
17.304865019999998	0.902505163810491
17.30586507	0.8774951947084562
17.306865119999998	0.9009420499749277
17.30786517	0.8842286687623785
17.308865219999998	0.8972145981585548
17.30986527	0.9129660404364462
17.310865319999998	0.9087576191527449
17.31186537	0.90767547478451
17.312865419999998	0.891563317717207
17.31386547	0.902505163810491
17.314865519999998	0.9067135850941925
17.31586557	0.9009420499749277
17.316865619999998	0.8862727520652708
17.31786567	0.8967336286912261
17.318865719999998	0.8962526592238973
17.31986577	0.9014229701979165
17.320865819999998	0.8972145981585548
17.32186587	0.8925252074075245
17.322865919999998	0.877976164175785
17.32386597	0.8967336286912261
17.324866019999998	0.9186173208777942
17.32586607	0.8962526592238973
17.32686612	0.8925252074075245
17.32786617	0.8904811241046324
17.32886622	0.8909620935719612
17.32986627	0.9040682776460545
17.33086632	0.8988979666720354
17.33186637	0.933286618787451
17.33286642	0.90298608403348
17.33386647	0.8884370900460801
17.33486652	0.8904811241046324
17.33586657	0.902505163810491
17.33686662	0.90298608403348
17.33786667	0.902505163810491
17.33886672	0.910801702455637
17.339866769999997	0.8978157730594608
17.34086682	0.9154910932066672
17.341866869999997	0.8982967425267894
17.34286692	0.8826655549268152
17.343866969999997	0.9071945053171814
17.34486702	0.8920442379401958
17.345867069999997	0.9098398127653194
17.34686712	0.8972145981585548
17.347867169999997	0.8728058532017657
17.34886722	0.8873548964335054
17.349867269999997	0.885791782597942
17.35086732	0.8878358659008341
17.351867369999997	0.9045492471133832
17.35286742	0.8931264315527705
17.353867469999997	0.9092385886200736
17.35486752	0.9181363514104653
17.355867569999997	0.8690784013853929
17.35686762	0.8967336286912261
17.357867669999997	0.8893989797363976
17.35886772	0.90767547478451
17.359867769999997	0.9004610805075989
17.36086782	0.8936074010200992
17.361867869999998	0.9035873081787258
17.36286792	0.8988979666720354
17.363867969999998	0.8951705148556626
17.36486802	0.911402926600883
17.365868069999998	0.9020241943431623
17.36686812	0.9071945053171814
17.367868169999998	0.8962526592238973
17.36886822	0.8904811241046324
17.369868269999998	0.9087576191527449
17.37086832	0.8956514843229912
17.371868369999998	0.9165732375749021
17.37286842	0.9239078865297304
17.373868469999998	0.9098398127653194
17.37486852	0.9035873081787258
17.375868569999998	0.8842286687623785
17.37686862	0.9285972280364209
17.377868669999998	0.9118838468238718
17.37886872	0.8936074010200992
17.379868769999998	0.8962526592238973
17.38086882	0.8821845854594863
17.381868869999998	0.902505163810491
17.38286892	0.8873548964335054
17.383868969999998	0.8967336286912261
17.38486902	0.8878358659008341
17.38586907	0.8982967425267894
17.38686912	0.8956514843229912
17.38786917	0.8873548964335054
17.38886922	0.9154910932066672
17.38986927	0.902505163810491
17.39086932	0.9040682776460545
17.39186937	0.908276698929756
17.39286942	0.9040682776460545
17.39386947	0.9098398127653194
17.39486952	0.90298608403348
17.39586957	0.9040682776460545
17.39686962	0.8982967425267894
17.39786967	0.9009420499749277
17.398869719999997	0.911402926600883
17.39986977	0.9134470099037751
17.400869819999997	0.8920442379401958
17.40186987	0.908276698929756
17.402869919999997	0.9092385886200736
17.40386997	0.9020241943431623
17.404870019999997	0.894088370487428
17.40587007	0.8868739269661768
17.406870119999997	0.9009420499749277
17.40787017	0.9020241943431623
17.408870219999997	0.8967336286912261
17.40987027	0.9035873081787258
17.410870319999997	0.9004610805075989
17.41187037	0.9181363514104653
17.412870419999997	0.9103207329883084
17.41387047	0.9009420499749277
17.414870519999997	0.9045492471133832
17.41587057	0.8956514843229912
17.416870619999997	0.8853108131306133
17.41787067	0.8998598563623529
17.418870719999997	0.908276698929756
17.41987077	0.9103207329883084
17.420870819999998	0.9160922681075733
17.42187087	0.8862727520652708
17.422870919999998	0.908276698929756
17.42387097	0.8889180102690689
17.424871019999998	0.8967336286912261
17.42587107	0.8978157730594608
17.426871119999998	0.9004610805075989
17.42787117	0.9139279793711037
17.428871219999998	0.8837476992950498
17.42987127	0.9040682776460545
17.430871319999998	0.8956514843229912
17.43187137	0.9103207329883084
17.432871419999998	0.9098398127653194
17.43387147	0.9020241943431623
17.434871519999998	0.8982967425267894
17.43587157	0.902505163810491
17.436871619999998	0.908276698929756
17.43787167	0.8982967425267894
17.438871719999998	0.9040682776460545
17.43987177	0.8988979666720354
17.440871819999998	0.905150471258629
17.44187187	0.8946895453883338
17.442871919999998	0.8893989797363976
17.44387197	0.9014229701979165
17.44487202	0.8962526592238973
17.44587207	0.8972145981585548
17.44687212	0.8826655549268152
17.44787217	0.8931264315527705
17.44887222	0.8956514843229912
17.44987227	0.9056313914816179
17.45087232	0.8884370900460801
17.45187237	0.9092385886200736
17.45287242	0.8909620935719612
17.45387247	0.9150101237393385
17.45487252	0.9056313914816179
17.45587257	0.9154910932066672
17.45687262	0.9139279793711037
17.457872669999997	0.908276698929756
17.45887272	0.8982967425267894
17.459872769999997	0.9004610805075989
17.46087282	0.8967336286912261
17.461872869999997	0.8956514843229912
17.46287292	0.8972145981585548
17.463872969999997	0.8967336286912261
17.46487302	0.8893989797363976
17.465873069999997	0.8900002038816436
17.46687312	0.8878358659008341
17.467873169999997	0.908276698929756
17.46887322	0.8936074010200992
17.469873269999997	0.8931264315527705
17.47087332	0.9009420499749277
17.471873369999997	0.9098398127653194
17.47287342	0.910801702455637
17.473873469999997	0.9165732375749021
17.47487352	0.8978157730594608
17.475873569999997	0.9139279793711037
17.47687362	0.9020241943431623
17.477873669999997	0.905150471258629
17.47887372	0.9071945053171814
17.479873769999998	0.9087576191527449
17.48087382	0.8904811241046324
17.481873869999998	0.8925252074075245
17.48287392	0.8868739269661768
17.483873969999998	0.9067135850941925
17.48487402	0.8998598563623529
17.485874069999998	0.9067135850941925
17.48687412	0.9056313914816179
17.487874169999998	0.9009420499749277
17.48887422	0.883146475149804
17.489874269999998	0.9154910932066672
17.49087432	0.8967336286912261
17.491874369999998	0.9071945053171814
17.49287442	0.90767547478451
17.493874469999998	0.9145291542720098
17.49487452	0.908276698929756
17.495874569999998	0.905150471258629
17.49687462	0.8904811241046324
17.497874669999998	0.8993789361393641
17.49887472	0.8982967425267894
17.499874769999998	0.9145291542720098
17.50087482	0.9071945053171814
17.501874869999998	0.9056313914816179
17.50287492	0.8893989797363976
17.50387497	0.9201804839576976
17.50487502	0.90767547478451
17.50587507	0.8972145981585548
17.50687512	0.908276698929756
17.50787517	0.8889180102690689
17.50887522	0.8847095889853673
17.50987527	0.902505163810491
17.51087532	0.8998598563623529
17.51187537	0.9154910932066672
17.51287542	0.9004610805075989
17.51387547	0.8988979666720354
17.51487552	0.9009420499749277
17.51587557	0.8967336286912261
17.516875619999997	0.9139279793711037
17.51787567	0.9035873081787258
17.518875719999997	0.905150471258629
17.51987577	0.8956514843229912
17.520875819999997	0.880020247478677
17.52187587	0.9056313914816179
17.522875919999997	0.8972145981585548
17.52387597	0.9040682776460545
17.524876019999997	0.8993789361393641
17.52587607	0.8993789361393641
17.526876119999997	0.9056313914816179
17.52787617	0.8972145981585548
17.528876219999997	0.8951705148556626
17.52987627	0.9071945053171814
17.530876319999997	0.9145291542720098
17.53187637	0.9118838468238718
17.532876419999997	0.891563317717207
17.53387647	0.8936074010200992
17.534876519999997	0.8972145981585548
17.53587657	0.9087576191527449
17.536876619999997	0.8998598563623529
17.53787667	0.8737677428920834
17.538876719999998	0.8988979666720354
17.53987677	0.8904811241046324
17.540876819999998	0.8982967425267894
17.54187687	0.90767547478451
17.542876919999998	0.8998598563623529
17.54387697	0.9176553819431368
17.544877019999998	0.8837476992950498
17.54587707	0.8931264315527705
17.546877119999998	0.8982967425267894
17.54787717	0.8982967425267894
17.548877219999998	0.8936074010200992
17.54987727	0.9067135850941925
17.550877319999998	0.905150471258629
17.55187737	0.902505163810491
17.552877419999998	0.8998598563623529
17.55387747	0.8920442379401958
17.554877519999998	0.8978157730594608
17.55587757	0.8962526592238973
17.556877619999998	0.9004610805075989
17.55787767	0.9239078865297304
17.558877719999998	0.8920442379401958
17.55987777	0.8982967425267894
17.560877819999998	0.8951705148556626
17.56187787	0.8962526592238973
17.56287792	0.8988979666720354
17.56387797	0.8956514843229912
17.56487802	0.8936074010200992
17.56587807	0.8900002038816436
17.56687812	0.8978157730594608
17.56787817	0.891563317717207
17.56887822	0.8893989797363976
17.56987827	0.9061123609489468
17.57087832	0.8946895453883338
17.57187837	0.8962526592238973
17.57287842	0.9056313914816179
17.57387847	0.9145291542720098
17.57487852	0.9009420499749277
17.575878569999997	0.8900002038816436
17.57687862	0.8993789361393641
17.577878669999997	0.8873548964335054
17.57887872	0.8904811241046324
17.579878769999997	0.8925252074075245
17.58087882	0.8978157730594608
17.581878869999997	0.9009420499749277
17.58287892	0.902505163810491
17.583878969999997	0.8993789361393641
17.58487902	0.891563317717207
17.585879069999997	0.9056313914816179
17.58687912	0.8972145981585548
17.587879169999997	0.8962526592238973
17.58887922	0.8998598563623529
17.589879269999997	0.9014229701979165
17.59087932	0.8853108131306133
17.591879369999997	0.908276698929756
17.59287942	0.8967336286912261
17.593879469999997	0.9176553819431368
17.59487952	0.9092385886200736
17.595879569999997	0.8982967425267894
17.59687962	0.9040682776460545
17.597879669999998	0.9129660404364462
17.59887972	0.90767547478451
17.599879769999998	0.894088370487428
17.60087982	0.9020241943431623
17.601879869999998	0.8815833613142405
17.60287992	0.891563317717207
17.603879969999998	0.8909620935719612
17.60488002	0.9181363514104653
17.605880069999998	0.9145291542720098
17.60688012	0.9103207329883084
17.607880169999998	0.9009420499749277
17.60888022	0.8868739269661768
17.609880269999998	0.9092385886200736
17.61088032	0.8868739269661768
17.611880369999998	0.8978157730594608
17.61288042	0.90767547478451
17.613880469999998	0.9020241943431623
17.61488052	0.8993789361393641
17.615880569999998	0.891563317717207
17.61688062	0.9071945053171814
17.617880669999998	0.9207816588586036
17.61888072	0.9004610805075989
17.619880769999998	0.90767547478451
17.62088082	0.8853108131306133
17.62188087	0.9009420499749277
17.62288092	0.9087576191527449
17.62388097	0.9020241943431623
17.62488102	0.9103207329883084
17.62588107	0.9071945053171814
17.62688112	0.8821845854594863
17.62788117	0.9061123609489468
17.62888122	0.8982967425267894
17.62988127	0.8920442379401958
17.63088132	0.8962526592238973
17.63188137	0.90767547478451
17.63288142	0.9071945053171814
17.63388147	0.8982967425267894
17.634881519999997	0.9207816588586036
17.63588157	0.891563317717207
17.636881619999997	0.9014229701979165
17.63788167	0.9098398127653194
17.638881719999997	0.9004610805075989
17.63988177	0.8904811241046324
17.640881819999997	0.9056313914816179
17.64188187	0.8884370900460801
17.642881919999997	0.8837476992950498
17.64388197	0.9067135850941925
17.644882019999997	0.8988979666720354
17.64588207	0.8993789361393641
17.646882119999997	0.8862727520652708
17.64788217	0.902505163810491
17.648882219999997	0.8920442379401958
17.64988227	0.9040682776460545
17.650882319999997	0.9035873081787258
17.65188237	0.90767547478451
17.652882419999997	0.9092385886200736
17.65388247	0.9087576191527449
17.654882519999997	0.908276698929756
17.65588257	0.9004610805075989
17.656882619999998	0.8904811241046324
17.65788267	0.90298608403348
17.658882719999998	0.9014229701979165
17.65988277	0.8962526592238973
17.660882819999998	0.8962526592238973
17.66188287	0.8982967425267894
17.662882919999998	0.8737677428920834
17.66388297	0.8795392780113485
17.664883019999998	0.8900002038816436
17.66588307	0.9020241943431623
17.666883119999998	0.894088370487428
17.66788317	0.8900002038816436
17.668883219999998	0.8936074010200992
17.66988327	0.9009420499749277
17.670883319999998	0.8893989797363976
17.67188337	0.9154910932066672
17.672883419999998	0.9071945053171814
17.67388347	0.8972145981585548
17.674883519999998	0.8873548964335054
17.67588357	0.8962526592238973
17.676883619999998	0.9067135850941925
17.67788367	0.8878358659008341
17.678883719999998	0.9087576191527449
17.67988377	0.891563317717207
17.68088382	0.8956514843229912
17.68188387	0.8982967425267894
17.68288392	0.8951705148556626
17.68388397	0.9035873081787258
17.68488402	0.8931264315527705
17.68588407	0.8900002038816436
17.68688412	0.9118838468238718
17.68788417	0.905150471258629
17.68888422	0.8988979666720354
17.68988427	0.9067135850941925
17.69088432	0.8936074010200992
17.69188437	0.8853108131306133
17.69288442	0.8847095889853673
17.693884469999997	0.90298608403348
17.69488452	0.9035873081787258
17.695884569999997	0.9071945053171814
17.69688462	0.8967336286912261
17.697884669999997	0.9040682776460545
17.69888472	0.9071945053171814
17.699884769999997	0.911402926600883
17.70088482	0.8768940198075501
17.701884869999997	0.9035873081787258
17.70288492	0.8821845854594863
17.703884969999997	0.8972145981585548
17.70488502	0.8993789361393641
17.705885069999997	0.8873548964335054
17.70688512	0.8837476992950498
17.707885169999997	0.8988979666720354
17.70888522	0.8847095889853673
17.709885269999997	0.891563317717207
17.71088532	0.8900002038816436
17.711885369999997	0.9186173208777942
17.71288542	0.9118838468238718
17.713885469999997	0.8998598563623529
17.71488552	0.8909620935719612
17.715885569999998	0.8998598563623529
17.71688562	0.9150101237393385
17.717885669999998	0.9061123609489468
17.71888572	0.9092385886200736
17.719885769999998	0.8946895453883338
17.72088582	0.8920442379401958
17.721885869999998	0.885791782597942
17.72288592	0.8946895453883338
17.723885969999998	0.9061123609489468
17.72488602	0.8998598563623529
17.725886069999998	0.8821845854594863
17.72688612	0.9040682776460545
17.727886169999998	0.8936074010200992
17.72888622	0.8904811241046324
17.729886269999998	0.9067135850941925
17.73088632	0.8904811241046324
17.731886369999998	0.894088370487428
17.73288641	0.8993789361393641
17.733886459999997	0.8988979666720354
17.73488651	0.9134470099037751
17.735886559999997	0.9014229701979165
17.73688661	0.9071945053171814
17.737886659999997	0.8946895453883338
17.73888671	0.8904811241046324
17.739886759999997	0.8978157730594608
17.74088681	0.902505163810491
17.741886859999997	0.8978157730594608
17.74288691	0.8878358659008341
17.743886959999998	0.8988979666720354
17.74488701	0.8936074010200992
17.745887059999998	0.8925252074075245
17.74688711	0.8868739269661768
17.747887159999998	0.8988979666720354
17.74888721	0.8784571336431136
17.749887259999998	0.8821845854594863
17.75088731	0.9035873081787258
17.751887359999998	0.8909620935719612
17.75288741	0.9098398127653194
17.753887459999998	0.8993789361393641
17.75488751	0.8868739269661768
17.755887559999998	0.8893989797363976
17.75688761	0.9103207329883084
17.757887659999998	0.902505163810491
17.75888771	0.8972145981585548
17.759887759999998	0.8978157730594608
17.76088781	0.883146475149804
17.761887859999998	0.8972145981585548
17.76288791	0.8862727520652708
17.763887959999998	0.8826655549268152
17.76488801	0.8837476992950498
17.765888059999998	0.8988979666720354
17.76688811	0.8842286687623785
17.76788816	0.9056313914816179
17.76888821	0.8946895453883338
17.76988826	0.8920442379401958
17.77088831	0.8982967425267894
17.77188836	0.8889180102690689
17.77288841	0.8993789361393641
17.77388846	0.9087576191527449
17.77488851	0.891563317717207
17.77588856	0.910801702455637
17.77688861	0.9014229701979165
17.77788866	0.9009420499749277
17.77888871	0.8988979666720354
17.77988876	0.90767547478451
17.780888809999997	0.902505163810491
17.78188886	0.8931264315527705
17.782888909999997	0.8993789361393641
17.78388896	0.8931264315527705
17.784889009999997	0.8837476992950498
17.78588906	0.8962526592238973
17.786889109999997	0.8853108131306133
17.78788916	0.8962526592238973
17.788889209999997	0.891563317717207
17.78988926	0.8737677428920834
17.790889309999997	0.9014229701979165
17.79188936	0.9040682776460545
17.792889409999997	0.9071945053171814
17.79388946	0.8900002038816436
17.794889509999997	0.8978157730594608
17.79588956	0.8893989797363976
17.796889609999997	0.9061123609489468
17.79788966	0.9020241943431623
17.798889709999997	0.905150471258629
17.79988976	0.8884370900460801
17.800889809999997	0.8988979666720354
17.80188986	0.8967336286912261
17.802889909999998	0.902505163810491
17.80388996	0.9192185450230401
17.804890009999998	0.8873548964335054
17.80589006	0.9014229701979165
17.806890109999998	0.8946895453883338
17.80789016	0.8951705148556626
17.808890209999998	0.9040682776460545
17.80989026	0.8993789361393641
17.810890309999998	0.885791782597942
17.81189036	0.9295591669710783
17.812890409999998	0.8837476992950498
17.81389046	0.8962526592238973
17.814890509999998	0.9087576191527449
17.81589056	0.8873548964335054
17.816890609999998	0.9228257421614957
17.81789066	0.90298608403348
17.818890709999998	0.90298608403348
17.81989076	0.90767547478451
17.820890809999998	0.8878358659008341
17.82189086	0.869679576286299
17.822890909999998	0.8893989797363976
17.82389096	0.8900002038816436
17.824891009999998	0.8900002038816436
17.82589106	0.90298608403348
17.82689111	0.8951705148556626
17.82789116	0.8753308567276469
17.82889121	0.8842286687623785
17.82989126	0.891563317717207
17.83089131	0.9067135850941925
17.83189136	0.8962526592238973
17.83289141	0.910801702455637
17.83389146	0.9129660404364462
17.83489151	0.8815833613142405
17.83589156	0.9035873081787258
17.83689161	0.902505163810491
17.83789166	0.910801702455637
17.83889171	0.8962526592238973
17.839891759999997	0.9056313914816179
17.84089181	0.8811023918469117
17.841891859999997	0.8978157730594608
17.84289191	0.8837476992950498
17.843891959999997	0.90298608403348
17.84489201	0.8889180102690689
17.845892059999997	0.902505163810491
17.84689211	0.9014229701979165
17.847892159999997	0.8925252074075245
17.84889221	0.8962526592238973
17.849892259999997	0.9009420499749277
17.85089231	0.8873548964335054
17.851892359999997	0.9150101237393385
17.85289241	0.9212626283259322
17.853892459999997	0.8931264315527705
17.85489251	0.9176553819431368
17.855892559999997	0.9071945053171814
17.85689261	0.902505163810491
17.857892659999997	0.910801702455637
17.85889271	0.9014229701979165
17.859892759999997	0.8988979666720354
17.86089281	0.8774951947084562
17.861892859999998	0.8956514843229912
17.86289291	0.8900002038816436
17.863892959999998	0.8936074010200992
17.86489301	0.8815833613142405
17.865893059999998	0.8920442379401958
17.86689311	0.9103207329883084
17.867893159999998	0.8884370900460801
17.86889321	0.9035873081787258
17.869893259999998	0.8774951947084562
17.87089331	0.8909620935719612
17.871893359999998	0.9154910932066672
17.87289341	0.9134470099037751
17.873893459999998	0.8956514843229912
17.87489351	0.9040682776460545
17.875893559999998	0.8988979666720354
17.87689361	0.8868739269661768
17.877893659999998	0.9009420499749277
17.87889371	0.8878358659008341
17.879893759999998	0.8993789361393641
17.88089381	0.8982967425267894
17.881893859999998	0.8753308567276469
17.88289391	0.9035873081787258
17.883893959999998	0.8936074010200992
17.88489401	0.9139279793711037
17.88589406	0.8993789361393641
17.88689411	0.8951705148556626
17.88789416	0.9170542070422307
17.88889421	0.883146475149804
17.88989426	0.8909620935719612
17.89089431	0.8884370900460801
17.89189436	0.9160922681075733
17.89289441	0.8972145981585548
17.89389446	0.8862727520652708
17.89489451	0.908276698929756
17.89589456	0.9004610805075989
17.89689461	0.9071945053171814
17.89789466	0.9087576191527449
17.898894709999997	0.910801702455637
17.89989476	0.8982967425267894
17.900894809999997	0.8853108131306133
17.90189486	0.8900002038816436
17.902894909999997	0.9045492471133832
17.90389496	0.8878358659008341
17.904895009999997	0.891563317717207
17.90589506	0.8893989797363976
17.906895109999997	0.9014229701979165
17.90789516	0.885791782597942
17.908895209999997	0.8790583577883594
17.90989526	0.8837476992950498
17.910895309999997	0.9009420499749277
17.91189536	0.9045492471133832
17.912895409999997	0.8988979666720354
17.91389546	0.8998598563623529
17.914895509999997	0.8920442379401958
17.91589556	0.9061123609489468
17.916895609999997	0.8982967425267894
17.91789566	0.9160922681075733
17.918895709999997	0.8925252074075245
17.91989576	0.9056313914816179
17.920895809999998	0.8811023918469117
17.92189586	0.8951705148556626
17.922895909999998	0.8920442379401958
17.92389596	0.8884370900460801
17.924896009999998	0.9118838468238718
17.92589606	0.8936074010200992
17.926896109999998	0.90298608403348
17.92789616	0.8978157730594608
17.928896209999998	0.8988979666720354
17.92989626	0.8806214716239229
17.930896309999998	0.905150471258629
17.93189636	0.8920442379401958
17.932896409999998	0.9014229701979165
17.93389646	0.910801702455637
17.934896509999998	0.9071945053171814
17.93589656	0.9014229701979165
17.936896609999998	0.9004610805075989
17.93789666	0.9196994652460289
17.938896709999998	0.90298608403348
17.93989676	0.9145291542720098
17.940896809999998	0.8853108131306133
17.94189686	0.910801702455637
17.942896909999998	0.8925252074075245
17.94389696	0.8878358659008341
17.94489701	0.8946895453883338
17.94589706	0.9186173208777942
17.94689711	0.8900002038816436
17.94789716	0.908276698929756
17.94889721	0.9139279793711037
17.94989726	0.9040682776460545
17.95089731	0.9123648655355404
17.95189736	0.8956514843229912
17.95289741	0.9123648655355404
17.95389746	0.8862727520652708
17.95489751	0.9045492471133832
17.95589756	0.8951705148556626
17.95689761	0.9145291542720098
17.957897659999997	0.8988979666720354
17.95889771	0.905150471258629
17.959897759999997	0.8967336286912261
17.96089781	0.9014229701979165
17.961897859999997	0.8925252074075245
17.96289791	0.8909620935719612
17.963897959999997	0.8931264315527705
17.96489801	0.8893989797363976
17.965898059999997	0.9098398127653194
17.96689811	0.8936074010200992
17.967898159999997	0.9067135850941925
17.96889821	0.8931264315527705
17.969898259999997	0.8768940198075501
17.97089831	0.9098398127653194
17.971898359999997	0.891563317717207
17.97289841	0.8784571336431136
17.973898459999997	0.9020241943431623
17.97489851	0.8972145981585548
17.975898559999997	0.891563317717207
17.97689861	0.9045492471133832
17.977898659999997	0.8978157730594608
17.97889871	0.8925252074075245
17.979898759999998	0.891563317717207
17.98089881	0.8946895453883338
17.981898859999998	0.8982967425267894
17.98289891	0.9045492471133832
17.983898959999998	0.8982967425267894
17.98489901	0.9056313914816179
17.985899059999998	0.9014229701979165
17.98689911	0.8967336286912261
17.987899159999998	0.8904811241046324
17.98889921	0.8998598563623529
17.989899259999998	0.8972145981585548
17.99089931	0.8951705148556626
17.991899359999998	0.9004610805075989
17.99289941	0.8988979666720354
17.993899459999998	0.8967336286912261
17.99489951	0.9129660404364462
17.995899559999998	0.8889180102690689
17.99689961	0.8759320808728926
17.997899659999998	0.8931264315527705
17.99889971	0.9145291542720098
17.999899759999998	0.8967336286912261
18.00089981	0.902505163810491
18.001899859999998	0.8878358659008341
18.00289991	0.8806214716239229
18.00389996	0.8878358659008341
18.00490001	0.9098398127653194
18.00590006	0.9087576191527449
18.00690011	0.8925252074075245
18.00790016	0.9061123609489468
18.00890021	0.8920442379401958
18.00990026	0.894088370487428
18.01090031	0.8951705148556626
18.01190036	0.902505163810491
18.01290041	0.8837476992950498
18.01390046	0.8998598563623529
18.01490051	0.8988979666720354
18.01590056	0.8998598563623529
18.016900609999997	0.9087576191527449
18.01790066	0.885791782597942
18.018900709999997	0.9186173208777942
18.01990076	0.8900002038816436
18.020900809999997	0.9092385886200736
18.02190086	0.8925252074075245
18.022900909999997	0.8904811241046324
18.02390096	0.8884370900460801
18.024901009999997	0.9004610805075989
18.02590106	0.9014229701979165
18.026901109999997	0.8893989797363976
18.02790116	0.885791782597942
18.028901209999997	0.8931264315527705
18.02990126	0.8978157730594608
18.030901309999997	0.9035873081787258
18.03190136	0.9228257421614957
18.032901409999997	0.9014229701979165
18.03390146	0.8993789361393641
18.034901509999997	0.8978157730594608
18.03590156	0.9020241943431623
18.036901609999997	0.8878358659008341
18.03790166	0.9139279793711037
18.038901709999998	0.9004610805075989
18.03990176	0.8936074010200992
18.040901809999998	0.8884370900460801
18.04190186	0.8972145981585548
18.042901909999998	0.8753308567276469
18.04390196	0.8847095889853673
18.044902009999998	0.891563317717207
18.04590206	0.9035873081787258
18.046902109999998	0.9181363514104653
18.04790216	0.8873548964335054
18.048902209999998	0.9040682776460545
18.04990226	0.8988979666720354
18.050902309999998	0.8998598563623529
18.05190236	0.9071945053171814
18.052902409999998	0.8988979666720354
18.05390246	0.9040682776460545
18.054902509999998	0.9196994652460289
18.05590256	0.9056313914816179
18.056902609999998	0.8978157730594608
18.05790266	0.8988979666720354
18.058902709999998	0.910801702455637
18.05990276	0.9098398127653194
18.060902809999998	0.8900002038816436
18.06190286	0.8889180102690689
18.06290291	0.8998598563623529
18.06390296	0.8909620935719612
18.06490301	0.8993789361393641
18.06590306	0.9061123609489468
18.06690311	0.8842286687623785
18.06790316	0.891563317717207
18.06890321	0.9071945053171814
18.06990326	0.8795392780113485
18.07090331	0.8878358659008341
18.07190336	0.9139279793711037
18.07290341	0.908276698929756
18.07390346	0.8925252074075245
18.07490351	0.891563317717207
18.075903559999997	0.9009420499749277
18.07690361	0.9020241943431623
18.077903659999997	0.8962526592238973
18.07890371	0.910801702455637
18.079903759999997	0.9118838468238718
18.08090381	0.9035873081787258
18.081903859999997	0.8993789361393641
18.08290391	0.8909620935719612
18.083903959999997	0.8904811241046324
18.08490401	0.8978157730594608
18.085904059999997	0.90298608403348
18.08690411	0.8884370900460801
18.087904159999997	0.894088370487428
18.08890421	0.8967336286912261
18.089904259999997	0.8811023918469117
18.09090431	0.8972145981585548
18.091904359999997	0.8956514843229912
18.09290441	0.8982967425267894
18.093904459999997	0.8900002038816436
18.09490451	0.8956514843229912
18.095904559999997	0.9014229701979165
18.09690461	0.8920442379401958
18.097904659999998	0.8993789361393641
18.09890471	0.9129660404364462
18.099904759999998	0.8967336286912261
18.10090481	0.880020247478677
18.101904859999998	0.9004610805075989
18.10290491	0.8826655549268152
18.103904959999998	0.8847095889853673
18.10490501	0.9154910932066672
18.105905059999998	0.8998598563623529
18.10690511	0.8972145981585548
18.107905159999998	0.905150471258629
18.10890521	0.877976164175785
18.109905259999998	0.8774951947084562
18.11090531	0.8889180102690689
18.111905359999998	0.894088370487428
18.11290541	0.8936074010200992
18.113905459999998	0.8967336286912261
18.11490551	0.902505163810491
18.115905559999998	0.8925252074075245
18.11690561	0.8878358659008341
18.117905659999998	0.8920442379401958
18.11890571	0.8925252074075245
18.119905759999998	0.90298608403348
18.12090581	0.8982967425267894
18.12190586	0.911402926600883
18.12290591	0.8951705148556626
18.12390596	0.8951705148556626
18.12490601	0.8951705148556626
18.12590606	0.9071945053171814
18.12690611	0.9020241943431623
18.12790616	0.8842286687623785
18.12890621	0.8925252074075245
18.12990626	0.8878358659008341
18.13090631	0.8862727520652708
18.13190636	0.910801702455637
18.13290641	0.8946895453883338
18.13390646	0.90767547478451
18.134906509999997	0.902505163810491
18.13590656	0.8821845854594863
18.136906609999997	0.8889180102690689
18.13790666	0.8904811241046324
18.138906709999997	0.8962526592238973
18.13990676	0.902505163810491
18.140906809999997	0.9009420499749277
18.14190686	0.8978157730594608
18.142906909999997	0.8811023918469117
18.14390696	0.9020241943431623
18.144907009999997	0.8847095889853673
18.14590706	0.9020241943431623
18.146907109999997	0.894088370487428
18.14790716	0.8951705148556626
18.148907209999997	0.8925252074075245
18.14990726	0.8737677428920834
18.150907309999997	0.8884370900460801
18.15190736	0.902505163810491
18.152907409999997	0.9045492471133832
18.15390746	0.8962526592238973
18.154907509999997	0.9139279793711037
18.15590756	0.9014229701979165
18.156907609999998	0.9098398127653194
18.15790766	0.8993789361393641
18.158907709999998	0.9139279793711037
18.15990776	0.8893989797363976
18.160907809999998	0.891563317717207
18.16190786	0.9040682776460545
18.162907909999998	0.8936074010200992
18.16390796	0.9009420499749277
18.164908009999998	0.8842286687623785
18.16590806	0.8931264315527705
18.166908109999998	0.8873548964335054
18.16790816	0.8889180102690689
18.168908209999998	0.8909620935719612
18.16990826	0.8925252074075245
18.170908309999998	0.8962526592238973
18.17190836	0.9279960531355148
18.172908409999998	0.8904811241046324
18.17390846	0.9040682776460545
18.174908509999998	0.9160922681075733
18.17590856	0.8993789361393641
18.176908609999998	0.9067135850941925
18.17790866	0.90298608403348
18.178908709999998	0.8951705148556626
18.17990876	0.902505163810491
18.18090881	0.9009420499749277
18.18190886	0.8931264315527705
18.18290891	0.8956514843229912
18.18390896	0.8862727520652708
18.18490901	0.902505163810491
18.18590906	0.8936074010200992
18.18690911	0.9092385886200736
18.18790916	0.9103207329883084
18.18890921	0.9004610805075989
18.18990926	0.8988979666720354
18.19090931	0.9045492471133832
18.19190936	0.8893989797363976
18.19290941	0.9098398127653194
18.193909459999997	0.8982967425267894
18.19490951	0.8936074010200992
18.195909559999997	0.9098398127653194
18.19690961	0.8900002038816436
18.197909659999997	0.9170542070422307
18.19890971	0.8768940198075501
18.199909759999997	0.8982967425267894
18.20090981	0.8962526592238973
18.201909859999997	0.8909620935719612
18.20290991	0.8900002038816436
18.203909959999997	0.8972145981585548
18.20491001	0.9061123609489468
18.205910059999997	0.9009420499749277
18.20691011	0.8868739269661768
18.207910159999997	0.9061123609489468
18.20891021	0.8956514843229912
18.209910259999997	0.8909620935719612
18.21091031	0.8900002038816436
18.211910359999997	0.9150101237393385
18.21291041	0.8972145981585548
18.213910459999997	0.9040682776460545
18.21491051	0.883146475149804
18.215910559999998	0.9004610805075989
18.21691061	0.910801702455637
18.217910659999998	0.9067135850941925
18.21891071	0.883146475149804
18.219910759999998	0.8978157730594608
18.22091081	0.894088370487428
18.221910859999998	0.8946895453883338
18.22291091	0.8967336286912261
18.223910959999998	0.8862727520652708
18.22491101	0.8878358659008341
18.225911059999998	0.8862727520652708
18.22691111	0.8795392780113485
18.227911159999998	0.8982967425267894
18.22891121	0.9045492471133832
18.229911259999998	0.905150471258629
18.23091131	0.90298608403348
18.231911359999998	0.9067135850941925
18.23291141	0.8853108131306133
18.233911459999998	0.9045492471133832
18.23491151	0.8868739269661768
18.235911559999998	0.8951705148556626
18.23691161	0.8993789361393641
18.237911659999998	0.8993789361393641
18.23891171	0.8764130503402213
18.23991176	0.877976164175785
18.24091181	0.8790583577883594
18.24191186	0.8826655549268152
18.24291191	0.8748499365046578
18.24391196	0.8978157730594608
18.24491201	0.8821845854594863
18.24591206	0.8842286687623785
18.24691211	0.9092385886200736
18.24791216	0.8925252074075245
18.24891221	0.8748499365046578
18.24991226	0.9118838468238718
18.25091231	0.8998598563623529
18.25191236	0.911402926600883
18.252912409999997	0.9176553819431368
18.25391246	0.8978157730594608
18.254912509999997	0.9035873081787258
18.25591256	0.9009420499749277
18.256912609999997	0.8878358659008341
18.25791266	0.8806214716239229
18.258912709999997	0.8878358659008341
18.25991276	0.9035873081787258
18.260912809999997	0.8795392780113485
18.26191286	0.87220462905652
18.262912909999997	0.891563317717207
18.26391296	0.9009420499749277
18.264913009999997	0.8868739269661768
18.26591306	0.9014229701979165
18.266913109999997	0.8951705148556626
18.26791316	0.9129660404364462
18.268913209999997	0.8988979666720354
18.26991326	0.8806214716239229
18.270913309999997	0.9045492471133832
18.27191336	0.8993789361393641
18.272913409999997	0.9150101237393385
18.27391346	0.90767547478451
18.274913509999998	0.8868739269661768
18.27591356	0.90298608403348
18.276913609999998	0.8748499365046578
18.27791366	0.9045492471133832
18.278913709999998	0.8842286687623785
18.27991376	0.9123648655355404
18.280913809999998	0.8837476992950498
18.28191386	0.8764130503402213
18.282913909999998	0.8806214716239229
18.28391396	0.8889180102690689
18.284914009999998	0.8978157730594608
18.28591406	0.8862727520652708
18.286914109999998	0.8956514843229912
18.28791416	0.8936074010200992
18.288914209999998	0.8993789361393641
18.28991426	0.8904811241046324
18.290914309999998	0.8962526592238973
18.29191436	0.8967336286912261
18.292914409999998	0.8862727520652708
18.29391446	0.902505163810491
18.294914509999998	0.8967336286912261
18.29591456	0.9009420499749277
18.296914609999998	0.9071945053171814
18.29791466	0.9103207329883084
18.29891471	0.9087576191527449
18.29991476	0.885791782597942
18.30091481	0.885791782597942
18.30191486	0.8748499365046578
18.30291491	0.8946895453883338
18.30391496	0.8925252074075245
18.30491501	0.8978157730594608
18.30591506	0.8873548964335054
18.30691511	0.8931264315527705
18.30791516	0.90767547478451
18.30891521	0.9071945053171814
18.30991526	0.8936074010200992
18.31091531	0.9087576191527449
18.311915359999997	0.8909620935719612
18.31291541	0.8893989797363976
18.313915459999997	0.8967336286912261
18.31491551	0.8982967425267894
18.315915559999997	0.8982967425267894
18.31691561	0.8998598563623529
18.317915659999997	0.9150101237393385
18.31891571	0.8936074010200992
18.319915759999997	0.8893989797363976
18.32091581	0.8868739269661768
18.321915859999997	0.8936074010200992
18.32291591	0.8931264315527705
18.323915959999997	0.894088370487428
18.32491601	0.9040682776460545
18.325916059999997	0.9020241943431623
18.32691611	0.9040682776460545
18.327916159999997	0.8936074010200992
18.32891621	0.9020241943431623
18.329916259999997	0.8847095889853673
18.33091631	0.902505163810491
18.331916359999997	0.90298608403348
18.33291641	0.8972145981585548
18.333916459999998	0.8931264315527705
18.33491651	0.9004610805075989
18.335916559999998	0.8815833613142405
18.33691661	0.9129660404364462
18.337916659999998	0.8873548964335054
18.33891671	0.9035873081787258
18.339916759999998	0.9071945053171814
18.34091681	0.8889180102690689
18.341916859999998	0.8873548964335054
18.34291691	0.8998598563623529
18.343916959999998	0.8993789361393641
18.34491701	0.8842286687623785
18.345917059999998	0.9045492471133832
18.34691711	0.8993789361393641
18.347917159999998	0.8815833613142405
18.34891721	0.8826655549268152
18.349917259999998	0.9004610805075989
18.35091731	0.880020247478677
18.351917359999998	0.8967336286912261
18.35291741	0.9123648655355404
18.353917459999998	0.8978157730594608
18.35491751	0.8993789361393641
18.355917559999998	0.8920442379401958
18.35691761	0.8982967425267894
18.35791766	0.9176553819431368
18.35891771	0.8847095889853673
18.35991776	0.90298608403348
18.36091781	0.8978157730594608
18.36191786	0.8842286687623785
18.36291791	0.8909620935719612
18.36391796	0.8904811241046324
18.36491801	0.902505163810491
18.36591806	0.8925252074075245
18.36691811	0.8972145981585548
18.36791816	0.8951705148556626
18.36891821	0.8806214716239229
18.36991826	0.9014229701979165
18.37091831	0.8811023918469117
18.37191836	0.9040682776460545
18.372918409999997	0.902505163810491
18.37391846	0.894088370487428
18.374918509999997	0.9004610805075989
18.37591856	0.8951705148556626
18.376918609999997	0.8900002038816436
18.37791866	0.8925252074075245
18.378918709999997	0.9071945053171814
18.37991876	0.9123648655355404
18.380918809999997	0.9020241943431623
18.38191886	0.9035873081787258
18.382918909999997	0.894088370487428
18.38391896	0.8946895453883338
18.384919009999997	0.9014229701979165
18.38591906	0.8893989797363976
18.386919109999997	0.8946895453883338
18.38791916	0.8893989797363976
18.388919209999997	0.8853108131306133
18.38991926	0.9035873081787258
18.390919309999997	0.9056313914816179
18.39191936	0.9045492471133832
18.392919409999998	0.9170542070422307
18.39391946	0.8967336286912261
18.394919509999998	0.9067135850941925
18.39591956	0.9067135850941925
18.396919609999998	0.9123648655355404
18.39791966	0.9035873081787258
18.398919709999998	0.8853108131306133
18.39991976	0.8946895453883338
18.400919809999998	0.905150471258629
18.40191986	0.911402926600883
18.402919909999998	0.8904811241046324
18.40391996	0.8982967425267894
18.404920009999998	0.8925252074075245
18.40592006	0.8988979666720354
18.406920109999998	0.9207816588586036
18.40792016	0.8931264315527705
18.408920209999998	0.8904811241046324
18.40992026	0.8753308567276469
18.410920309999998	0.9004610805075989
18.41192036	0.8946895453883338
18.412920409999998	0.9098398127653194
18.41392046	0.885791782597942
18.414920509999998	0.8956514843229912
18.41592056	0.90298608403348
18.41692061	0.8900002038816436
18.41792066	0.911402926600883
18.41892071	0.8988979666720354
18.41992076	0.9067135850941925
18.42092081	0.8873548964335054
18.42192086	0.8931264315527705
18.42292091	0.883146475149804
18.42392096	0.8931264315527705
18.42492101	0.9014229701979165
18.42592106	0.8821845854594863
18.42692111	0.8951705148556626
18.42792116	0.8951705148556626
18.42892121	0.8998598563623529
18.42992126	0.8967336286912261
18.43092131	0.8951705148556626
18.431921359999997	0.8978157730594608
18.43292141	0.8737677428920834
18.433921459999997	0.8936074010200992
18.43492151	0.9129660404364462
18.435921559999997	0.8946895453883338
18.43692161	0.869679576286299
18.437921659999997	0.894088370487428
18.43892171	0.8847095889853673
18.439921759999997	0.8900002038816436
18.44092181	0.894088370487428
18.441921859999997	0.8884370900460801
18.44292191	0.8920442379401958
18.443921959999997	0.8951705148556626
18.44492201	0.8931264315527705
18.445922059999997	0.8826655549268152
18.44692211	0.9067135850941925
18.447922159999997	0.9071945053171814
18.44892221	0.869679576286299
18.449922259999997	0.8900002038816436
18.45092231	0.894088370487428
18.451922359999998	0.9009420499749277
18.45292241	0.8904811241046324
18.453922459999998	0.9014229701979165
18.45492251	0.8900002038816436
18.455922559999998	0.9061123609489468
18.45692261	0.9020241943431623
18.457922659999998	0.9092385886200736
18.45892271	0.891563317717207
18.459922759999998	0.8878358659008341
18.46092281	0.90298608403348
18.461922859999998	0.902505163810491
18.46292291	0.8982967425267894
18.463922959999998	0.8748499365046578
18.46492301	0.8972145981585548
18.465923059999998	0.9071945053171814
18.46692311	0.883146475149804
18.467923159999998	0.8873548964335054
18.46892321	0.891563317717207
18.469923259999998	0.8962526592238973
18.47092331	0.8842286687623785
18.471923359999998	0.8972145981585548
18.47292341	0.8931264315527705
18.473923459999998	0.9092385886200736
18.47492351	0.8909620935719612
18.47592356	0.9004610805075989
18.47692361	0.9154910932066672
18.47792366	0.8967336286912261
18.47892371	0.9004610805075989
18.47992376	0.9071945053171814
18.48092381	0.9004610805075989
18.48192386	0.8889180102690689
18.48292391	0.8847095889853673
18.48392396	0.8821845854594863
18.48492401	0.8978157730594608
18.48592406	0.8956514843229912
18.48692411	0.9045492471133832
18.48792416	0.8925252074075245
18.48892421	0.885791782597942
18.48992426	0.8873548964335054
18.490924309999997	0.9087576191527449
18.49192436	0.9014229701979165
18.492924409999997	0.90767547478451
18.49392446	0.9181363514104653
18.494924509999997	0.8993789361393641
18.49592456	0.8920442379401958
18.496924609999997	0.8853108131306133
18.49792466	0.9035873081787258
18.498924709999997	0.8936074010200992
18.49992476	0.8931264315527705
18.500924809999997	0.8868739269661768
18.50192486	0.883146475149804
18.502924909999997	0.8685974319180643
18.50392496	0.8972145981585548
18.504925009999997	0.9045492471133832
18.50592506	0.90298608403348
18.506925109999997	0.8978157730594608
18.50792516	0.8982967425267894
18.508925209999997	0.8972145981585548
18.50992526	0.8774951947084562
18.510925309999998	0.8837476992950498
18.51192536	0.905150471258629
18.512925409999998	0.9061123609489468
18.51392546	0.8931264315527705
18.514925509999998	0.8962526592238973
18.51592556	0.891563317717207
18.516925609999998	0.8946895453883338
18.51792566	0.8743689670373292
18.518925709999998	0.8878358659008341
18.51992576	0.8889180102690689
18.520925809999998	0.8868739269661768
18.52192586	0.8743689670373292
18.522925909999998	0.8925252074075245
18.52392596	0.8925252074075245
18.524926009999998	0.9009420499749277
18.52592606	0.8988979666720354
18.526926109999998	0.8946895453883338
18.52792616	0.8972145981585548
18.528926209999998	0.8962526592238973
18.52992626	0.8900002038816436
18.530926309999998	0.8925252074075245
18.53192636	0.8993789361393641
18.532926409999998	0.8988979666720354
18.53392646	0.9123648655355404
18.53492651	0.902505163810491
18.53592656	0.8931264315527705
18.53692661	0.9067135850941925
18.53792666	0.9118838468238718
18.53892671	0.9061123609489468
18.53992676	0.8925252074075245
18.54092681	0.8925252074075245
18.54192686	0.9035873081787258
18.54292691	0.8706415152209565
18.54392696	0.9035873081787258
18.54492701	0.8982967425267894
18.54592706	0.885791782597942
18.54692711	0.8951705148556626
18.54792716	0.8806214716239229
18.54892721	0.8768940198075501
18.549927259999997	0.8728058532017657
18.55092731	0.9014229701979165
18.551927359999997	0.8988979666720354
18.55292741	0.894088370487428
18.553927459999997	0.90767547478451
18.55492751	0.8853108131306133
18.555927559999997	0.9129660404364462
18.55692761	0.8889180102690689
18.557927659999997	0.8893989797363976
18.55892771	0.9004610805075989
18.559927759999997	0.9040682776460545
18.56092781	0.8847095889853673
18.561927859999997	0.9056313914816179
18.56292791	0.9020241943431623
18.563927959999997	0.8972145981585548
18.56492801	0.8925252074075245
18.565928059999997	0.8967336286912261
18.56692811	0.8675152875498294
18.567928159999997	0.9129660404364462
18.56892821	0.8925252074075245
18.569928259999998	0.8748499365046578
18.57092831	0.9176553819431368
18.571928359999998	0.8988979666720354
18.57292841	0.9045492471133832
18.573928459999998	0.8826655549268152
18.57492851	0.9004610805075989
18.575928559999998	0.9061123609489468
18.57692861	0.8956514843229912
18.577928659999998	0.8920442379401958
18.57892871	0.8972145981585548
18.579928759999998	0.8931264315527705
18.58092881	0.9040682776460545
18.581928859999998	0.885791782597942
18.58292891	0.8753308567276469
18.583928959999998	0.880020247478677
18.58492901	0.8806214716239229
18.585929059999998	0.8978157730594608
18.58692911	0.9004610805075989
18.587929159999998	0.8931264315527705
18.58892921	0.891563317717207
18.589929259999998	0.8873548964335054
18.59092931	0.8962526592238973
18.591929359999998	0.8956514843229912
18.59292941	0.8946895453883338
18.59392946	0.8847095889853673
18.59492951	0.8982967425267894
18.59592956	0.8925252074075245
18.59692961	0.9092385886200736
18.59792966	0.894088370487428
18.59892971	0.8909620935719612
18.59992976	0.8904811241046324
18.60092981	0.8978157730594608
18.60192986	0.8904811241046324
18.60292991	0.8972145981585548
18.60392996	0.8862727520652708
18.60493001	0.8909620935719612
18.60593006	0.8967336286912261
18.60693011	0.9035873081787258
18.60793016	0.9014229701979165
18.608930209999997	0.902505163810491
18.60993026	0.8925252074075245
18.610930309999997	0.9223447726941669
18.61193036	0.8946895453883338
18.612930409999997	0.9067135850941925
18.61393046	0.9056313914816179
18.614930509999997	0.8936074010200992
18.61593056	0.8993789361393641
18.616930609999997	0.8774951947084562
18.61793066	0.8900002038816436
18.618930709999997	0.8978157730594608
18.61993076	0.8826655549268152
18.620930809999997	0.90298608403348
18.62193086	0.8764130503402213
18.622930909999997	0.8868739269661768
18.62393096	0.8982967425267894
18.624931009999997	0.8847095889853673
18.62593106	0.8837476992950498
18.626931109999997	0.9071945053171814
18.62793116	0.90298608403348
18.628931209999998	0.8889180102690689
18.62993126	0.8806214716239229
18.630931309999998	0.8759320808728926
18.63193136	0.8904811241046324
18.632931409999998	0.9004610805075989
18.63393146	0.8998598563623529
18.634931509999998	0.8889180102690689
18.63593156	0.8978157730594608
18.636931609999998	0.8956514843229912
18.63793166	0.9071945053171814
18.638931709999998	0.9020241943431623
18.63993176	0.8753308567276469
18.640931809999998	0.8982967425267894
18.64193186	0.8998598563623529
18.642931909999998	0.8884370900460801
18.64393196	0.8889180102690689
18.644932009999998	0.8884370900460801
18.64593206	0.9087576191527449
18.646932109999998	0.8988979666720354
18.64793216	0.9020241943431623
18.648932209999998	0.9087576191527449
18.64993226	0.8904811241046324
18.650932309999998	0.894088370487428
18.65193236	0.883146475149804
18.65293241	0.9040682776460545
18.65393246	0.9067135850941925
18.65493251	0.9154910932066672
18.65593256	0.8946895453883338
18.65693261	0.891563317717207
18.65793266	0.8889180102690689
18.65893271	0.885791782597942
18.65993276	0.9056313914816179
18.66093281	0.8936074010200992
18.66193286	0.9009420499749277
18.66293291	0.891563317717207
18.66393296	0.8837476992950498
18.66493301	0.8815833613142405
18.66593306	0.8842286687623785
18.66693311	0.8868739269661768
18.667933159999997	0.905150471258629
18.66893321	0.8837476992950498
18.669933259999997	0.8837476992950498
18.67093331	0.902505163810491
18.671933359999997	0.9009420499749277
18.67293341	0.8815833613142405
18.673933459999997	0.9092385886200736
18.67493351	0.8853108131306133
18.675933559999997	0.885791782597942
18.67693361	0.8925252074075245
18.677933659999997	0.8993789361393641
18.67893371	0.8842286687623785
18.679933759999997	0.8904811241046324
18.68093381	0.8868739269661768
18.681933859999997	0.8931264315527705
18.68293391	0.8862727520652708
18.683933959999997	0.8893989797363976
18.68493401	0.9020241943431623
18.685934059999997	0.9056313914816179
18.68693411	0.9020241943431623
18.687934159999998	0.8936074010200992
18.68893421	0.8826655549268152
18.689934259999998	0.8737677428920834
18.69093431	0.8853108131306133
18.691934359999998	0.8900002038816436
18.69293441	0.891563317717207
18.693934459999998	0.9067135850941925
18.69493451	0.8978157730594608
18.695934559999998	0.877976164175785
18.69693461	0.905150471258629
18.697934659999998	0.9040682776460545
18.69893471	0.9160922681075733
18.699934759999998	0.9009420499749277
18.7009348	0.902505163810491
18.701934849999997	0.8868739269661768
18.7029349	0.8982967425267894
18.703934949999997	0.8904811241046324
18.704935	0.910801702455637
18.705935049999997	0.8900002038816436
18.7069351	0.8951705148556626
18.707935149999997	0.9004610805075989
18.7089352	0.891563317717207
18.709935249999997	0.8821845854594863
18.7109353	0.8748499365046578
18.711935349999997	0.9045492471133832
18.7129354	0.8988979666720354
18.713935449999997	0.9145291542720098
18.7149355	0.894088370487428
18.715935549999998	0.891563317717207
18.7169356	0.8962526592238973
18.717935649999998	0.9020241943431623
18.7189357	0.90298608403348
18.719935749999998	0.9056313914816179
18.7209358	0.8978157730594608
18.721935849999998	0.9014229701979165
18.7229359	0.8972145981585548
18.723935949999998	0.8784571336431136
18.724936	0.8909620935719612
18.725936049999998	0.8967336286912261
18.7269361	0.8893989797363976
18.727936149999998	0.902505163810491
18.7289362	0.9009420499749277
18.729936249999998	0.8878358659008341
18.7309363	0.9009420499749277
18.731936349999998	0.8904811241046324
18.7329364	0.9040682776460545
18.733936449999998	0.8982967425267894
18.7349365	0.9035873081787258
18.735936549999998	0.891563317717207
18.7369366	0.9045492471133832
18.737936649999998	0.9009420499749277
18.7389367	0.9004610805075989
18.73993675	0.9009420499749277
18.7409368	0.902505163810491
18.74193685	0.8842286687623785
18.7429369	0.9103207329883084
18.74393695	0.8893989797363976
18.744937	0.8978157730594608
18.74593705	0.8931264315527705
18.7469371	0.8837476992950498
18.74793715	0.9181363514104653
18.7489372	0.8764130503402213
18.74993725	0.8837476992950498
18.7509373	0.9004610805075989
18.75193735	0.8962526592238973
18.752937399999997	0.8951705148556626
18.75393745	0.8982967425267894
18.754937499999997	0.911402926600883
18.75593755	0.8946895453883338
18.756937599999997	0.9098398127653194
18.75793765	0.9134470099037751
18.758937699999997	0.9129660404364462
18.75993775	0.9067135850941925
18.760937799999997	0.8728058532017657
18.76193785	0.8951705148556626
18.762937899999997	0.8811023918469117
18.76393795	0.9004610805075989
18.764937999999997	0.8868739269661768
18.76593805	0.9020241943431623
18.766938099999997	0.8967336286912261
18.76793815	0.9071945053171814
18.768938199999997	0.8842286687623785
18.76993825	0.90767547478451
18.770938299999997	0.8889180102690689
18.77193835	0.911402926600883
18.772938399999997	0.9087576191527449
18.77393845	0.908276698929756
18.774938499999998	0.8982967425267894
18.77593855	0.894088370487428
18.776938599999998	0.8920442379401958
18.77793865	0.8920442379401958
18.778938699999998	0.8889180102690689
18.77993875	0.8900002038816436
18.780938799999998	0.891563317717207
18.78193885	0.8978157730594608
18.782938899999998	0.8920442379401958
18.78393895	0.8878358659008341
18.784938999999998	0.8988979666720354
18.78593905	0.9056313914816179
18.786939099999998	0.8920442379401958
18.78793915	0.8893989797363976
18.788939199999998	0.8893989797363976
18.78993925	0.9004610805075989
18.790939299999998	0.9009420499749277
18.79193935	0.9040682776460545
18.792939399999998	0.9056313914816179
18.79393945	0.8962526592238973
18.794939499999998	0.8878358659008341
18.79593955	0.8956514843229912
18.796939599999998	0.8878358659008341
18.79793965	0.9129660404364462
18.7989397	0.8936074010200992
18.79993975	0.8978157730594608
18.8009398	0.8993789361393641
18.80193985	0.8821845854594863
18.8029399	0.8909620935719612
18.80393995	0.9067135850941925
18.80494	0.8936074010200992
18.80594005	0.9071945053171814
18.8069401	0.8946895453883338
18.80794015	0.9035873081787258
18.8089402	0.8868739269661768
18.80994025	0.8931264315527705
18.8109403	0.90298608403348
18.811940349999997	0.9071945053171814
18.8129404	0.9014229701979165
18.813940449999997	0.90298608403348
18.8149405	0.9045492471133832
18.815940549999997	0.8878358659008341
18.8169406	0.8978157730594608
18.817940649999997	0.8920442379401958
18.8189407	0.885791782597942
18.819940749999997	0.8889180102690689
18.8209408	0.8946895453883338
18.821940849999997	0.885791782597942
18.8229409	0.883146475149804
18.823940949999997	0.891563317717207
18.824941	0.8936074010200992
18.825941049999997	0.87220462905652
18.8269411	0.8967336286912261
18.827941149999997	0.9035873081787258
18.8289412	0.8884370900460801
18.829941249999997	0.8868739269661768
18.8309413	0.9009420499749277
18.831941349999997	0.8884370900460801
18.8329414	0.8920442379401958
18.833941449999998	0.8988979666720354
18.8349415	0.8784571336431136
18.835941549999998	0.905150471258629
18.8369416	0.8931264315527705
18.837941649999998	0.9045492471133832
18.8389417	0.9035873081787258
18.839941749999998	0.883146475149804
18.8409418	0.90767547478451
18.841941849999998	0.9009420499749277
18.8429419	0.8988979666720354
18.843941949999998	0.8806214716239229
18.844942	0.8920442379401958
18.845942049999998	0.90298608403348
18.8469421	0.90298608403348
18.847942149999998	0.8920442379401958
18.8489422	0.8768940198075501
18.849942249999998	0.8737677428920834
18.8509423	0.8649902347796087
18.851942349999998	0.8893989797363976
18.8529424	0.9045492471133832
18.853942449999998	0.908276698929756
18.8549425	0.8889180102690689
18.855942549999998	0.90767547478451
18.8569426	0.9067135850941925
18.85794265	0.9071945053171814
18.8589427	0.9040682776460545
18.85994275	0.8868739269661768
18.8609428	0.8956514843229912
18.86194285	0.8993789361393641
18.8629429	0.8967336286912261
18.86394295	0.9067135850941925
18.864943	0.8998598563623529
18.86594305	0.8931264315527705
18.8669431	0.877976164175785
18.86794315	0.8623449765758104
18.8689432	0.9035873081787258
18.86994325	0.8909620935719612
18.870943299999997	0.8853108131306133
18.87194335	0.8982967425267894
18.872943399999997	0.9150101237393385
18.87394345	0.8967336286912261
18.874943499999997	0.8842286687623785
18.87594355	0.9134470099037751
18.876943599999997	0.8988979666720354
18.87794365	0.910801702455637
18.878943699999997	0.9092385886200736
18.87994375	0.9176553819431368
18.880943799999997	0.8967336286912261
18.88194385	0.8946895453883338
18.882943899999997	0.8759320808728926
18.88394395	0.90767547478451
18.884943999999997	0.9087576191527449
18.88594405	0.90298608403348
18.886944099999997	0.8904811241046324
18.88794415	0.877976164175785
18.888944199999997	0.9045492471133832
18.88994425	0.8936074010200992
18.890944299999997	0.8967336286912261
18.89194435	0.9045492471133832
18.892944399999998	0.9067135850941925
18.89394445	0.90298608403348
18.894944499999998	0.8982967425267894
18.89594455	0.891563317717207
18.896944599999998	0.9045492471133832
18.89794465	0.8893989797363976
18.898944699999998	0.9087576191527449
18.89994475	0.8878358659008341
18.900944799999998	0.8998598563623529
18.90194485	0.8978157730594608
18.902944899999998	0.8868739269661768
18.90394495	0.8993789361393641
18.904944999999998	0.8988979666720354
18.90594505	0.90767547478451
18.906945099999998	0.8909620935719612
18.90794515	0.9004610805075989
18.908945199999998	0.8811023918469117
18.90994525	0.8909620935719612
18.910945299999998	0.9035873081787258
18.91194535	0.9004610805075989
18.912945399999998	0.8920442379401958
18.91394545	0.9035873081787258
18.914945499999998	0.9134470099037751
18.91594555	0.9145291542720098
18.9169456	0.8884370900460801
18.91794565	0.8993789361393641
18.9189457	0.8978157730594608
18.91994575	0.8936074010200992
18.9209458	0.9067135850941925
18.92194585	0.9009420499749277
18.9229459	0.8837476992950498
18.92394595	0.8904811241046324
18.924946	0.8936074010200992
18.92594605	0.8925252074075245
18.9269461	0.8993789361393641
18.92794615	0.8946895453883338
18.9289462	0.8795392780113485
18.929946249999997	0.885791782597942
18.9309463	0.8862727520652708
18.931946349999997	0.8748499365046578
18.9329464	0.9020241943431623
18.933946449999997	0.8962526592238973
18.9349465	0.908276698929756
18.935946549999997	0.880020247478677
18.9369466	0.8893989797363976
18.937946649999997	0.8962526592238973
18.9389467	0.9004610805075989
18.939946749999997	0.9067135850941925
18.9409468	0.9087576191527449
18.941946849999997	0.8925252074075245
18.9429469	0.8837476992950498
18.943946949999997	0.8951705148556626
18.944947	0.8748499365046578
18.945947049999997	0.9045492471133832
18.9469471	0.8946895453883338
18.947947149999997	0.8920442379401958
18.9489472	0.8706415152209565
18.949947249999997	0.902505163810491
18.9509473	0.8904811241046324
18.951947349999998	0.8811023918469117
18.9529474	0.8988979666720354
18.953947449999998	0.9020241943431623
18.9549475	0.905150471258629
18.955947549999998	0.8728058532017657
18.9569476	0.8821845854594863
18.957947649999998	0.871723708833531
18.9589477	0.8946895453883338
18.959947749999998	0.9061123609489468
18.9609478	0.8956514843229912
18.961947849999998	0.8946895453883338
18.9629479	0.880020247478677
18.963947949999998	0.8889180102690689
18.964948	0.894088370487428
18.965948049999998	0.8893989797363976
18.9669481	0.8868739269661768
18.967948149999998	0.9035873081787258
18.9689482	0.8743689670373292
18.969948249999998	0.8972145981585548
18.9709483	0.9009420499749277
18.971948349999998	0.8956514843229912
18.9729484	0.8982967425267894
18.973948449999998	0.8993789361393641
18.9749485	0.9103207329883084
18.97594855	0.90767547478451
18.9769486	0.8962526592238973
18.97794865	0.9170542070422307
18.9789487	0.9092385886200736
18.97994875	0.880020247478677
18.9809488	0.8900002038816436
18.98194885	0.8884370900460801
18.9829489	0.8759320808728926
18.98394895	0.8893989797363976
18.984949	0.8946895453883338
18.98594905	0.894088370487428
18.9869491	0.8878358659008341
18.98794915	0.8743689670373292
18.9889492	0.8972145981585548
18.98994925	0.8753308567276469
18.990949299999997	0.8925252074075245
18.99194935	0.9004610805075989
18.992949399999997	0.9020241943431623
18.99394945	0.894088370487428
18.994949499999997	0.9014229701979165
18.99594955	0.8982967425267894
18.996949599999997	0.8920442379401958
18.99794965	0.8936074010200992
18.998949699999997	0.8878358659008341
18.99994975	0.8806214716239229
19.000949799999997	0.9170542070422307
19.00194985	0.880020247478677
19.002949899999997	0.8893989797363976
19.00394995	0.8654712042469374
19.004949999999997	0.891563317717207
19.00595005	0.8988979666720354
19.006950099999997	0.9009420499749277
19.00795015	0.8889180102690689
19.008950199999997	0.8993789361393641
19.00995025	0.8847095889853673
19.010950299999998	0.8956514843229912
19.01195035	0.8946895453883338
19.012950399999998	0.8978157730594608
19.01395045	0.8790583577883594
19.014950499999998	0.9020241943431623
19.01595055	0.8998598563623529
19.016950599999998	0.8862727520652708
19.01795065	0.8972145981585548
19.018950699999998	0.8982967425267894
19.01995075	0.8962526592238973
19.020950799999998	0.8925252074075245
19.02195085	0.8826655549268152
19.022950899999998	0.8884370900460801
19.02395095	0.8873548964335054
19.024950999999998	0.908276698929756
19.02595105	0.894088370487428
19.026951099999998	0.911402926600883
19.02795115	0.8815833613142405
19.028951199999998	0.8878358659008341
19.02995125	0.8743689670373292
19.030951299999998	0.9014229701979165
19.03195135	0.9040682776460545
19.032951399999998	0.894088370487428
19.03395145	0.8993789361393641
19.0349515	0.9181363514104653
19.03595155	0.9134470099037751
19.0369516	0.9035873081787258
19.03795165	0.9056313914816179
19.0389517	0.9087576191527449
19.03995175	0.8972145981585548
19.0409518	0.9192185450230401
19.04195185	0.8853108131306133
19.0429519	0.8753308567276469
19.04395195	0.8784571336431136
19.044952	0.8821845854594863
19.04595205	0.9045492471133832
19.0469521	0.8868739269661768
19.04795215	0.8951705148556626
19.0489522	0.891563317717207
19.049952249999997	0.8815833613142405
19.0509523	0.894088370487428
19.051952349999997	0.9056313914816179
19.0529524	0.8878358659008341
19.053952449999997	0.8951705148556626
19.0549525	0.894088370487428
19.055952549999997	0.885791782597942
19.0569526	0.8982967425267894
19.057952649999997	0.90298608403348
19.0589527	0.8951705148556626
19.059952749999997	0.8982967425267894
19.0609528	0.8893989797363976
19.061952849999997	0.8862727520652708
19.0629529	0.8884370900460801
19.063952949999997	0.8925252074075245
19.064953	0.8904811241046324
19.065953049999997	0.8821845854594863
19.0669531	0.8946895453883338
19.067953149999997	0.8811023918469117
19.0689532	0.8790583577883594
19.069953249999998	0.8893989797363976
19.0709533	0.885791782597942
19.071953349999998	0.8900002038816436
19.0729534	0.9087576191527449
19.073953449999998	0.8909620935719612
19.0749535	0.891563317717207
19.075953549999998	0.902505163810491
19.0769536	0.8931264315527705
19.077953649999998	0.8978157730594608
19.0789537	0.8962526592238973
19.079953749999998	0.8920442379401958
19.0809538	0.885791782597942
19.081953849999998	0.8748499365046578
19.0829539	0.8774951947084562
19.083953949999998	0.8893989797363976
19.084954	0.8982967425267894
19.085954049999998	0.8639080904113738
19.0869541	0.8978157730594608
19.087954149999998	0.8893989797363976
19.0889542	0.8821845854594863
19.089954249999998	0.8675152875498294
19.0909543	0.8967336286912261
19.091954349999998	0.8837476992950498
19.0929544	0.8956514843229912
19.09395445	0.885791782597942
19.0949545	0.8884370900460801
19.09595455	0.8878358659008341
19.0969546	0.8931264315527705
19.09795465	0.8956514843229912
19.0989547	0.9061123609489468
19.09995475	0.8967336286912261
19.1009548	0.90767547478451
19.10195485	0.8925252074075245
19.1029549	0.8967336286912261
19.10395495	0.883146475149804
19.104955	0.8998598563623529
19.10595505	0.8936074010200992
19.1069551	0.885791782597942
19.10795515	0.8862727520652708
19.108955199999997	0.8853108131306133
19.10995525	0.8837476992950498
19.110955299999997	0.8790583577883594
19.11195535	0.9145291542720098
19.112955399999997	0.905150471258629
19.11395545	0.9035873081787258
19.114955499999997	0.9040682776460545
19.11595555	0.8904811241046324
19.116955599999997	0.8936074010200992
19.11795565	0.8847095889853673
19.118955699999997	0.8993789361393641
19.11995575	0.8951705148556626
19.120955799999997	0.8936074010200992
19.12195585	0.8748499365046578
19.122955899999997	0.8909620935719612
19.12395595	0.8853108131306133
19.124955999999997	0.9014229701979165
19.12595605	0.8748499365046578
19.126956099999997	0.8821845854594863
19.12795615	0.8972145981585548
19.128956199999998	0.8920442379401958
19.12995625	0.883146475149804
19.130956299999998	0.8889180102690689
19.13195635	0.8790583577883594
19.132956399999998	0.9014229701979165
19.13395645	0.8904811241046324
19.134956499999998	0.8978157730594608
19.13595655	0.9035873081787258
19.136956599999998	0.9035873081787258
19.13795665	0.8972145981585548
19.138956699999998	0.885791782597942
19.13995675	0.8821845854594863
19.140956799999998	0.9009420499749277
19.14195685	0.8956514843229912
19.142956899999998	0.885791782597942
19.14395695	0.8951705148556626
19.144956999999998	0.9009420499749277
19.14595705	0.9092385886200736
19.146957099999998	0.8900002038816436
19.14795715	0.8837476992950498
19.148957199999998	0.8811023918469117
19.14995725	0.8728058532017657
19.150957299999998	0.8795392780113485
19.15195735	0.8853108131306133
19.1529574	0.8998598563623529
19.15395745	0.9040682776460545
19.1549575	0.8972145981585548
19.15595755	0.871723708833531
19.1569576	0.8811023918469117
19.15795765	0.8853108131306133
19.1589577	0.8764130503402213
19.15995775	0.8925252074075245
19.1609578	0.9071945053171814
19.16195785	0.8920442379401958
19.1629579	0.8675152875498294
19.16395795	0.880020247478677
19.164958	0.8821845854594863
19.16595805	0.8936074010200992
19.1669581	0.8956514843229912
19.167958149999997	0.8842286687623785
19.1689582	0.8815833613142405
19.169958249999997	0.9020241943431623
19.1709583	0.885791782597942
19.171958349999997	0.8988979666720354
19.1729584	0.9004610805075989
19.173958449999997	0.9098398127653194
19.1749585	0.891563317717207
19.175958549999997	0.8967336286912261
19.1769586	0.8873548964335054
19.177958649999997	0.8988979666720354
19.1789587	0.8962526592238973
19.179958749999997	0.8878358659008341
19.1809588	0.8931264315527705
19.181958849999997	0.8956514843229912
19.1829589	0.8811023918469117
19.183958949999997	0.894088370487428
19.184959	0.894088370487428
19.185959049999997	0.883146475149804
19.1869591	0.891563317717207
19.187959149999998	0.8900002038816436
19.1889592	0.8681164624507355
19.189959249999998	0.8998598563623529
19.1909593	0.894088370487428
19.191959349999998	0.8764130503402213
19.1929594	0.9192185450230401
19.193959449999998	0.905150471258629
19.1949595	0.8982967425267894
19.195959549999998	0.905150471258629
19.1969596	0.8946895453883338
19.197959649999998	0.8873548964335054
19.1989597	0.8837476992950498
19.199959749999998	0.9092385886200736
19.2009598	0.8764130503402213
19.201959849999998	0.8811023918469117
19.2029599	0.8690784013853929
19.203959949999998	0.8931264315527705
19.20496	0.8806214716239229
19.205960049999998	0.8837476992950498
19.2069601	0.8936074010200992
19.207960149999998	0.8837476992950498
19.2089602	0.8946895453883338
19.209960249999998	0.8842286687623785
19.2109603	0.9035873081787258
19.21196035	0.8853108131306133
19.2129604	0.8967336286912261
19.21396045	0.9056313914816179
19.2149605	0.8925252074075245
19.21596055	0.8972145981585548
19.2169606	0.891563317717207
19.21796065	0.8956514843229912
19.2189607	0.8956514843229912
19.21996075	0.90298608403348
19.2209608	0.8862727520652708
19.22196085	0.8862727520652708
19.2229609	0.894088370487428
19.22396095	0.8790583577883594
19.224961	0.8868739269661768
19.22596105	0.905150471258629
19.226961099999997	0.8972145981585548
19.22796115	0.8837476992950498
19.228961199999997	0.8909620935719612
19.22996125	0.8962526592238973
19.230961299999997	0.8936074010200992
19.23196135	0.8868739269661768
19.232961399999997	0.9009420499749277
19.23396145	0.902505163810491
19.234961499999997	0.9040682776460545
19.23596155	0.9035873081787258
19.236961599999997	0.891563317717207
19.23796165	0.8956514843229912
19.238961699999997	0.9056313914816179
19.23996175	0.9020241943431623
19.240961799999997	0.908276698929756
19.24196185	0.8909620935719612
19.242961899999997	0.8920442379401958
19.24396195	0.8893989797363976
19.244961999999997	0.8847095889853673
19.24596205	0.8972145981585548
19.246962099999998	0.8962526592238973
19.24796215	0.9004610805075989
19.248962199999998	0.8900002038816436
19.24996225	0.8884370900460801
19.250962299999998	0.8909620935719612
19.25196235	0.9035873081787258
19.252962399999998	0.8967336286912261
19.25396245	0.9071945053171814
19.254962499999998	0.8962526592238973
19.25596255	0.8878358659008341
19.256962599999998	0.9061123609489468
19.25796265	0.8956514843229912
19.258962699999998	0.8873548964335054
19.25996275	0.8853108131306133
19.260962799999998	0.8873548964335054
19.26196285	0.8900002038816436
19.262962899999998	0.8862727520652708
19.26396295	0.8862727520652708
19.264962999999998	0.8962526592238973
19.26596305	0.8868739269661768
19.266963099999998	0.8790583577883594
19.26796315	0.8951705148556626
19.268963199999998	0.8962526592238973
19.26996325	0.9020241943431623
19.2709633	0.8956514843229912
19.27196335	0.8972145981585548
19.2729634	0.908276698929756
19.27396345	0.9004610805075989
19.2749635	0.911402926600883
19.27596355	0.8811023918469117
19.2769636	0.8862727520652708
19.27796365	0.8873548964335054
19.2789637	0.8956514843229912
19.27996375	0.8962526592238973
19.2809638	0.8837476992950498
19.28196385	0.8946895453883338
19.2829639	0.885791782597942
19.28396395	0.8847095889853673
19.284964	0.8862727520652708
19.285964049999997	0.8951705148556626
19.2869641	0.8774951947084562
19.287964149999997	0.902505163810491
19.2889642	0.8868739269661768
19.289964249999997	0.8811023918469117
19.2909643	0.8737677428920834
19.291964349999997	0.8936074010200992
19.2929644	0.9061123609489468
19.293964449999997	0.9020241943431623
19.2949645	0.8900002038816436
19.295964549999997	0.877976164175785
19.2969646	0.8853108131306133
19.297964649999997	0.8826655549268152
19.2989647	0.8862727520652708
19.299964749999997	0.8931264315527705
19.3009648	0.8837476992950498
19.301964849999997	0.8712427393662022
19.3029649	0.8967336286912261
19.303964949999997	0.87220462905652
19.304965	0.8946895453883338
19.305965049999998	0.8956514843229912
19.3069651	0.885791782597942
19.307965149999998	0.90298608403348
19.3089652	0.8737677428920834
19.309965249999998	0.8837476992950498
19.3109653	0.8826655549268152
19.311965349999998	0.8956514843229912
19.3129654	0.8904811241046324
19.313965449999998	0.8900002038816436
19.3149655	0.910801702455637
19.315965549999998	0.9009420499749277
19.3169656	0.8993789361393641
19.317965649999998	0.891563317717207
19.3189657	0.8790583577883594
19.319965749999998	0.8893989797363976
19.3209658	0.8826655549268152
19.321965849999998	0.883146475149804
19.3229659	0.8774951947084562
19.323965949999998	0.880020247478677
19.324966	0.8931264315527705
19.325966049999998	0.8811023918469117
19.3269661	0.9118838468238718
19.327966149999998	0.9092385886200736
19.3289662	0.8878358659008341
19.32996625	0.8900002038816436
19.3309663	0.8967336286912261
19.33196635	0.9196994652460289
19.3329664	0.8893989797363976
19.33396645	0.9040682776460545
19.3349665	0.885791782597942
19.33596655	0.8764130503402213
19.3369666	0.9014229701979165
19.33796665	0.9192185450230401
19.3389667	0.8728058532017657
19.33996675	0.8931264315527705
19.3409668	0.9067135850941925
19.34196685	0.880020247478677
19.3429669	0.8978157730594608
19.34396695	0.8873548964335054
19.344966999999997	0.8654712042469374
19.34596705	0.885791782597942
19.346967099999997	0.8972145981585548
19.34796715	0.8978157730594608
19.348967199999997	0.9014229701979165
19.34996725	0.8842286687623785
19.350967299999997	0.8795392780113485
19.35196735	0.8993789361393641
19.352967399999997	0.8826655549268152
19.35396745	0.8900002038816436
19.354967499999997	0.8853108131306133
19.35596755	0.8978157730594608
19.356967599999997	0.8982967425267894
19.35796765	0.894088370487428
19.358967699999997	0.9150101237393385
19.35996775	0.8868739269661768
19.360967799999997	0.8826655549268152
19.36196785	0.8900002038816436
19.362967899999997	0.8811023918469117
19.36396795	0.8701605949979676
19.364967999999998	0.8878358659008341
19.36596805	0.8920442379401958
19.366968099999998	0.9061123609489468
19.36796815	0.8768940198075501
19.368968199999998	0.8811023918469117
19.36996825	0.885791782597942
19.370968299999998	0.8712427393662022
19.37196835	0.8978157730594608
19.372968399999998	0.8951705148556626
19.37396845	0.8993789361393641
19.374968499999998	0.8837476992950498
19.37596855	0.8982967425267894
19.376968599999998	0.8862727520652708
19.37796865	0.883146475149804
19.378968699999998	0.8862727520652708
19.37996875	0.8706415152209565
19.380968799999998	0.8837476992950498
19.38196885	0.8936074010200992
19.382968899999998	0.8837476992950498
19.38396895	0.8878358659008341
19.384968999999998	0.9067135850941925
19.38596905	0.891563317717207
19.386969099999998	0.8900002038816436
19.38796915	0.891563317717207
19.3889692	0.8774951947084562
19.38996925	0.8873548964335054
19.3909693	0.8811023918469117
19.39196935	0.8842286687623785
19.3929694	0.8904811241046324
19.39396945	0.9067135850941925
19.3949695	0.8956514843229912
19.39596955	0.9020241943431623
19.3969696	0.8931264315527705
19.39796965	0.8853108131306133
19.3989697	0.9259519698326225
19.39996975	0.8889180102690689
19.4009698	0.9020241943431623
19.40196985	0.885791782597942
19.4029699	0.8884370900460801
19.403969949999997	0.8909620935719612
19.40497	0.8806214716239229
19.405970049999997	0.8900002038816436
19.4069701	0.8946895453883338
19.407970149999997	0.8811023918469117
19.4089702	0.8931264315527705
19.409970249999997	0.8909620935719612
19.4109703	0.8868739269661768
19.411970349999997	0.9009420499749277
19.4129704	0.9181363514104653
19.413970449999997	0.8998598563623529
19.4149705	0.9061123609489468
19.415970549999997	0.8815833613142405
19.4169706	0.8956514843229912
19.417970649999997	0.8748499365046578
19.4189707	0.8853108131306133
19.419970749999997	0.8878358659008341
19.4209708	0.902505163810491
19.421970849999997	0.8962526592238973
19.4229709	0.8993789361393641
19.423970949999998	0.902505163810491
19.424971	0.8889180102690689
19.425971049999998	0.8925252074075245
19.4269711	0.8837476992950498
19.427971149999998	0.8956514843229912
19.4289712	0.8842286687623785
19.429971249999998	0.871723708833531
19.4309713	0.8925252074075245
19.431971349999998	0.9014229701979165
19.4329714	0.8988979666720354
19.433971449999998	0.9020241943431623
19.4349715	0.8893989797363976
19.435971549999998	0.8878358659008341
19.4369716	0.885791782597942
19.437971649999998	0.8956514843229912
19.4389717	0.9045492471133832
19.439971749999998	0.8967336286912261
19.4409718	0.8685974319180643
19.441971849999998	0.880020247478677
19.4429719	0.8925252074075245
19.443971949999998	0.8962526592238973
19.444972	0.8909620935719612
19.445972049999998	0.9004610805075989
19.4469721	0.8956514843229912
19.44797215	0.8967336286912261
19.4489722	0.8900002038816436
19.44997225	0.8842286687623785
19.4509723	0.8936074010200992
19.45197235	0.8909620935719612
19.4529724	0.9009420499749277
19.45397245	0.9035873081787258
19.4549725	0.908276698929756
19.45597255	0.8873548964335054
19.4569726	0.8868739269661768
19.45797265	0.8821845854594863
19.4589727	0.90767547478451
19.45997275	0.9009420499749277
19.4609728	0.8946895453883338
19.46197285	0.885791782597942
19.462972899999997	0.8732868226690945
19.46397295	0.885791782597942
19.464972999999997	0.880020247478677
19.46597305	0.8728058532017657
19.466973099999997	0.8728058532017657
19.46797315	0.8904811241046324
19.468973199999997	0.8690784013853929
19.46997325	0.8925252074075245
19.470973299999997	0.8988979666720354
19.47197335	0.9004610805075989
19.472973399999997	0.9014229701979165
19.47397345	0.910801702455637
19.474973499999997	0.8774951947084562
19.47597355	0.8768940198075501
19.476973599999997	0.894088370487428
19.47797365	0.8821845854594863
19.478973699999997	0.9035873081787258
19.47997375	0.8909620935719612
19.480973799999997	0.9035873081787258
19.48197385	0.8956514843229912
19.482973899999998	0.8978157730594608
19.48397395	0.885791782597942
19.484973999999998	0.8982967425267894
19.48597405	0.8972145981585548
19.486974099999998	0.8904811241046324
19.48797415	0.8900002038816436
19.488974199999998	0.894088370487428
19.48997425	0.8946895453883338
19.490974299999998	0.9098398127653194
19.49197435	0.8978157730594608
19.492974399999998	0.9061123609489468
19.49397445	0.910801702455637
19.494974499999998	0.9061123609489468
19.49597455	0.9035873081787258
19.496974599999998	0.8847095889853673
19.49797465	0.8790583577883594
19.498974699999998	0.8993789361393641
19.49997475	0.9071945053171814
19.500974799999998	0.8873548964335054
19.50197485	0.8806214716239229
19.502974899999998	0.8920442379401958
19.50397495	0.8904811241046324
19.504974999999998	0.8972145981585548
19.50597505	0.8821845854594863
19.5069751	0.865952173714266
19.50797515	0.8956514843229912
19.5089752	0.90298608403348
19.50997525	0.8847095889853673
19.5109753	0.8821845854594863
19.51197535	0.9067135850941925
19.5129754	0.908276698929756
19.51397545	0.9150101237393385
19.5149755	0.891563317717207
19.51597555	0.8909620935719612
19.5169756	0.8889180102690689
19.51797565	0.8956514843229912
19.5189757	0.8972145981585548
19.51997575	0.8768940198075501
19.5209758	0.8847095889853673
19.521975849999997	0.8893989797363976
19.5229759	0.8946895453883338
19.523975949999997	0.8743689670373292
19.524976	0.8764130503402213
19.525976049999997	0.8904811241046324
19.5269761	0.9009420499749277
19.527976149999997	0.9118838468238718
19.5289762	0.9035873081787258
19.529976249999997	0.8978157730594608
19.5309763	0.9009420499749277
19.531976349999997	0.8685974319180643
19.5329764	0.8988979666720354
19.533976449999997	0.9009420499749277
19.5349765	0.8759320808728926
19.535976549999997	0.9098398127653194
19.5369766	0.9092385886200736
19.537976649999997	0.9035873081787258
19.5389767	0.902505163810491
19.539976749999997	0.8931264315527705
19.5409768	0.8837476992950498
19.541976849999998	0.8884370900460801
19.5429769	0.8815833613142405
19.543976949999998	0.8675152875498294
19.544977	0.8837476992950498
19.545977049999998	0.90298608403348
19.5469771	0.8826655549268152
19.547977149999998	0.8889180102690689
19.5489772	0.8768940198075501
19.549977249999998	0.902505163810491
19.5509773	0.8925252074075245
19.551977349999998	0.8884370900460801
19.5529774	0.9004610805075989
19.553977449999998	0.90767547478451
19.5549775	0.880020247478677
19.555977549999998	0.9020241943431623
19.5569776	0.8931264315527705
19.557977649999998	0.8728058532017657
19.5589777	0.9170542070422307
19.559977749999998	0.9035873081787258
19.5609778	0.8956514843229912
19.561977849999998	0.9020241943431623
19.5629779	0.8842286687623785
19.563977949999998	0.90298608403348
19.564978	0.891563317717207
19.56597805	0.8790583577883594
19.5669781	0.8904811241046324
19.56797815	0.8884370900460801
19.5689782	0.8748499365046578
19.56997825	0.8962526592238973
19.5709783	0.8925252074075245
19.57197835	0.8904811241046324
19.5729784	0.8967336286912261
19.57397845	0.8967336286912261
19.5749785	0.8826655549268152
19.57597855	0.8853108131306133
19.5769786	0.8889180102690689
19.57797865	0.8909620935719612
19.5789787	0.8972145981585548
19.57997875	0.8931264315527705
19.580978799999997	0.9040682776460545
19.58197885	0.905150471258629
19.582978899999997	0.9061123609489468
19.58397895	0.8853108131306133
19.584978999999997	0.8639080904113738
19.58597905	0.8893989797363976
19.586979099999997	0.8978157730594608
19.58797915	0.8967336286912261
19.588979199999997	0.877976164175785
19.58997925	0.8795392780113485
19.590979299999997	0.902505163810491
19.59197935	0.8853108131306133
19.592979399999997	0.9004610805075989
19.59397945	0.8951705148556626
19.594979499999997	0.8862727520652708
19.59597955	0.880020247478677
19.596979599999997	0.9009420499749277
19.59797965	0.894088370487428
19.598979699999997	0.8893989797363976
19.59997975	0.8956514843229912
19.600979799999998	0.8842286687623785
19.60197985	0.8815833613142405
19.602979899999998	0.8737677428920834
19.60397995	0.8665533486151722
19.604979999999998	0.885791782597942
19.60598005	0.8982967425267894
19.606980099999998	0.8868739269661768
19.60798015	0.8790583577883594
19.608980199999998	0.8909620935719612
19.60998025	0.8748499365046578
19.610980299999998	0.883146475149804
19.61198035	0.8956514843229912
19.612980399999998	0.8982967425267894
19.61398045	0.90298608403348
19.614980499999998	0.8728058532017657
19.61598055	0.8774951947084562
19.616980599999998	0.8878358659008341
19.61798065	0.8815833613142405
19.618980699999998	0.883146475149804
19.61998075	0.8993789361393641
19.620980799999998	0.9071945053171814
19.62198085	0.885791782597942
19.622980899999998	0.8951705148556626
19.62398095	0.8826655549268152
19.624981	0.8925252074075245
19.62598105	0.8920442379401958
19.6269811	0.8811023918469117
19.62798115	0.8967336286912261
19.6289812	0.8842286687623785
19.62998125	0.8706415152209565
19.6309813	0.8759320808728926
19.63198135	0.8759320808728926
19.6329814	0.90298608403348
19.63398145	0.9067135850941925
19.6349815	0.8889180102690689
19.63598155	0.8993789361393641
19.6369816	0.8884370900460801
19.63798165	0.9123648655355404
19.6389817	0.905150471258629
19.639981749999997	0.8920442379401958
19.6409818	0.8972145981585548
19.641981849999997	0.8862727520652708
19.6429819	0.8670343180825009
19.643981949999997	0.8936074010200992
19.644982	0.880020247478677
19.645982049999997	0.8847095889853673
19.6469821	0.8951705148556626
19.647982149999997	0.8925252074075245
19.6489822	0.9009420499749277
19.649982249999997	0.8842286687623785
19.6509823	0.871723708833531
19.651982349999997	0.908276698929756
19.6529824	0.9004610805075989
19.653982449999997	0.9087576191527449
19.6549825	0.8982967425267894
19.655982549999997	0.894088370487428
19.6569826	0.8982967425267894
19.657982649999997	0.9009420499749277
19.6589827	0.8853108131306133
19.659982749999998	0.8837476992950498
19.6609828	0.8904811241046324
19.661982849999998	0.8759320808728926
19.6629829	0.8759320808728926
19.663982949999998	0.8920442379401958
19.664983	0.891563317717207
19.665983049999998	0.8956514843229912
19.6669831	0.891563317717207
19.667983149999998	0.8821845854594863
19.6689832	0.877976164175785
19.669983239999997	0.8909620935719612
19.67098329	0.8878358659008341
19.671983339999997	0.8931264315527705
19.67298339	0.8853108131306133
19.673983439999997	0.8998598563623529
19.67498349	0.8982967425267894
19.675983539999997	0.9004610805075989
19.67698359	0.8884370900460801
19.677983639999997	0.9056313914816179
19.67898369	0.8909620935719612
19.679983739999997	0.8759320808728926
19.68098379	0.8878358659008341
19.681983839999997	0.8946895453883338
19.68298389	0.8685974319180643
19.683983939999997	0.8764130503402213
19.68498399	0.8920442379401958
19.685984039999997	0.8951705148556626
19.68698409	0.8909620935719612
19.687984139999998	0.8900002038816436
19.68898419	0.885791782597942
19.689984239999998	0.8842286687623785
19.69098429	0.8909620935719612
19.691984339999998	0.8853108131306133
19.69298439	0.8837476992950498
19.693984439999998	0.8904811241046324
19.69498449	0.9212626283259322
19.695984539999998	0.8931264315527705
19.69698459	0.8920442379401958
19.697984639999998	0.9009420499749277
19.69898469	0.891563317717207
19.699984739999998	0.8920442379401958
19.70098479	0.902505163810491
19.701984839999998	0.8920442379401958
19.70298489	0.8951705148556626
19.703984939999998	0.8654712042469374
19.70498499	0.8862727520652708
19.705985039999998	0.891563317717207
19.70698509	0.8884370900460801
19.707985139999998	0.8878358659008341
19.70898519	0.8925252074075245
19.709985239999998	0.8654712042469374
19.71098529	0.8936074010200992
19.71198534	0.8889180102690689
19.71298539	0.8988979666720354
19.71398544	0.8862727520652708
19.71498549	0.8826655549268152
19.71598554	0.9020241943431623
19.71698559	0.894088370487428
19.71798564	0.883146475149804
19.71898569	0.8847095889853673
19.71998574	0.8909620935719612
19.72098579	0.891563317717207
19.72198584	0.8904811241046324
19.72298589	0.8748499365046578
19.72398594	0.885791782597942
19.72498599	0.8790583577883594
19.72598604	0.8951705148556626
19.726986089999997	0.9056313914816179
19.72798614	0.8821845854594863
19.728986189999997	0.8764130503402213
19.72998624	0.8712427393662022
19.730986289999997	0.8920442379401958
19.73198634	0.8946895453883338
19.732986389999997	0.8889180102690689
19.73398644	0.894088370487428
19.734986489999997	0.8862727520652708
19.73598654	0.8936074010200992
19.736986589999997	0.908276698929756
19.73798664	0.8951705148556626
19.738986689999997	0.8936074010200992
19.73998674	0.8873548964335054
19.740986789999997	0.8909620935719612
19.74198684	0.8790583577883594
19.742986889999997	0.894088370487428
19.74398694	0.885791782597942
19.744986989999997	0.8900002038816436
19.74598704	0.8806214716239229
19.746987089999998	0.8900002038816436
19.74798714	0.8878358659008341
19.748987189999998	0.8847095889853673
19.74998724	0.9020241943431623
19.750987289999998	0.8795392780113485
19.75198734	0.8925252074075245
19.752987389999998	0.8737677428920834
19.75398744	0.908276698929756
19.754987489999998	0.880020247478677
19.75598754	0.8936074010200992
19.756987589999998	0.8893989797363976
19.75798764	0.8842286687623785
19.758987689999998	0.9004610805075989
19.75998774	0.9014229701979165
19.760987789999998	0.8967336286912261
19.76198784	0.8951705148556626
19.762987889999998	0.8878358659008341
19.76398794	0.8806214716239229
19.764987989999998	0.8853108131306133
19.76598804	0.8868739269661768
19.766988089999998	0.8978157730594608
19.76798814	0.8967336286912261
19.768988189999998	0.8920442379401958
19.76998824	0.8774951947084562
19.77098829	0.8826655549268152
19.77198834	0.8774951947084562
19.77298839	0.880020247478677
19.77398844	0.8873548964335054
19.77498849	0.8967336286912261
19.77598854	0.9035873081787258
19.77698859	0.8998598563623529
19.77798864	0.8878358659008341
19.77898869	0.8931264315527705
19.77998874	0.90298608403348
19.78098879	0.8967336286912261
19.78198884	0.8862727520652708
19.78298889	0.880020247478677
19.78398894	0.8743689670373292
19.78498899	0.8862727520652708
19.785989039999997	0.8847095889853673
19.78698909	0.8893989797363976
19.787989139999997	0.8909620935719612
19.78898919	0.8931264315527705
19.789989239999997	0.8862727520652708
19.79098929	0.8728058532017657
19.791989339999997	0.8925252074075245
19.79298939	0.8920442379401958
19.793989439999997	0.8909620935719612
19.79498949	0.891563317717207
19.795989539999997	0.8951705148556626
19.79698959	0.8878358659008341
19.797989639999997	0.885791782597942
19.79898969	0.8837476992950498
19.799989739999997	0.9098398127653194
19.80098979	0.90298608403348
19.801989839999997	0.8878358659008341
19.80298989	0.8753308567276469
19.803989939999997	0.8685974319180643
19.80498999	0.885791782597942
19.805990039999998	0.8847095889853673
19.80699009	0.8982967425267894
19.807990139999998	0.8795392780113485
19.80899019	0.8889180102690689
19.809990239999998	0.8706415152209565
19.81099029	0.8946895453883338
19.811990339999998	0.8978157730594608
19.81299039	0.8993789361393641
19.813990439999998	0.8925252074075245
19.81499049	0.8998598563623529
19.815990539999998	0.8842286687623785
19.81699059	0.902505163810491
19.817990639999998	0.8967336286912261
19.81899069	0.8967336286912261
19.819990739999998	0.9020241943431623
19.82099079	0.885791782597942
19.821990839999998	0.8904811241046324
19.82299089	0.8712427393662022
19.823990939999998	0.8878358659008341
19.82499099	0.8873548964335054
19.825991039999998	0.894088370487428
19.82699109	0.8748499365046578
19.827991139999998	0.8956514843229912
19.82899119	0.8811023918469117
19.82999124	0.871723708833531
19.83099129	0.8956514843229912
19.83199134	0.8732868226690945
19.83299139	0.8967336286912261
19.83399144	0.8920442379401958
19.83499149	0.8847095889853673
19.83599154	0.8988979666720354
19.83699159	0.8853108131306133
19.83799164	0.894088370487428
19.83899169	0.8909620935719612
19.83999174	0.877976164175785
19.84099179	0.8873548964335054
19.84199184	0.8925252074075245
19.84299189	0.8884370900460801
19.84399194	0.8811023918469117
19.844991989999997	0.8868739269661768
19.84599204	0.9004610805075989
19.846992089999997	0.8951705148556626
19.84799214	0.8962526592238973
19.848992189999997	0.8873548964335054
19.84999224	0.8889180102690689
19.850992289999997	0.8837476992950498
19.85199234	0.894088370487428
19.852992389999997	0.9035873081787258
19.85399244	0.8893989797363976
19.854992489999997	0.8951705148556626
19.85599254	0.8868739269661768
19.856992589999997	0.8936074010200992
19.85799264	0.9009420499749277
19.858992689999997	0.8893989797363976
19.85999274	0.9170542070422307
19.860992789999997	0.9061123609489468
19.86199284	0.8951705148556626
19.862992889999997	0.87220462905652
19.86399294	0.902505163810491
19.864992989999998	0.885791782597942
19.86599304	0.8862727520652708
19.866993089999998	0.8753308567276469
19.86799314	0.8815833613142405
19.868993189999998	0.891563317717207
19.86999324	0.8743689670373292
19.870993289999998	0.894088370487428
19.87199334	0.8900002038816436
19.872993389999998	0.8893989797363976
19.87399344	0.8920442379401958
19.874993489999998	0.894088370487428
19.87599354	0.883146475149804
19.876993589999998	0.9118838468238718
19.87799364	0.8956514843229912
19.878993689999998	0.8873548964335054
19.87999374	0.9165732375749021
19.880993789999998	0.883146475149804
19.88199384	0.8889180102690689
19.882993889999998	0.8873548964335054
19.88399394	0.883146475149804
19.884993989999998	0.8768940198075501
19.88599404	0.8853108131306133
19.886994089999998	0.8967336286912261
19.88799414	0.9004610805075989
19.88899419	0.8768940198075501
19.88999424	0.8982967425267894
19.89099429	0.891563317717207
19.89199434	0.883146475149804
19.89299439	0.8909620935719612
19.89399444	0.8988979666720354
19.89499449	0.8873548964335054
19.89599454	0.8978157730594608
19.89699459	0.8909620935719612
19.89799464	0.8868739269661768
19.89899469	0.8873548964335054
19.89999474	0.8826655549268152
19.90099479	0.8826655549268152
19.90199484	0.8920442379401958
19.90299489	0.8972145981585548
19.903994939999997	0.8774951947084562
19.90499499	0.8862727520652708
19.905995039999997	0.8920442379401958
19.90699509	0.8956514843229912
19.907995139999997	0.877976164175785
19.90899519	0.8873548964335054
19.909995239999997	0.8837476992950498
19.91099529	0.8889180102690689
19.911995339999997	0.8998598563623529
19.91299539	0.8962526592238973
19.913995439999997	0.9129660404364462
19.91499549	0.9092385886200736
19.915995539999997	0.8972145981585548
19.91699559	0.880020247478677
19.917995639999997	0.8951705148556626
19.91899569	0.8956514843229912
19.919995739999997	0.9056313914816179
19.92099579	0.8982967425267894
19.921995839999997	0.8956514843229912
19.92299589	0.894088370487428
19.923995939999998	0.8956514843229912
19.92499599	0.8790583577883594
19.925996039999998	0.8712427393662022
19.92699609	0.8920442379401958
19.927996139999998	0.87220462905652
19.92899619	0.894088370487428
19.929996239999998	0.87220462905652
19.93099629	0.8925252074075245
19.931996339999998	0.8790583577883594
19.93299639	0.8900002038816436
19.933996439999998	0.8837476992950498
19.93499649	0.8878358659008341
19.935996539999998	0.883146475149804
19.93699659	0.8925252074075245
19.937996639999998	0.8868739269661768
19.93899669	0.9092385886200736
19.939996739999998	0.8873548964335054
19.94099679	0.908276698929756
19.941996839999998	0.8889180102690689
19.94299689	0.8806214716239229
19.943996939999998	0.8904811241046324
19.94499699	0.8847095889853673
19.945997039999998	0.894088370487428
19.94699709	0.8764130503402213
19.94799714	0.8893989797363976
19.94899719	0.8946895453883338
19.94999724	0.8654712042469374
19.95099729	0.8909620935719612
19.95199734	0.8837476992950498
19.95299739	0.8993789361393641
19.95399744	0.8962526592238973
19.95499749	0.8889180102690689
19.95599754	0.8936074010200992
19.95699759	0.8909620935719612
19.95799764	0.8868739269661768
19.95899769	0.8900002038816436
19.95999774	0.8774951947084562
19.96099779	0.8936074010200992
19.96199784	0.8868739269661768
19.962997889999997	0.8806214716239229
19.96399794	0.8931264315527705
19.964997989999997	0.8675152875498294
19.96599804	0.8956514843229912
19.966998089999997	0.891563317717207
19.96799814	0.8884370900460801
19.968998189999997	0.8946895453883338
19.96999824	0.8764130503402213
19.970998289999997	0.8978157730594608
19.97199834	0.8815833613142405
19.972998389999997	0.9098398127653194
19.97399844	0.8868739269661768
19.974998489999997	0.8978157730594608
19.97599854	0.894088370487428
19.976998589999997	0.8889180102690689
19.97799864	0.8982967425267894
19.978998689999997	0.8837476992950498
19.97999874	0.9056313914816179
19.980998789999997	0.8878358659008341
19.98199884	0.8853108131306133
19.982998889999998	0.8764130503402213
19.98399894	0.8764130503402213
19.984998989999998	0.885791782597942
19.98599904	0.8878358659008341
19.986999089999998	0.8893989797363976
19.98799914	0.8748499365046578
19.988999189999998	0.8873548964335054
19.98999924	0.9009420499749277
19.990999289999998	0.885791782597942
19.99199934	0.8998598563623529
19.992999389999998	0.8972145981585548
19.99399944	0.8764130503402213
19.994999489999998	0.8978157730594608
19.99599954	0.9009420499749277
19.996999589999998	0.8909620935719612
19.99799964	0.8815833613142405
19.998999689999998	0.894088370487428
19.99999974	0.871723708833531
20.000999789999998	0.9009420499749277
20.00199984	0.8946895453883338
20.002999889999998	0.9045492471133832
20.00399994	0.8701605949979676
20.004999989999998	0.880020247478677
20.00600004	0.883146475149804
20.00700009	0.8764130503402213
20.00800014	0.8893989797363976
20.00900019	0.8862727520652708
20.01000024	0.8862727520652708
20.01100029	0.8842286687623785
20.01200034	0.8946895453883338
20.01300039	0.8806214716239229
20.01400044	0.9145291542720098
20.01500049	0.9040682776460545
20.01600054	0.8998598563623529
20.01700059	0.877976164175785
20.01800064	0.8806214716239229
20.01900069	0.8909620935719612
20.02000074	0.891563317717207
20.02100079	0.9014229701979165
20.022000839999997	0.8806214716239229
20.02300089	0.8821845854594863
20.024000939999997	0.8681164624507355
20.02500099	0.8821845854594863
20.026001039999997	0.8925252074075245
20.02700109	0.8868739269661768
20.028001139999997	0.8956514843229912
20.02900119	0.8768940198075501
20.030001239999997	0.8946895453883338
20.03100129	0.8737677428920834
20.032001339999997	0.9014229701979165
20.03300139	0.8847095889853673
20.034001439999997	0.891563317717207
20.03500149	0.8993789361393641
20.036001539999997	0.891563317717207
20.03700159	0.8967336286912261
20.038001639999997	0.8837476992950498
20.03900169	0.8925252074075245
20.040001739999997	0.9118838468238718
20.04100179	0.9123648655355404
20.042001839999998	0.8884370900460801
20.04300189	0.8737677428920834
20.044001939999998	0.8920442379401958
20.04500199	0.8884370900460801
20.046002039999998	0.8925252074075245
20.04700209	0.9061123609489468
20.048002139999998	0.8998598563623529
20.04900219	0.8988979666720354
20.050002239999998	0.8665533486151722
20.05100229	0.877976164175785
20.052002339999998	0.8920442379401958
20.05300239	0.8951705148556626
20.054002439999998	0.8821845854594863
20.05500249	0.877976164175785
20.056002539999998	0.8893989797363976
20.05700259	0.8815833613142405
20.058002639999998	0.8806214716239229
20.05900269	0.8998598563623529
20.060002739999998	0.9118838468238718
20.06100279	0.8925252074075245
20.062002839999998	0.9020241943431623
20.06300289	0.880020247478677
20.064002939999998	0.8853108131306133
20.06500299	0.9103207329883084
20.06600304	0.8821845854594863
20.06700309	0.8988979666720354
20.06800314	0.8732868226690945
20.06900319	0.871723708833531
20.07000324	0.8821845854594863
20.07100329	0.8873548964335054
20.07200334	0.869679576286299
20.07300339	0.8862727520652708
20.07400344	0.9040682776460545
20.07500349	0.8774951947084562
20.07600354	0.8936074010200992
20.07700359	0.8936074010200992
20.07800364	0.8900002038816436
20.07900369	0.8878358659008341
20.08000374	0.8842286687623785
20.081003789999997	0.8712427393662022
20.08200384	0.8768940198075501
20.083003889999997	0.8998598563623529
20.08400394	0.883146475149804
20.085003989999997	0.8925252074075245
20.08600404	0.891563317717207
20.087004089999997	0.8837476992950498
20.08800414	0.891563317717207
20.089004189999997	0.8728058532017657
20.09000424	0.894088370487428
20.091004289999997	0.9035873081787258
20.09200434	0.8951705148556626
20.093004389999997	0.8936074010200992
20.09400444	0.9207816588586036
20.095004489999997	0.8920442379401958
20.09600454	0.8978157730594608
20.097004589999997	0.894088370487428
20.09800464	0.8685974319180643
20.099004689999997	0.869679576286299
20.10000474	0.8967336286912261
20.101004789999998	0.8946895453883338
20.10200484	0.8993789361393641
20.103004889999998	0.8946895453883338
20.10400494	0.8690784013853929
20.105004989999998	0.8931264315527705
20.10600504	0.8925252074075245
20.107005089999998	0.8795392780113485
20.10800514	0.8900002038816436
20.109005189999998	0.8811023918469117
20.11000524	0.8900002038816436
20.111005289999998	0.8826655549268152
20.11200534	0.8951705148556626
20.113005389999998	0.8931264315527705
20.11400544	0.9067135850941925
20.115005489999998	0.8925252074075245
20.11600554	0.8821845854594863
20.117005589999998	0.8712427393662022
20.11800564	0.8743689670373292
20.119005689999998	0.891563317717207
20.12000574	0.8988979666720354
20.121005789999998	0.8884370900460801
20.12200584	0.8956514843229912
20.123005889999998	0.9009420499749277
20.12400594	0.8815833613142405
20.12500599	0.8900002038816436
20.12600604	0.9040682776460545
20.12700609	0.8873548964335054
20.12800614	0.902505163810491
20.12900619	0.8842286687623785
20.13000624	0.8904811241046324
20.13100629	0.905150471258629
20.13200634	0.9040682776460545
20.13300639	0.8685974319180643
20.13400644	0.880020247478677
20.13500649	0.8925252074075245
20.13600654	0.8925252074075245
20.13700659	0.9035873081787258
20.13800664	0.8768940198075501
20.13900669	0.8925252074075245
20.140006739999997	0.8931264315527705
20.14100679	0.8982967425267894
20.142006839999997	0.8685974319180643
20.14300689	0.8815833613142405
20.144006939999997	0.8993789361393641
20.14500699	0.8806214716239229
20.146007039999997	0.894088370487428
20.14700709	0.905150471258629
20.148007139999997	0.8972145981585548
20.14900719	0.8795392780113485
20.150007239999997	0.8728058532017657
20.15100729	0.8853108131306133
20.152007339999997	0.8790583577883594
20.15300739	0.8821845854594863
20.154007439999997	0.885791782597942
20.15500749	0.9009420499749277
20.156007539999997	0.8884370900460801
20.15700759	0.885791782597942
20.158007639999997	0.8998598563623529
20.15900769	0.9035873081787258
20.160007739999998	0.8946895453883338
20.16100779	0.8900002038816436
20.162007839999998	0.891563317717207
20.16300789	0.8795392780113485
20.164007939999998	0.8909620935719612
20.16500799	0.883146475149804
20.166008039999998	0.8826655549268152
20.16700809	0.8873548964335054
20.168008139999998	0.8909620935719612
20.16900819	0.8998598563623529
20.170008239999998	0.8743689670373292
20.17100829	0.885791782597942
20.172008339999998	0.9004610805075989
20.17300839	0.9035873081787258
20.174008439999998	0.8936074010200992
20.17500849	0.8853108131306133
20.176008539999998	0.9134470099037751
20.17700859	0.8784571336431136
20.178008639999998	0.8931264315527705
20.17900869	0.8893989797363976
20.180008739999998	0.8978157730594608
20.18100879	0.8972145981585548
20.182008839999998	0.9040682776460545
20.18300889	0.8743689670373292
20.18400894	0.8909620935719612
20.18500899	0.8728058532017657
20.18600904	0.885791782597942
20.18700909	0.8753308567276469
20.18800914	0.891563317717207
20.18900919	0.8956514843229912
20.19000924	0.8784571336431136
20.19100929	0.8701605949979676
20.19200934	0.8972145981585548
20.19300939	0.8925252074075245
20.19400944	0.8931264315527705
20.19500949	0.8925252074075245
20.19600954	0.891563317717207
20.19700959	0.8946895453883338
20.19800964	0.9009420499749277
20.199009689999997	0.8904811241046324
20.20000974	0.8868739269661768
20.201009789999997	0.8868739269661768
20.20200984	0.891563317717207
20.203009889999997	0.8748499365046578
20.20400994	0.8795392780113485
20.205009989999997	0.885791782597942
20.20601004	0.8978157730594608
20.207010089999997	0.865952173714266
20.20801014	0.8884370900460801
20.209010189999997	0.8737677428920834
20.21001024	0.8893989797363976
20.211010289999997	0.8826655549268152
20.21201034	0.8951705148556626
20.213010389999997	0.8982967425267894
20.21401044	0.865952173714266
20.215010489999997	0.8806214716239229
20.21601054	0.8847095889853673
20.217010589999997	0.8853108131306133
20.21801064	0.8821845854594863
20.219010689999998	0.8795392780113485
20.22001074	0.8951705148556626
20.221010789999998	0.8920442379401958
20.22201084	0.8931264315527705
20.223010889999998	0.8988979666720354
20.22401094	0.8878358659008341
20.225010989999998	0.8806214716239229
20.22601104	0.8931264315527705
20.227011089999998	0.8821845854594863
20.22801114	0.8993789361393641
20.229011189999998	0.8925252074075245
20.23001124	0.9014229701979165
20.231011289999998	0.880020247478677
20.23201134	0.8956514843229912
20.233011389999998	0.8893989797363976
20.23401144	0.8893989797363976
20.235011489999998	0.8821845854594863
20.23601154	0.8853108131306133
20.237011589999998	0.8784571336431136
20.23801164	0.8962526592238973
20.239011689999998	0.8826655549268152
20.24001174	0.8815833613142405
20.241011789999998	0.8853108131306133
20.24201184	0.8878358659008341
20.24301189	0.8649902347796087
20.24401194	0.8853108131306133
20.24501199	0.8790583577883594
20.24601204	0.8920442379401958
20.24701209	0.8811023918469117
20.24801214	0.8764130503402213
20.24901219	0.885791782597942
20.25001224	0.880020247478677
20.25101229	0.8862727520652708
20.25201234	0.8806214716239229
20.25301239	0.9020241943431623
20.25401244	0.8815833613142405
20.25501249	0.8978157730594608
20.25601254	0.8837476992950498
20.25701259	0.8988979666720354
20.258012639999997	0.8884370900460801
20.25901269	0.8946895453883338
20.260012739999997	0.8862727520652708
20.26101279	0.8842286687623785
20.262012839999997	0.8842286687623785
20.26301289	0.8706415152209565
20.264012939999997	0.8753308567276469
20.26501299	0.8811023918469117
20.266013039999997	0.8853108131306133
20.26701309	0.8821845854594863
20.268013139999997	0.8826655549268152
20.26901319	0.877976164175785
20.270013239999997	0.8811023918469117
20.27101329	0.8893989797363976
20.272013339999997	0.8900002038816436
20.27301339	0.8893989797363976
20.274013439999997	0.902505163810491
20.27501349	0.8900002038816436
20.276013539999997	0.8951705148556626
20.27701359	0.8920442379401958
20.278013639999998	0.905150471258629
20.27901369	0.8972145981585548
20.280013739999998	0.8768940198075501
20.28101379	0.8909620935719612
20.282013839999998	0.8862727520652708
20.28301389	0.8873548964335054
20.284013939999998	0.8586175247594376
20.28501399	0.8909620935719612
20.286014039999998	0.8768940198075501
20.28701409	0.8753308567276469
20.288014139999998	0.877976164175785
20.28901419	0.8649902347796087
20.290014239999998	0.8847095889853673
20.29101429	0.8925252074075245
20.292014339999998	0.883146475149804
20.29301439	0.8931264315527705
20.294014439999998	0.8868739269661768
20.29501449	0.8893989797363976
20.296014539999998	0.8884370900460801
20.29701459	0.8868739269661768
20.298014639999998	0.8784571336431136
20.29901469	0.8878358659008341
20.300014739999998	0.8878358659008341
20.30101479	0.885791782597942
20.30201484	0.8790583577883594
20.30301489	0.8847095889853673
20.30401494	0.865952173714266
20.30501499	0.8878358659008341
20.30601504	0.883146475149804
20.30701509	0.8811023918469117
20.30801514	0.8768940198075501
20.30901519	0.8936074010200992
20.31001524	0.8665533486151722
20.31101529	0.9061123609489468
20.31201534	0.9004610805075989
20.31301539	0.8690784013853929
20.31401544	0.8909620935719612
20.31501549	0.8706415152209565
20.31601554	0.8893989797363976
20.317015589999997	0.8900002038816436
20.31801564	0.8815833613142405
20.319015689999997	0.8904811241046324
20.32001574	0.8988979666720354
20.321015789999997	0.8931264315527705
20.32201584	0.8862727520652708
20.323015889999997	0.8862727520652708
20.32401594	0.8768940198075501
20.325015989999997	0.8842286687623785
20.32601604	0.8774951947084562
20.327016089999997	0.8806214716239229
20.32801614	0.8936074010200992
20.329016189999997	0.8737677428920834
20.33001624	0.8889180102690689
20.331016289999997	0.8873548964335054
20.33201634	0.8946895453883338
20.333016389999997	0.894088370487428
20.33401644	0.8967336286912261
20.335016489999997	0.885791782597942
20.33601654	0.8806214716239229
20.337016589999998	0.8884370900460801
20.33801664	0.8737677428920834
20.339016689999998	0.8967336286912261
20.34001674	0.8936074010200992
20.341016789999998	0.894088370487428
20.34201684	0.8868739269661768
20.343016889999998	0.8628259460431392
20.34401694	0.8690784013853929
20.345016989999998	0.8685974319180643
20.34601704	0.8790583577883594
20.347017089999998	0.8811023918469117
20.34801714	0.8909620935719612
20.349017189999998	0.8873548964335054
20.35001724	0.8748499365046578
20.351017289999998	0.8685974319180643
20.35201734	0.8842286687623785
20.353017389999998	0.902505163810491
20.35401744	0.8931264315527705
20.355017489999998	0.8988979666720354
20.35601754	0.8956514843229912
20.357017589999998	0.8962526592238973
20.35801764	0.8909620935719612
20.359017689999998	0.8936074010200992
20.36001774	0.8920442379401958
20.36101779	0.8768940198075501
20.36201784	0.880020247478677
20.36301789	0.8811023918469117
20.36401794	0.8732868226690945
20.36501799	0.8685974319180643
20.36601804	0.8967336286912261
20.36701809	0.8690784013853929
20.36801814	0.8873548964335054
20.36901819	0.8868739269661768
20.37001824	0.8815833613142405
20.37101829	0.8821845854594863
20.37201834	0.8878358659008341
20.37301839	0.8784571336431136
20.37401844	0.8884370900460801
20.37501849	0.8962526592238973
20.376018539999997	0.883146475149804
20.37701859	0.8759320808728926
20.378018639999997	0.8962526592238973
20.37901869	0.8946895453883338
20.380018739999997	0.8826655549268152
20.38101879	0.8826655549268152
20.382018839999997	0.8759320808728926
20.38301889	0.8900002038816436
20.384018939999997	0.8768940198075501
20.38501899	0.8868739269661768
20.386019039999997	0.8815833613142405
20.38701909	0.8862727520652708
20.388019139999997	0.8806214716239229
20.38901919	0.8956514843229912
20.390019239999997	0.8842286687623785
20.39101929	0.8878358659008341
20.392019339999997	0.8862727520652708
20.39301939	0.8972145981585548
20.394019439999997	0.8936074010200992
20.39501949	0.8931264315527705
20.396019539999998	0.885791782597942
20.39701959	0.8768940198075501
20.398019639999998	0.8853108131306133
20.39901969	0.8873548964335054
20.400019739999998	0.8842286687623785
20.40101979	0.885791782597942
20.402019839999998	0.8862727520652708
20.40301989	0.8847095889853673
20.404019939999998	0.8701605949979676
20.40501999	0.8998598563623529
20.406020039999998	0.8847095889853673
20.40702009	0.8962526592238973
20.408020139999998	0.8962526592238973
20.40902019	0.8988979666720354
20.410020239999998	0.8806214716239229
20.41102029	0.8909620935719612
20.412020339999998	0.8847095889853673
20.41302039	0.8956514843229912
20.414020439999998	0.8936074010200992
20.41502049	0.8967336286912261
20.416020539999998	0.8868739269661768
20.41702059	0.8904811241046324
20.418020639999998	0.8748499365046578
20.41902069	0.9004610805075989
20.42002074	0.8951705148556626
20.42102079	0.8768940198075501
20.42202084	0.8925252074075245
20.42302089	0.8893989797363976
20.42402094	0.8900002038816436
20.42502099	0.8936074010200992
20.42602104	0.8978157730594608
20.42702109	0.8873548964335054
20.42802114	0.8931264315527705
20.42902119	0.8768940198075501
20.43002124	0.8900002038816436
20.43102129	0.8748499365046578
20.43202134	0.885791782597942
20.43302139	0.90767547478451
20.43402144	0.8993789361393641
20.435021489999997	0.9092385886200736
20.43602154	0.8900002038816436
20.437021589999997	0.8868739269661768
20.43802164	0.8904811241046324
20.439021689999997	0.8764130503402213
20.44002174	0.8967336286912261
20.441021789999997	0.8889180102690689
20.44202184	0.8821845854594863
20.443021889999997	0.8815833613142405
20.44402194	0.8925252074075245
20.445021989999997	0.8842286687623785
20.44602204	0.8790583577883594
20.447022089999997	0.8728058532017657
20.44802214	0.8920442379401958
20.449022189999997	0.885791782597942
20.45002224	0.8862727520652708
20.451022289999997	0.8759320808728926
20.45202234	0.871723708833531
20.453022389999997	0.9004610805075989
20.45402244	0.90767547478451
20.455022489999998	0.8936074010200992
20.45602254	0.8925252074075245
20.457022589999998	0.885791782597942
20.45802264	0.8972145981585548
20.459022689999998	0.883146475149804
20.46002274	0.8962526592238973
20.461022789999998	0.8795392780113485
20.46202284	0.8753308567276469
20.463022889999998	0.8728058532017657
20.46402294	0.8774951947084562
20.465022989999998	0.891563317717207
20.46602304	0.8732868226690945
20.467023089999998	0.8900002038816436
20.46802314	0.8873548964335054
20.469023189999998	0.885791782597942
20.47002324	0.8728058532017657
20.471023289999998	0.8784571336431136
20.47202334	0.8889180102690689
20.473023389999998	0.883146475149804
20.47402344	0.8909620935719612
20.475023489999998	0.9004610805075989
20.47602354	0.8972145981585548
20.477023589999998	0.8900002038816436
20.47802364	0.8806214716239229
20.47902369	0.885791782597942
20.48002374	0.8826655549268152
20.48102379	0.8842286687623785
20.48202384	0.8811023918469117
20.48302389	0.8878358659008341
20.48402394	0.8633068662661281
20.48502399	0.8862727520652708
20.48602404	0.8815833613142405
20.48702409	0.8826655549268152
20.48802414	0.8946895453883338
20.48902419	0.8962526592238973
20.49002424	0.8815833613142405
20.49102429	0.8701605949979676
20.49202434	0.8811023918469117
20.49302439	0.8889180102690689
20.494024439999997	0.8847095889853673
20.49502449	0.8900002038816436
20.496024539999997	0.8826655549268152
20.49702459	0.8748499365046578
20.498024639999997	0.8978157730594608
20.49902469	0.8774951947084562
20.500024739999997	0.8878358659008341
20.50102479	0.8988979666720354
20.502024839999997	0.8873548964335054
20.50302489	0.877976164175785
20.504024939999997	0.8617437524305646
20.50502499	0.8868739269661768
20.506025039999997	0.8690784013853929
20.50702509	0.9087576191527449
20.508025139999997	0.8946895453883338
20.50902519	0.8712427393662022
20.510025239999997	0.8873548964335054
20.51102529	0.8764130503402213
20.512025339999997	0.8873548964335054
20.51302539	0.8962526592238973
20.514025439999998	0.8774951947084562
20.51502549	0.8925252074075245
20.516025539999998	0.8884370900460801
20.51702559	0.8993789361393641
20.518025639999998	0.8821845854594863
20.51902569	0.8982967425267894
20.520025739999998	0.8925252074075245
20.52102579	0.883146475149804
20.522025839999998	0.9067135850941925
20.52302589	0.8873548964335054
20.524025939999998	0.8768940198075501
20.52502599	0.8946895453883338
20.526026039999998	0.8900002038816436
20.52702609	0.9035873081787258
20.528026139999998	0.8936074010200992
20.52902619	0.8956514843229912
20.530026239999998	0.8878358659008341
20.53102629	0.8712427393662022
20.532026339999998	0.8815833613142405
20.53302639	0.8936074010200992
20.534026439999998	0.8931264315527705
20.53502649	0.8774951947084562
20.536026539999998	0.8931264315527705
20.53702659	0.8753308567276469
20.53802664	0.8826655549268152
20.53902669	0.8868739269661768
20.54002674	0.8847095889853673
20.54102679	0.8862727520652708
20.54202684	0.8972145981585548
20.54302689	0.8972145981585548
20.54402694	0.8815833613142405
20.54502699	0.8837476992950498
20.54602704	0.8774951947084562
20.54702709	0.8826655549268152
20.54802714	0.8920442379401958
20.54902719	0.894088370487428
20.55002724	0.8728058532017657
20.55102729	0.8853108131306133
20.55202734	0.8768940198075501
20.553027389999997	0.877976164175785
20.55402744	0.902505163810491
20.555027489999997	0.8893989797363976
20.55602754	0.8972145981585548
20.557027589999997	0.8972145981585548
20.55802764	0.891563317717207
20.559027689999997	0.8951705148556626
20.56002774	0.8853108131306133
20.561027789999997	0.880020247478677
20.56202784	0.8764130503402213
20.563027889999997	0.8904811241046324
20.56402794	0.8774951947084562
20.565027989999997	0.8612627829632358
20.56602804	0.8931264315527705
20.567028089999997	0.8873548964335054
20.56802814	0.8690784013853929
20.569028189999997	0.8878358659008341
20.57002824	0.8806214716239229
20.571028289999997	0.8873548964335054
20.57202834	0.8936074010200992
20.573028389999998	0.885791782597942
20.57402844	0.8931264315527705
20.575028489999998	0.8764130503402213
20.57602854	0.8993789361393641
20.577028589999998	0.8811023918469117
20.57802864	0.869679576286299
20.579028689999998	0.8988979666720354
20.58002874	0.894088370487428
20.581028789999998	0.8972145981585548
20.58202884	0.8868739269661768
20.583028889999998	0.8743689670373292
20.58402894	0.869679576286299
20.585028989999998	0.8826655549268152
20.58602904	0.8774951947084562
20.587029089999998	0.891563317717207
20.58802914	0.8821845854594863
20.589029189999998	0.9004610805075989
20.59002924	0.9056313914816179
20.591029289999998	0.880020247478677
20.59202934	0.8821845854594863
20.593029389999998	0.8925252074075245
20.59402944	0.8998598563623529
20.595029489999998	0.8962526592238973
20.59602954	0.8900002038816436
20.597029589999998	0.8768940198075501
20.59802964	0.8753308567276469
20.59902969	0.8900002038816436
20.60002974	0.8956514843229912
20.60102979	0.8811023918469117
20.60202984	0.883146475149804
20.60302989	0.8795392780113485
20.60402994	0.8815833613142405
20.60502999	0.8862727520652708
20.60603004	0.8728058532017657
20.60703009	0.8685974319180643
20.60803014	0.8847095889853673
20.60903019	0.8764130503402213
20.61003024	0.8628259460431392
20.61103029	0.8956514843229912
20.612030339999997	0.8982967425267894
20.61303039	0.8811023918469117
20.614030439999997	0.8768940198075501
20.61503049	0.8790583577883594
20.616030539999997	0.8920442379401958
20.61703059	0.8978157730594608
20.618030639999997	0.8962526592238973
20.61903069	0.8759320808728926
20.620030739999997	0.8931264315527705
20.62103079	0.8946895453883338
20.622030839999997	0.911402926600883
20.62303089	0.8712427393662022
20.624030939999997	0.8842286687623785
20.62503099	0.8972145981585548
20.626031039999997	0.8889180102690689
20.62703109	0.9004610805075989
20.628031139999997	0.8837476992950498
20.62903119	0.8753308567276469
20.630031239999997	0.880020247478677
20.63103129	0.8768940198075501
20.632031339999997	0.885791782597942
20.63303139	0.8842286687623785
20.634031439999998	0.8967336286912261
20.63503149	0.9004610805075989
20.636031539999998	0.8956514843229912
20.63703159	0.8884370900460801
20.63803163	0.8972145981585548
20.63903168	0.8993789361393641
20.640031729999997	0.8998598563623529
20.64103178	0.8811023918469117
20.642031829999997	0.8821845854594863
20.64303188	0.871723708833531
20.644031929999997	0.8811023918469117
20.64503198	0.8956514843229912
20.646032029999997	0.8701605949979676
20.64703208	0.8811023918469117
20.648032129999997	0.877976164175785
20.64903218	0.8868739269661768
20.650032229999997	0.8847095889853673
20.65103228	0.87220462905652
20.652032329999997	0.8675152875498294
20.65303238	0.8639080904113738
20.654032429999997	0.8925252074075245
20.65503248	0.8842286687623785
20.656032529999997	0.8889180102690689
20.65703258	0.8925252074075245
20.658032629999997	0.87220462905652
20.65903268	0.911402926600883
20.660032729999998	0.8889180102690689
20.66103278	0.9165732375749021
20.662032829999998	0.8795392780113485
20.66303288	0.8847095889853673
20.664032929999998	0.8853108131306133
20.66503298	0.869679576286299
20.666033029999998	0.8893989797363976
20.66703308	0.891563317717207
20.668033129999998	0.8925252074075245
20.66903318	0.8847095889853673
20.670033229999998	0.8821845854594863
20.67103328	0.8936074010200992
20.672033329999998	0.8737677428920834
20.67303338	0.8925252074075245
20.674033429999998	0.8982967425267894
20.67503348	0.8826655549268152
20.676033529999998	0.8972145981585548
20.67703358	0.8962526592238973
20.678033629999998	0.8842286687623785
20.67903368	0.8868739269661768
20.680033729999998	0.8893989797363976
20.68103378	0.8795392780113485
20.682033829999998	0.8920442379401958
20.68303388	0.8815833613142405
20.68403393	0.8842286687623785
20.68503398	0.8842286687623785
20.68603403	0.8847095889853673
20.68703408	0.871723708833531
20.68803413	0.8962526592238973
20.68903418	0.8842286687623785
20.69003423	0.8873548964335054
20.69103428	0.8701605949979676
20.69203433	0.8868739269661768
20.69303438	0.8878358659008341
20.69403443	0.8931264315527705
20.69503448	0.8862727520652708
20.69603453	0.8847095889853673
20.69703458	0.8784571336431136
20.69803463	0.9067135850941925
20.699034679999997	0.883146475149804
20.70003473	0.8946895453883338
20.701034779999997	0.8784571336431136
20.70203483	0.8956514843229912
20.703034879999997	0.869679576286299
20.70403493	0.8811023918469117
20.705034979999997	0.8554912478439709
20.70603503	0.8978157730594608
20.707035079999997	0.8654712042469374
20.70803513	0.8784571336431136
20.709035179999997	0.8884370900460801
20.71003523	0.8889180102690689
20.711035279999997	0.8847095889853673
20.71203533	0.885791782597942
20.713035379999997	0.8884370900460801
20.71403543	0.9045492471133832
20.715035479999997	0.8728058532017657
20.71603553	0.880020247478677
20.717035579999997	0.8842286687623785
20.71803563	0.8790583577883594
20.719035679999998	0.8759320808728926
20.72003573	0.9056313914816179
20.721035779999998	0.8728058532017657
20.72203583	0.8884370900460801
20.723035879999998	0.8931264315527705
20.72403593	0.8893989797363976
20.725035979999998	0.8737677428920834
20.72603603	0.891563317717207
20.727036079999998	0.8884370900460801
20.72803613	0.8811023918469117
20.729036179999998	0.8837476992950498
20.73003623	0.8681164624507355
20.731036279999998	0.8868739269661768
20.73203633	0.8596996691276725
20.733036379999998	0.9067135850941925
20.73403643	0.8956514843229912
20.735036479999998	0.8951705148556626
20.73603653	0.8774951947084562
20.737036579999998	0.8998598563623529
20.73803663	0.8853108131306133
20.739036679999998	0.8685974319180643
20.74003673	0.8998598563623529
20.741036779999998	0.8753308567276469
20.74203683	0.891563317717207
20.74303688	0.8815833613142405
20.74403693	0.8842286687623785
20.74503698	0.8759320808728926
20.74603703	0.869679576286299
20.74703708	0.8737677428920834
20.74803713	0.8862727520652708
20.74903718	0.8790583577883594
20.75003723	0.8806214716239229
20.75103728	0.880020247478677
20.75203733	0.8889180102690689
20.75303738	0.8826655549268152
20.75403743	0.8826655549268152
20.75503748	0.8784571336431136
20.75603753	0.8873548964335054
20.75703758	0.8737677428920834
20.758037629999997	0.8931264315527705
20.75903768	0.8712427393662022
20.760037729999997	0.8878358659008341
20.76103778	0.8967336286912261
20.762037829999997	0.8956514843229912
20.76303788	0.87220462905652
20.764037929999997	0.8853108131306133
20.76503798	0.885791782597942
20.766038029999997	0.869679576286299
20.76703808	0.8795392780113485
20.768038129999997	0.8878358659008341
20.76903818	0.8774951947084562
20.770038229999997	0.8737677428920834
20.77103828	0.8759320808728926
20.772038329999997	0.883146475149804
20.77303838	0.8936074010200992
20.774038429999997	0.8931264315527705
20.77503848	0.9009420499749277
20.776038529999997	0.8993789361393641
20.77703858	0.8784571336431136
20.778038629999998	0.8946895453883338
20.77903868	0.8936074010200992
20.780038729999998	0.9118838468238718
20.78103878	0.8853108131306133
20.782038829999998	0.8837476992950498
20.78303888	0.8732868226690945
20.784038929999998	0.8701605949979676
20.78503898	0.883146475149804
20.786039029999998	0.8759320808728926
20.78703908	0.8743689670373292
20.788039129999998	0.8795392780113485
20.78903918	0.8748499365046578
20.790039229999998	0.871723708833531
20.79103928	0.865952173714266
20.792039329999998	0.8920442379401958
20.79303938	0.8806214716239229
20.794039429999998	0.8909620935719612
20.79503948	0.8972145981585548
20.796039529999998	0.894088370487428
20.79703958	0.8701605949979676
20.798039629999998	0.883146475149804
20.79903968	0.8967336286912261
20.800039729999998	0.885791782597942
20.80103978	0.8967336286912261
20.80203983	0.8795392780113485
20.80303988	0.8811023918469117
20.80403993	0.8728058532017657
20.80503998	0.8649902347796087
20.80604003	0.8665533486151722
20.80704008	0.8790583577883594
20.80804013	0.8806214716239229
20.80904018	0.8670343180825009
20.81004023	0.8784571336431136
20.81104028	0.8728058532017657
20.81204033	0.8842286687623785
20.81304038	0.8931264315527705
20.81404043	0.8889180102690689
20.81504048	0.8931264315527705
20.81604053	0.8821845854594863
20.817040579999997	0.8774951947084562
20.81804063	0.9004610805075989
20.819040679999997	0.8795392780113485
20.82004073	0.8837476992950498
20.821040779999997	0.8811023918469117
20.82204083	0.8768940198075501
20.823040879999997	0.891563317717207
20.82404093	0.8790583577883594
20.825040979999997	0.8878358659008341
20.82604103	0.8837476992950498
20.827041079999997	0.8753308567276469
20.82804113	0.8784571336431136
20.829041179999997	0.8967336286912261
20.83004123	0.8821845854594863
20.831041279999997	0.8706415152209565
20.83204133	0.8681164624507355
20.833041379999997	0.8842286687623785
20.83404143	0.8982967425267894
20.835041479999997	0.9014229701979165
20.83604153	0.8670343180825009
20.837041579999998	0.8868739269661768
20.83804163	0.8900002038816436
20.839041679999998	0.8900002038816436
20.84004173	0.8889180102690689
20.841041779999998	0.8936074010200992
20.84204183	0.8884370900460801
20.843041879999998	0.8759320808728926
20.84404193	0.880020247478677
20.845041979999998	0.880020247478677
20.84604203	0.883146475149804
20.847042079999998	0.8806214716239229
20.84804213	0.8956514843229912
20.849042179999998	0.8889180102690689
20.85004223	0.8978157730594608
20.851042279999998	0.8909620935719612
20.85204233	0.880020247478677
20.853042379999998	0.877976164175785
20.85404243	0.8936074010200992
20.855042479999998	0.8931264315527705
20.85604253	0.8737677428920834
20.857042579999998	0.8795392780113485
20.85804263	0.883146475149804
20.859042679999998	0.8768940198075501
20.86004273	0.8842286687623785
20.86104278	0.880020247478677
20.86204283	0.8643890598787025
20.86304288	0.8815833613142405
20.86404293	0.8643890598787025
20.86504298	0.8853108131306133
20.86604303	0.8774951947084562
20.86704308	0.8701605949979676
20.86804313	0.8884370900460801
20.86904318	0.8847095889853673
20.87004323	0.8821845854594863
20.87104328	0.8868739269661768
20.87204333	0.8821845854594863
20.87304338	0.8862727520652708
20.87404343	0.8815833613142405
20.87504348	0.885791782597942
20.876043529999997	0.8759320808728926
20.87704358	0.8982967425267894
20.878043629999997	0.883146475149804
20.87904368	0.8842286687623785
20.880043729999997	0.8811023918469117
20.88104378	0.8900002038816436
20.882043829999997	0.8982967425267894
20.88304388	0.8904811241046324
20.884043929999997	0.8774951947084562
20.88504398	0.8868739269661768
20.886044029999997	0.8862727520652708
20.88704408	0.8665533486151722
20.888044129999997	0.9020241943431623
20.88904418	0.8675152875498294
20.890044229999997	0.880020247478677
20.89104428	0.8774951947084562
20.892044329999997	0.8889180102690689
20.89304438	0.8759320808728926
20.894044429999997	0.8837476992950498
20.89504448	0.8806214716239229
20.896044529999998	0.8925252074075245
20.89704458	0.8889180102690689
20.898044629999998	0.869679576286299
20.89904468	0.885791782597942
20.900044729999998	0.8904811241046324
20.90104478	0.8878358659008341
20.902044829999998	0.8853108131306133
20.90304488	0.8826655549268152
20.904044929999998	0.8826655549268152
20.90504498	0.8806214716239229
20.906045029999998	0.8868739269661768
20.90704508	0.883146475149804
20.908045129999998	0.8868739269661768
20.90904518	0.8633068662661281
20.910045229999998	0.8701605949979676
20.91104528	0.8784571336431136
20.912045329999998	0.8690784013853929
20.91304538	0.8936074010200992
20.914045429999998	0.9103207329883084
20.91504548	0.8904811241046324
20.916045529999998	0.8774951947084562
20.91704558	0.8784571336431136
20.918045629999998	0.8837476992950498
20.91904568	0.8962526592238973
20.92004573	0.902505163810491
20.92104578	0.8853108131306133
20.92204583	0.8868739269661768
20.92304588	0.8893989797363976
20.92404593	0.8728058532017657
20.92504598	0.8893989797363976
20.92604603	0.8862727520652708
20.92704608	0.8732868226690945
20.92804613	0.8862727520652708
20.92904618	0.8764130503402213
20.93004623	0.8732868226690945
20.93104628	0.8774951947084562
20.93204633	0.8670343180825009
20.93304638	0.9014229701979165
20.93404643	0.8993789361393641
20.935046479999997	0.9056313914816179
20.93604653	0.8900002038816436
20.937046579999997	0.905150471258629
20.93804663	0.8764130503402213
20.939046679999997	0.8753308567276469
20.94004673	0.8951705148556626
20.941046779999997	0.8931264315527705
20.94204683	0.8774951947084562
20.943046879999997	0.877976164175785
20.94404693	0.880020247478677
20.945046979999997	0.869679576286299
20.94604703	0.8701605949979676
20.947047079999997	0.8900002038816436
20.94804713	0.8873548964335054
20.949047179999997	0.8909620935719612
20.95004723	0.8978157730594608
20.951047279999997	0.8936074010200992
20.95204733	0.8842286687623785
20.953047379999997	0.880020247478677
20.95404743	0.8962526592238973
20.955047479999998	0.8592186996603437
20.95604753	0.8821845854594863
20.957047579999998	0.9009420499749277
20.95804763	0.8951705148556626
20.959047679999998	0.8815833613142405
20.96004773	0.8946895453883338
20.961047779999998	0.8920442379401958
20.96204783	0.8806214716239229
20.963047879999998	0.8931264315527705
20.96404793	0.8889180102690689
20.965047979999998	0.8728058532017657
20.96604803	0.8936074010200992
20.967048079999998	0.9009420499749277
20.96804813	0.8884370900460801
20.969048179999998	0.9009420499749277
20.97004823	0.883146475149804
20.971048279999998	0.8743689670373292
20.97204833	0.8962526592238973
20.973048379999998	0.8795392780113485
20.97404843	0.8806214716239229
20.975048479999998	0.8951705148556626
20.97604853	0.883146475149804
20.977048579999998	0.8759320808728926
20.97804863	0.8795392780113485
20.97904868	0.8931264315527705
20.98004873	0.8873548964335054
20.98104878	0.911402926600883
20.98204883	0.902505163810491
20.98304888	0.8842286687623785
20.98404893	0.8884370900460801
20.98504898	0.871723708833531
20.98604903	0.8712427393662022
20.98704908	0.8764130503402213
20.98804913	0.8900002038816436
20.98904918	0.8946895453883338
20.99004923	0.8826655549268152
20.99104928	0.8701605949979676
20.99204933	0.8701605949979676
20.99304938	0.8764130503402213
20.994049429999997	0.8806214716239229
20.99504948	0.8878358659008341
20.996049529999997	0.880020247478677
20.99704958	0.891563317717207
20.998049629999997	0.8743689670373292
20.99904968	0.8893989797363976
21.000049729999997	0.891563317717207
21.00104978	0.8862727520652708
21.002049829999997	0.8768940198075501
21.00304988	0.8904811241046324
21.004049929999997	0.8884370900460801
21.00504998	0.8774951947084562
21.006050029999997	0.885791782597942
21.00705008	0.8643890598787025
21.008050129999997	0.8759320808728926
21.00905018	0.891563317717207
21.010050229999997	0.8701605949979676
21.01105028	0.8728058532017657
21.012050329999997	0.8685974319180643
21.01305038	0.8962526592238973
21.014050429999998	0.8842286687623785
21.01505048	0.9020241943431623
21.016050529999998	0.8920442379401958
21.01705058	0.877976164175785
21.018050629999998	0.8847095889853673
21.01905068	0.8853108131306133
21.020050729999998	0.8853108131306133
21.02105078	0.8904811241046324
21.022050829999998	0.8759320808728926
21.02305088	0.8784571336431136
21.024050929999998	0.8748499365046578
21.02505098	0.8675152875498294
21.026051029999998	0.8815833613142405
21.02705108	0.9009420499749277
21.028051129999998	0.8821845854594863
21.02905118	0.8909620935719612
21.030051229999998	0.8821845854594863
21.03105128	0.8806214716239229
21.032051329999998	0.8784571336431136
21.03305138	0.8904811241046324
21.034051429999998	0.8868739269661768
21.03505148	0.8972145981585548
21.036051529999998	0.8774951947084562
21.03705158	0.8873548964335054
21.03805163	0.8956514843229912
21.03905168	0.8712427393662022
21.04005173	0.8759320808728926
21.04105178	0.8900002038816436
21.04205183	0.8936074010200992
21.04305188	0.8811023918469117
21.04405193	0.8853108131306133
21.04505198	0.8748499365046578
21.04605203	0.8978157730594608
21.04705208	0.8821845854594863
21.04805213	0.8920442379401958
21.04905218	0.8764130503402213
21.05005223	0.8873548964335054
21.05105228	0.8784571336431136
21.05205233	0.8821845854594863
21.053052379999997	0.8893989797363976
21.05405243	0.8675152875498294
21.055052479999997	0.8951705148556626
21.05605253	0.8728058532017657
21.057052579999997	0.8998598563623529
21.05805263	0.9040682776460545
21.059052679999997	0.8893989797363976
21.06005273	0.8811023918469117
21.061052779999997	0.8862727520652708
21.06205283	0.8815833613142405
21.063052879999997	0.8712427393662022
21.06405293	0.880020247478677
21.065052979999997	0.8712427393662022
21.06605303	0.8893989797363976
21.067053079999997	0.8764130503402213
21.06805313	0.8748499365046578
21.069053179999997	0.8956514843229912
21.07005323	0.8967336286912261
21.071053279999997	0.8774951947084562
21.07205333	0.865952173714266
21.073053379999998	0.8768940198075501
21.07405343	0.8795392780113485
21.075053479999998	0.8873548964335054
21.07605353	0.8842286687623785
21.077053579999998	0.8795392780113485
21.07805363	0.8972145981585548
21.079053679999998	0.8998598563623529
21.08005373	0.8842286687623785
21.081053779999998	0.8853108131306133
21.08205383	0.8862727520652708
21.083053879999998	0.8764130503402213
21.08405393	0.8790583577883594
21.085053979999998	0.8847095889853673
21.08605403	0.8811023918469117
21.087054079999998	0.8837476992950498
21.08805413	0.8811023918469117
21.089054179999998	0.883146475149804
21.09005423	0.8753308567276469
21.091054279999998	0.8806214716239229
21.09205433	0.8847095889853673
21.093054379999998	0.8862727520652708
21.09405443	0.8842286687623785
21.095054479999998	0.8889180102690689
21.09605453	0.8815833613142405
21.09705458	0.8862727520652708
21.09805463	0.8889180102690689
21.09905468	0.8878358659008341
21.10005473	0.8821845854594863
21.10105478	0.8904811241046324
21.10205483	0.8884370900460801
21.10305488	0.8732868226690945
21.10405493	0.8732868226690945
21.10505498	0.8826655549268152
21.10605503	0.8753308567276469
21.10705508	0.8946895453883338
21.10805513	0.8821845854594863
21.10905518	0.8931264315527705
21.11005523	0.8878358659008341
21.11105528	0.8878358659008341
21.112055329999997	0.8920442379401958
21.11305538	0.9035873081787258
21.114055429999997	0.8633068662661281
21.11505548	0.8837476992950498
21.116055529999997	0.9087576191527449
21.11705558	0.87220462905652
21.118055629999997	0.8862727520652708
21.11905568	0.8847095889853673
21.120055729999997	0.8670343180825009
21.12105578	0.8712427393662022
21.122055829999997	0.8884370900460801
21.12305588	0.8962526592238973
21.124055929999997	0.8900002038816436
21.12505598	0.8847095889853673
21.126056029999997	0.8643890598787025
21.12705608	0.9020241943431623
21.128056129999997	0.8878358659008341
21.12905618	0.8900002038816436
21.130056229999997	0.8878358659008341
21.13105628	0.8639080904113738
21.132056329999998	0.8853108131306133
21.13305638	0.8795392780113485
21.134056429999998	0.8821845854594863
21.13505648	0.8811023918469117
21.136056529999998	0.9040682776460545
21.13705658	0.8862727520652708
21.138056629999998	0.8878358659008341
21.13905668	0.8878358659008341
21.140056729999998	0.8806214716239229
21.14105678	0.8900002038816436
21.142056829999998	0.8972145981585548
21.14305688	0.869679576286299
21.144056929999998	0.8743689670373292
21.14505698	0.87220462905652
21.146057029999998	0.883146475149804
21.14705708	0.885791782597942
21.148057129999998	0.8853108131306133
21.14905718	0.8774951947084562
21.150057229999998	0.8764130503402213
21.15105728	0.8764130503402213
21.152057329999998	0.8639080904113738
21.15305738	0.8909620935719612
21.154057429999998	0.8868739269661768
21.15505748	0.8988979666720354
21.156057529999998	0.883146475149804
21.15705758	0.8873548964335054
21.15805763	0.880020247478677
21.15905768	0.891563317717207
21.16005773	0.8774951947084562
21.16105778	0.877976164175785
21.16205783	0.8732868226690945
21.16305788	0.8612627829632358
21.16405793	0.8931264315527705
21.16505798	0.8732868226690945
21.16605803	0.877976164175785
21.16705808	0.8978157730594608
21.16805813	0.8795392780113485
21.16905818	0.8759320808728926
21.17005823	0.8685974319180643
21.171058279999997	0.885791782597942
21.17205833	0.8784571336431136
21.173058379999997	0.8978157730594608
21.17405843	0.8884370900460801
21.175058479999997	0.8878358659008341
21.17605853	0.8925252074075245
21.177058579999997	0.9035873081787258
21.17805863	0.8931264315527705
21.179058679999997	0.8737677428920834
21.18005873	0.8862727520652708
21.181058779999997	0.8842286687623785
21.18205883	0.871723708833531
21.183058879999997	0.8837476992950498
21.18405893	0.8853108131306133
21.185058979999997	0.8837476992950498
21.18605903	0.8596996691276725
21.187059079999997	0.8790583577883594
21.18805913	0.8690784013853929
21.189059179999997	0.8811023918469117
21.19005923	0.8826655549268152
21.191059279999997	0.8654712042469374
21.19205933	0.8675152875498294
21.193059379999998	0.8643890598787025
21.19405943	0.8690784013853929
21.195059479999998	0.8982967425267894
21.19605953	0.8853108131306133
21.197059579999998	0.8900002038816436
21.19805963	0.8821845854594863
21.199059679999998	0.8790583577883594
21.20005973	0.8946895453883338
21.201059779999998	0.8774951947084562
21.20205983	0.8878358659008341
21.203059879999998	0.8728058532017657
21.20405993	0.8706415152209565
21.205059979999998	0.8737677428920834
21.20606003	0.8753308567276469
21.207060079999998	0.8737677428920834
21.20806013	0.9004610805075989
21.209060179999998	0.8712427393662022
21.21006023	0.8862727520652708
21.211060279999998	0.8675152875498294
21.21206033	0.8748499365046578
21.213060379999998	0.8842286687623785
21.21406043	0.8998598563623529
21.215060479999998	0.8826655549268152
21.21606053	0.8774951947084562
21.21706058	0.8774951947084562
21.21806063	0.885791782597942
21.21906068	0.8837476992950498
21.22006073	0.880020247478677
21.22106078	0.8946895453883338
21.22206083	0.8993789361393641
21.22306088	0.8712427393662022
21.22406093	0.8790583577883594
21.22506098	0.8893989797363976
21.22606103	0.8732868226690945
21.22706108	0.8732868226690945
21.22806113	0.8878358659008341
21.22906118	0.8889180102690689
21.230061229999997	0.8784571336431136
21.23106128	0.8774951947084562
21.232061329999997	0.8847095889853673
21.23306138	0.8909620935719612
21.234061429999997	0.8946895453883338
21.23506148	0.8743689670373292
21.236061529999997	0.877976164175785
21.23706158	0.8956514843229912
21.238061629999997	0.8811023918469117
21.23906168	0.8853108131306133
21.240061729999997	0.8732868226690945
21.24106178	0.8811023918469117
21.242061829999997	0.9045492471133832
21.24306188	0.8815833613142405
21.244061929999997	0.8759320808728926
21.24506198	0.8576555858247802
21.246062029999997	0.8732868226690945
21.24706208	0.8753308567276469
21.248062129999997	0.880020247478677
21.24906218	0.8884370900460801
21.250062229999997	0.8670343180825009
21.25106228	0.8931264315527705
21.252062329999998	0.8806214716239229
21.25306238	0.8811023918469117
21.254062429999998	0.883146475149804
21.25506248	0.8768940198075501
21.256062529999998	0.8873548964335054
21.25706258	0.8842286687623785
21.258062629999998	0.8768940198075501
21.25906268	0.8774951947084562
21.260062729999998	0.894088370487428
21.26106278	0.8878358659008341
21.262062829999998	0.8837476992950498
21.26306288	0.8868739269661768
21.264062929999998	0.865952173714266
21.26506298	0.8878358659008341
21.266063029999998	0.8681164624507355
21.26706308	0.8900002038816436
21.268063129999998	0.8847095889853673
21.26906318	0.8873548964335054
21.270063229999998	0.8873548964335054
21.27106328	0.8774951947084562
21.272063329999998	0.885791782597942
21.27306338	0.8821845854594863
21.274063429999998	0.883146475149804
21.27506348	0.8951705148556626
21.27606353	0.8675152875498294
21.27706358	0.8878358659008341
21.27806363	0.8764130503402213
21.27906368	0.8862727520652708
21.28006373	0.8988979666720354
21.28106378	0.8728058532017657
21.28206383	0.8592186996603437
21.28306388	0.8893989797363976
21.28406393	0.8900002038816436
21.28506398	0.8795392780113485
21.28606403	0.8617437524305646
21.28706408	0.8628259460431392
21.28806413	0.8706415152209565
21.289064179999997	0.8728058532017657
21.29006423	0.8681164624507355
21.291064279999997	0.8826655549268152
21.29206433	0.8737677428920834
21.293064379999997	0.8978157730594608
21.29406443	0.8900002038816436
21.295064479999997	0.8931264315527705
21.29606453	0.8774951947084562
21.297064579999997	0.8826655549268152
21.29806463	0.90298608403348
21.299064679999997	0.8931264315527705
21.30006473	0.8768940198075501
21.301064779999997	0.8821845854594863
21.30206483	0.8806214716239229
21.303064879999997	0.885791782597942
21.30406493	0.8768940198075501
21.305064979999997	0.8920442379401958
21.30606503	0.8826655549268152
21.307065079999997	0.8712427393662022
21.30806513	0.8873548964335054
21.309065179999997	0.8826655549268152
21.31006523	0.8806214716239229
21.311065279999998	0.8712427393662022
21.31206533	0.880020247478677
21.313065379999998	0.87220462905652
21.31406543	0.8743689670373292
21.315065479999998	0.8993789361393641
21.31606553	0.8815833613142405
21.317065579999998	0.8759320808728926
21.31806563	0.8847095889853673
21.319065679999998	0.8978157730594608
21.32006573	0.9035873081787258
21.321065779999998	0.8821845854594863
21.32206583	0.880020247478677
21.323065879999998	0.883146475149804
21.32406593	0.8681164624507355
21.325065979999998	0.8748499365046578
21.32606603	0.8753308567276469
21.327066079999998	0.8759320808728926
21.32806613	0.9004610805075989
21.329066179999998	0.8748499365046578
21.33006623	0.8737677428920834
21.331066279999998	0.8811023918469117
21.33206633	0.8743689670373292
21.333066379999998	0.8889180102690689
21.33406643	0.8790583577883594
21.33506648	0.891563317717207
21.33606653	0.8920442379401958
21.33706658	0.9014229701979165
21.33806663	0.8811023918469117
21.33906668	0.8768940198075501
21.34006673	0.8811023918469117
21.34106678	0.8873548964335054
21.34206683	0.8768940198075501
21.34306688	0.8685974319180643
21.34406693	0.8764130503402213
21.34506698	0.87220462905652
21.34606703	0.8806214716239229
21.34706708	0.8701605949979676
21.348067129999997	0.8837476992950498
21.34906718	0.8670343180825009
21.350067229999997	0.8821845854594863
21.35106728	0.8815833613142405
21.352067329999997	0.8847095889853673
21.35306738	0.8675152875498294
21.354067429999997	0.8988979666720354
21.35506748	0.8946895453883338
21.356067529999997	0.8759320808728926
21.35706758	0.8853108131306133
21.358067629999997	0.8847095889853673
21.35906768	0.8815833613142405
21.360067729999997	0.8737677428920834
21.36106778	0.8936074010200992
21.362067829999997	0.8842286687623785
21.36306788	0.8529662443180898
21.364067929999997	0.8623449765758104
21.36506798	0.8701605949979676
21.366068029999997	0.8784571336431136
21.36706808	0.883146475149804
21.368068129999997	0.880020247478677
21.36906818	0.891563317717207
21.370068229999998	0.8628259460431392
21.37106828	0.8920442379401958
21.372068329999998	0.8639080904113738
21.37306838	0.8811023918469117
21.374068429999998	0.8889180102690689
21.37506848	0.8909620935719612
21.376068529999998	0.871723708833531
21.37706858	0.8909620935719612
21.378068629999998	0.8862727520652708
21.37906868	0.8706415152209565
21.380068729999998	0.885791782597942
21.38106878	0.8837476992950498
21.382068829999998	0.8946895453883338
21.38306888	0.87220462905652
21.384068929999998	0.8909620935719612
21.38506898	0.8748499365046578
21.386069029999998	0.871723708833531
21.38706908	0.885791782597942
21.388069129999998	0.8759320808728926
21.38906918	0.8826655549268152
21.390069229999998	0.877976164175785
21.39106928	0.8743689670373292
21.392069329999998	0.8837476992950498
21.39306938	0.87220462905652
21.39406943	0.8936074010200992
21.39506948	0.894088370487428
21.39606953	0.8748499365046578
21.39706958	0.8873548964335054
21.39806963	0.8764130503402213
21.39906968	0.8900002038816436
21.40006973	0.885791782597942
21.40106978	0.869679576286299
21.40206983	0.8884370900460801
21.40306988	0.8878358659008341
21.40406993	0.883146475149804
21.40506998	0.8732868226690945
21.40607003	0.8728058532017657
21.407070079999997	0.871723708833531
21.40807013	0.8790583577883594
21.409070179999997	0.8900002038816436
21.41007023	0.8570544109238741
21.411070279999997	0.8639080904113738
21.41207033	0.8847095889853673
21.413070379999997	0.8956514843229912
21.41407043	0.8931264315527705
21.415070479999997	0.9035873081787258
21.41607053	0.8811023918469117
21.417070579999997	0.8654712042469374
21.41807063	0.9071945053171814
21.419070679999997	0.8623449765758104
21.42007073	0.8998598563623529
21.421070779999997	0.8768940198075501
21.42207083	0.883146475149804
21.423070879999997	0.8759320808728926
21.42407093	0.8649902347796087
21.425070979999997	0.8690784013853929
21.42607103	0.8753308567276469
21.427071079999997	0.8956514843229912
21.42807113	0.8837476992950498
21.429071179999998	0.8837476992950498
21.43007123	0.869679576286299
21.431071279999998	0.8795392780113485
21.43207133	0.8904811241046324
21.433071379999998	0.8728058532017657
21.43407143	0.8743689670373292
21.435071479999998	0.8956514843229912
21.43607153	0.8759320808728926
21.437071579999998	0.8821845854594863
21.43807163	0.87220462905652
21.439071679999998	0.8909620935719612
21.44007173	0.8685974319180643
21.441071779999998	0.8712427393662022
21.44207183	0.8931264315527705
21.443071879999998	0.8878358659008341
21.44407193	0.8690784013853929
21.445071979999998	0.8690784013853929
21.44607203	0.8893989797363976
21.447072079999998	0.8795392780113485
21.44807213	0.8873548964335054
21.449072179999998	0.8909620935719612
21.45007223	0.8545293581536534
21.451072279999998	0.8868739269661768
21.45207233	0.8931264315527705
21.45307238	0.8868739269661768
21.45407243	0.8936074010200992
21.45507248	0.8909620935719612
21.45607253	0.8806214716239229
21.45707258	0.8967336286912261
21.45807263	0.9004610805075989
21.45907268	0.8681164624507355
21.46007273	0.8790583577883594
21.46107278	0.8893989797363976
21.46207283	0.8900002038816436
21.46307288	0.8878358659008341
21.46407293	0.885791782597942
21.46507298	0.8737677428920834
21.466073029999997	0.8649902347796087
21.46707308	0.8795392780113485
21.468073129999997	0.8853108131306133
21.46907318	0.880020247478677
21.470073229999997	0.869679576286299
21.47107328	0.87220462905652
21.472073329999997	0.8633068662661281
21.47307338	0.8982967425267894
21.474073429999997	0.8868739269661768
21.47507348	0.8909620935719612
21.476073529999997	0.8815833613142405
21.47707358	0.8759320808728926
21.478073629999997	0.8982967425267894
21.47907368	0.8962526592238973
21.480073729999997	0.8909620935719612
21.48107378	0.8904811241046324
21.482073829999997	0.8612627829632358
21.48307388	0.8768940198075501
21.484073929999997	0.8806214716239229
21.48507398	0.8784571336431136
21.486074029999997	0.8654712042469374
21.48707408	0.8920442379401958
21.488074129999998	0.8862727520652708
21.48907418	0.883146475149804
21.490074229999998	0.8884370900460801
21.49107428	0.8712427393662022
21.492074329999998	0.8690784013853929
21.49307438	0.8753308567276469
21.494074429999998	0.8811023918469117
21.49507448	0.8842286687623785
21.496074529999998	0.880020247478677
21.49707458	0.8925252074075245
21.498074629999998	0.8806214716239229
21.49907468	0.8862727520652708
21.500074729999998	0.8962526592238973
21.50107478	0.894088370487428
21.502074829999998	0.8951705148556626
21.50307488	0.8962526592238973
21.504074929999998	0.8847095889853673
21.50507498	0.871723708833531
21.506075029999998	0.885791782597942
21.50707508	0.8764130503402213
21.508075129999998	0.880020247478677
21.50907518	0.8920442379401958
21.510075229999998	0.8909620935719612
21.51107528	0.8643890598787025
21.51207533	0.8690784013853929
21.51307538	0.8884370900460801
21.51407543	0.9009420499749277
21.51507548	0.9139279793711037
21.51607553	0.8900002038816436
21.51707558	0.8931264315527705
21.51807563	0.8842286687623785
21.51907568	0.8690784013853929
21.52007573	0.894088370487428
21.52107578	0.8925252074075245
21.52207583	0.8900002038816436
21.52307588	0.8811023918469117
21.52407593	0.8784571336431136
21.525075979999997	0.8728058532017657
21.52607603	0.883146475149804
21.527076079999997	0.8811023918469117
21.52807613	0.885791782597942
21.529076179999997	0.877976164175785
21.53007623	0.8795392780113485
21.531076279999997	0.8737677428920834
21.53207633	0.8784571336431136
21.533076379999997	0.90298608403348
21.53407643	0.8998598563623529
21.535076479999997	0.8873548964335054
21.53607653	0.8768940198075501
21.537076579999997	0.865952173714266
21.53807663	0.8784571336431136
21.539076679999997	0.8893989797363976
21.54007673	0.8811023918469117
21.541076779999997	0.8951705148556626
21.54207683	0.8811023918469117
21.543076879999997	0.8847095889853673
21.54407693	0.8759320808728926
21.545076979999997	0.8774951947084562
21.54607703	0.8920442379401958
21.547077079999998	0.880020247478677
21.54807713	0.8795392780113485
21.549077179999998	0.8737677428920834
21.55007723	0.87220462905652
21.551077279999998	0.8862727520652708
21.55207733	0.8790583577883594
21.553077379999998	0.885791782597942
21.55407743	0.8920442379401958
21.555077479999998	0.8925252074075245
21.55607753	0.9040682776460545
21.557077579999998	0.8946895453883338
21.55807763	0.8784571336431136
21.559077679999998	0.8743689670373292
21.56007773	0.8732868226690945
21.561077779999998	0.8847095889853673
21.56207783	0.8847095889853673
21.563077879999998	0.8774951947084562
21.56407793	0.8701605949979676
21.565077979999998	0.8815833613142405
21.56607803	0.8728058532017657
21.567078079999998	0.871723708833531
21.56807813	0.891563317717207
21.569078179999998	0.8847095889853673
21.57007823	0.8837476992950498
21.57107828	0.891563317717207
21.57207833	0.8665533486151722
21.57307838	0.871723708833531
21.57407843	0.8862727520652708
21.57507848	0.8956514843229912
21.57607853	0.8873548964335054
21.57707858	0.877976164175785
21.57807863	0.87220462905652
21.57907868	0.8753308567276469
21.58007873	0.885791782597942
21.58107878	0.8768940198075501
21.58207883	0.8654712042469374
21.58307888	0.8681164624507355
21.584078929999997	0.8685974319180643
21.58507898	0.8904811241046324
21.586079029999997	0.87220462905652
21.58707908	0.8784571336431136
21.588079129999997	0.894088370487428
21.58907918	0.871723708833531
21.590079229999997	0.8790583577883594
21.59107928	0.8795392780113485
21.592079329999997	0.883146475149804
21.59307938	0.8951705148556626
21.594079429999997	0.87220462905652
21.59507948	0.8884370900460801
21.596079529999997	0.8795392780113485
21.59707958	0.8873548964335054
21.598079629999997	0.8743689670373292
21.59907968	0.8701605949979676
21.600079729999997	0.8925252074075245
21.60107978	0.8795392780113485
21.602079829999997	0.8795392780113485
21.60307988	0.8806214716239229
21.604079929999997	0.8873548964335054
21.60507998	0.8706415152209565
21.60608002	0.880020247478677
21.60708007	0.8592186996603437
21.60808012	0.8821845854594863
21.60908017	0.8784571336431136
21.61008022	0.8586175247594376
21.61108027	0.87220462905652
21.612080319999997	0.8873548964335054
21.61308037	0.8670343180825009
21.614080419999997	0.8853108131306133
21.61508047	0.8759320808728926
21.616080519999997	0.8889180102690689
21.61708057	0.8909620935719612
21.618080619999997	0.894088370487428
21.61908067	0.8728058532017657
21.620080719999997	0.8988979666720354
21.62108077	0.877976164175785
21.622080819999997	0.8815833613142405
21.62308087	0.8768940198075501
21.624080919999997	0.8601806385950012
21.62508097	0.8826655549268152
21.626081019999997	0.877976164175785
21.62708107	0.8681164624507355
21.628081119999997	0.8743689670373292
21.62908117	0.8811023918469117
21.630081219999997	0.8920442379401958
21.63108127	0.8842286687623785
21.632081319999998	0.8847095889853673
21.63308137	0.877976164175785
21.634081419999998	0.8795392780113485
21.63508147	0.885791782597942
21.636081519999998	0.8862727520652708
21.63708157	0.8654712042469374
21.638081619999998	0.8893989797363976
21.63908167	0.8675152875498294
21.640081719999998	0.8889180102690689
21.64108177	0.8675152875498294
21.642081819999998	0.8737677428920834
21.64308187	0.8962526592238973
21.644081919999998	0.8701605949979676
21.64508197	0.8784571336431136
21.646082019999998	0.8774951947084562
21.64708207	0.8936074010200992
21.648082119999998	0.8617437524305646
21.64908217	0.8853108131306133
21.650082219999998	0.8654712042469374
21.65108227	0.8639080904113738
21.652082319999998	0.891563317717207
21.65308237	0.8764130503402213
21.654082419999998	0.891563317717207
21.65508247	0.8712427393662022
21.65608252	0.883146475149804
21.65708257	0.8978157730594608
21.65808262	0.87220462905652
21.65908267	0.8847095889853673
21.66008272	0.8956514843229912
21.66108277	0.8982967425267894
21.66208282	0.8774951947084562
21.66308287	0.8675152875498294
21.66408292	0.8774951947084562
21.66508297	0.877976164175785
21.66608302	0.8665533486151722
21.66708307	0.8670343180825009
21.66808312	0.8764130503402213
21.66908317	0.880020247478677
21.67008322	0.8759320808728926
21.671083269999997	0.8706415152209565
21.67208332	0.8748499365046578
21.673083369999997	0.8826655549268152
21.67408342	0.8893989797363976
21.675083469999997	0.8837476992950498
21.67608352	0.8837476992950498
21.677083569999997	0.8821845854594863
21.67808362	0.8893989797363976
21.679083669999997	0.8774951947084562
21.68008372	0.8893989797363976
21.681083769999997	0.8904811241046324
21.68208382	0.8868739269661768
21.683083869999997	0.8639080904113738
21.68408392	0.8681164624507355
21.685083969999997	0.8759320808728926
21.68608402	0.877976164175785
21.687084069999997	0.8837476992950498
21.68808412	0.8842286687623785
21.689084169999997	0.8737677428920834
21.69008422	0.8759320808728926
21.691084269999998	0.8617437524305646
21.69208432	0.8706415152209565
21.693084369999998	0.8685974319180643
21.69408442	0.8596996691276725
21.695084469999998	0.8931264315527705
21.69608452	0.8946895453883338
21.697084569999998	0.8956514843229912
21.69808462	0.8889180102690689
21.699084669999998	0.8790583577883594
21.70008472	0.8873548964335054
21.701084769999998	0.8837476992950498
21.70208482	0.8873548964335054
21.703084869999998	0.8815833613142405
21.70408492	0.885791782597942
21.705084969999998	0.8815833613142405
21.70608502	0.8732868226690945
21.707085069999998	0.8878358659008341
21.70808512	0.8868739269661768
21.709085169999998	0.8806214716239229
21.71008522	0.8728058532017657
21.711085269999998	0.8853108131306133
21.71208532	0.871723708833531
21.713085369999998	0.8847095889853673
21.71408542	0.8815833613142405
21.71508547	0.8768940198075501
21.71608552	0.8884370900460801
21.71708557	0.8900002038816436
21.71808562	0.8900002038816436
21.71908567	0.8868739269661768
21.72008572	0.8806214716239229
21.72108577	0.8732868226690945
21.72208582	0.8884370900460801
21.72308587	0.9061123609489468
21.72408592	0.869679576286299
21.72508597	0.8649902347796087
21.72608602	0.8847095889853673
21.72708607	0.8893989797363976
21.72808612	0.8837476992950498
21.72908617	0.8951705148556626
21.730086219999997	0.8774951947084562
21.73108627	0.871723708833531
21.732086319999997	0.871723708833531
21.73308637	0.880020247478677
21.734086419999997	0.8795392780113485
21.73508647	0.894088370487428
21.736086519999997	0.8795392780113485
21.73708657	0.8837476992950498
21.738086619999997	0.8768940198075501
21.73908667	0.8884370900460801
21.740086719999997	0.8685974319180643
21.74108677	0.8759320808728926
21.742086819999997	0.9056313914816179
21.74308687	0.8806214716239229
21.744086919999997	0.8670343180825009
21.74508697	0.880020247478677
21.746087019999997	0.87220462905652
21.74708707	0.8764130503402213
21.748087119999997	0.8712427393662022
21.74908717	0.885791782597942
21.750087219999998	0.8764130503402213
21.75108727	0.8675152875498294
21.752087319999998	0.8712427393662022
21.75308737	0.8878358659008341
21.754087419999998	0.8815833613142405
21.75508747	0.8982967425267894
21.756087519999998	0.8753308567276469
21.75708757	0.8759320808728926
21.758087619999998	0.883146475149804
21.75908767	0.8931264315527705
21.760087719999998	0.8868739269661768
21.76108777	0.8884370900460801
21.762087819999998	0.87220462905652
21.76308787	0.8617437524305646
21.764087919999998	0.8847095889853673
21.76508797	0.8759320808728926
21.766088019999998	0.8665533486151722
21.76708807	0.8712427393662022
21.768088119999998	0.8806214716239229
21.76908817	0.902505163810491
21.770088219999998	0.8743689670373292
21.77108827	0.8596996691276725
21.772088319999998	0.8909620935719612
21.77308837	0.8790583577883594
21.774088419999998	0.8847095889853673
21.77508847	0.8982967425267894
21.77608852	0.8842286687623785
21.77708857	0.8904811241046324
21.77808862	0.8878358659008341
21.77908867	0.8837476992950498
21.78008872	0.877976164175785
21.78108877	0.8842286687623785
21.78208882	0.8737677428920834
21.78308887	0.8795392780113485
21.78408892	0.865952173714266
21.78508897	0.8795392780113485
21.78608902	0.8612627829632358
21.78708907	0.8743689670373292
21.78808912	0.8706415152209565
21.789089169999997	0.8811023918469117
21.79008922	0.8795392780113485
21.791089269999997	0.8806214716239229
21.79208932	0.8826655549268152
21.793089369999997	0.8853108131306133
21.79408942	0.8853108131306133
21.795089469999997	0.8893989797363976
21.79608952	0.865952173714266
21.797089569999997	0.8690784013853929
21.79808962	0.8847095889853673
21.799089669999997	0.8759320808728926
21.80008972	0.8811023918469117
21.801089769999997	0.8946895453883338
21.80208982	0.8815833613142405
21.803089869999997	0.8889180102690689
21.80408992	0.8670343180825009
21.805089969999997	0.8612627829632358
21.80609002	0.8728058532017657
21.807090069999997	0.885791782597942
21.80809012	0.885791782597942
21.809090169999997	0.8690784013853929
21.81009022	0.871723708833531
21.811090269999998	0.871723708833531
21.81209032	0.8784571336431136
21.813090369999998	0.8753308567276469
21.81409042	0.8884370900460801
21.815090469999998	0.8806214716239229
21.81609052	0.8685974319180643
21.817090569999998	0.8728058532017657
21.81809062	0.8956514843229912
21.819090669999998	0.8748499365046578
21.82009072	0.880020247478677
21.821090769999998	0.8847095889853673
21.82209082	0.8759320808728926
21.823090869999998	0.87220462905652
21.82409092	0.8743689670373292
21.825090969999998	0.8639080904113738
21.82609102	0.8795392780113485
21.827091069999998	0.8900002038816436
21.82809112	0.8811023918469117
21.829091169999998	0.8868739269661768
21.83009122	0.8743689670373292
21.831091269999998	0.8806214716239229
21.83209132	0.8893989797363976
21.833091369999998	0.8815833613142405
21.83409142	0.8847095889853673
21.83509147	0.880020247478677
21.83609152	0.8868739269661768
21.83709157	0.8774951947084562
21.83809162	0.8764130503402213
21.83909167	0.885791782597942
21.84009172	0.8768940198075501
21.84109177	0.8962526592238973
21.84209182	0.8956514843229912
21.84309187	0.8759320808728926
21.84409192	0.8920442379401958
21.84509197	0.8978157730594608
21.84609202	0.8601806385950012
21.84709207	0.8889180102690689
21.848092119999997	0.869679576286299
21.84909217	0.8811023918469117
21.850092219999997	0.8774951947084562
21.85109227	0.8633068662661281
21.852092319999997	0.8774951947084562
21.85309237	0.87220462905652
21.854092419999997	0.8962526592238973
21.85509247	0.8873548964335054
21.856092519999997	0.8764130503402213
21.85709257	0.8811023918469117
21.858092619999997	0.9067135850941925
21.85909267	0.8768940198075501
21.860092719999997	0.8884370900460801
21.86109277	0.8759320808728926
21.862092819999997	0.8784571336431136
21.86309287	0.8759320808728926
21.864092919999997	0.8853108131306133
21.86509297	0.8764130503402213
21.866093019999997	0.8681164624507355
21.86709307	0.8685974319180643
21.868093119999997	0.8873548964335054
21.86909317	0.8675152875498294
21.870093219999998	0.8853108131306133
21.87109327	0.8774951947084562
21.872093319999998	0.8545293581536534
21.87309337	0.8712427393662022
21.874093419999998	0.865952173714266
21.87509347	0.8826655549268152
21.876093519999998	0.8737677428920834
21.87709357	0.87220462905652
21.878093619999998	0.8889180102690689
21.87909367	0.8748499365046578
21.880093719999998	0.8743689670373292
21.88109377	0.8675152875498294
21.882093819999998	0.8815833613142405
21.88309387	0.8675152875498294
21.884093919999998	0.8748499365046578
21.88509397	0.8768940198075501
21.886094019999998	0.8701605949979676
21.88709407	0.8853108131306133
21.888094119999998	0.8675152875498294
21.88909417	0.8743689670373292
21.890094219999998	0.883146475149804
21.89109427	0.8612627829632358
21.892094319999998	0.8748499365046578
21.89309437	0.8774951947084562
21.89409442	0.8884370900460801
21.89509447	0.902505163810491
21.89609452	0.8774951947084562
21.89709457	0.8847095889853673
21.89809462	0.8790583577883594
21.89909467	0.8842286687623785
21.90009472	0.8743689670373292
21.90109477	0.8931264315527705
21.90209482	0.8909620935719612
21.90309487	0.8759320808728926
21.90409492	0.8842286687623785
21.90509497	0.8815833613142405
21.90609502	0.8706415152209565
21.907095069999997	0.87220462905652
21.90809512	0.8759320808728926
21.909095169999997	0.8868739269661768
21.91009522	0.8764130503402213
21.911095269999997	0.8774951947084562
21.91209532	0.8753308567276469
21.913095369999997	0.8649902347796087
21.91409542	0.8936074010200992
21.915095469999997	0.8847095889853673
21.91609552	0.8806214716239229
21.917095569999997	0.8925252074075245
21.91809562	0.8862727520652708
21.919095669999997	0.8649902347796087
21.92009572	0.8643890598787025
21.921095769999997	0.8889180102690689
21.92209582	0.8884370900460801
21.923095869999997	0.8743689670373292
21.92409592	0.8748499365046578
21.925095969999997	0.8545293581536534
21.92609602	0.8837476992950498
21.927096069999997	0.8795392780113485
21.92809612	0.8784571336431136
21.929096169999998	0.8806214716239229
21.93009622	0.8681164624507355
21.931096269999998	0.8550103276209821
21.93209632	0.8774951947084562
21.933096369999998	0.8853108131306133
21.93409642	0.8701605949979676
21.935096469999998	0.8946895453883338
21.93609652	0.8837476992950498
21.937096569999998	0.8815833613142405
21.93809662	0.869679576286299
21.939096669999998	0.8764130503402213
21.94009672	0.8737677428920834
21.941096769999998	0.8878358659008341
21.94209682	0.8560924719892169
21.943096869999998	0.869679576286299
21.94409692	0.8790583577883594
21.945096969999998	0.8665533486151722
21.94609702	0.8753308567276469
21.947097069999998	0.8643890598787025
21.94809712	0.8821845854594863
21.949097169999998	0.8759320808728926
21.95009722	0.865952173714266
21.951097269999998	0.880020247478677
21.95209732	0.8743689670373292
21.95309737	0.8701605949979676
21.95409742	0.8685974319180643
21.95509747	0.8774951947084562
21.95609752	0.8993789361393641
21.95709757	0.8842286687623785
21.95809762	0.8795392780113485
21.95909767	0.8884370900460801
21.96009772	0.8748499365046578
21.96109777	0.8665533486151722
21.96209782	0.885791782597942
21.96309787	0.8878358659008341
21.96409792	0.8759320808728926
21.96509797	0.87220462905652
21.966098019999997	0.8712427393662022
21.96709807	0.8884370900460801
21.968098119999997	0.8753308567276469
21.96909817	0.8774951947084562
21.970098219999997	0.8690784013853929
21.97109827	0.8764130503402213
21.972098319999997	0.8753308567276469
21.97309837	0.8878358659008341
21.974098419999997	0.8639080904113738
21.97509847	0.8868739269661768
21.976098519999997	0.8904811241046324
21.97709857	0.880020247478677
21.978098619999997	0.8732868226690945
21.97909867	0.8811023918469117
21.980098719999997	0.8612627829632358
21.98109877	0.8681164624507355
21.982098819999997	0.880020247478677
21.98309887	0.8862727520652708
21.984098919999997	0.8815833613142405
21.98509897	0.8623449765758104
21.986099019999997	0.8690784013853929
21.98709907	0.8576555858247802
21.988099119999998	0.8868739269661768
21.98909917	0.8743689670373292
21.990099219999998	0.8681164624507355
21.99109927	0.87220462905652
21.992099319999998	0.8790583577883594
21.99309937	0.8712427393662022
21.994099419999998	0.8764130503402213
21.99509947	0.8873548964335054
21.996099519999998	0.8842286687623785
21.99709957	0.8706415152209565
21.998099619999998	0.8665533486151722
21.99909967	0.8681164624507355
22.000099719999998	0.8893989797363976
22.00109977	0.8759320808728926
22.002099819999998	0.8815833613142405
22.00309987	0.885791782597942
22.004099919999998	0.877976164175785
22.00509997	0.8853108131306133
22.006100019999998	0.8743689670373292
22.00710007	0.8878358659008341
22.008100119999998	0.8795392780113485
22.00910017	0.8982967425267894
22.010100219999998	0.8837476992950498
22.01110027	0.8743689670373292
22.01210032	0.8764130503402213
22.01310037	0.8884370900460801
22.01410042	0.8795392780113485
22.01510047	0.8837476992950498
22.01610052	0.880020247478677
22.01710057	0.885791782597942
22.01810062	0.8811023918469117
22.01910067	0.885791782597942
22.02010072	0.8920442379401958
22.02110077	0.8759320808728926
22.02210082	0.8759320808728926
22.02310087	0.8753308567276469
22.02410092	0.8554912478439709
22.025100969999997	0.8617437524305646
22.02610102	0.8701605949979676
22.027101069999997	0.8764130503402213
22.02810112	0.8768940198075501
22.029101169999997	0.8853108131306133
22.03010122	0.8706415152209565
22.031101269999997	0.8712427393662022
22.03210132	0.8628259460431392
22.033101369999997	0.8728058532017657
22.03410142	0.8909620935719612
22.035101469999997	0.885791782597942
22.03610152	0.8806214716239229
22.037101569999997	0.8732868226690945
22.03810162	0.8743689670373292
22.039101669999997	0.8988979666720354
22.04010172	0.8764130503402213
22.041101769999997	0.8842286687623785
22.04210182	0.880020247478677
22.043101869999997	0.8768940198075501
22.04410192	0.883146475149804
22.045101969999997	0.8732868226690945
22.04610202	0.8601806385950012
22.047102069999998	0.8889180102690689
22.04810212	0.8900002038816436
22.049102169999998	0.8847095889853673
22.05010222	0.8853108131306133
22.051102269999998	0.8712427393662022
22.05210232	0.8759320808728926
22.053102369999998	0.8774951947084562
22.05410242	0.8951705148556626
22.055102469999998	0.8853108131306133
22.05610252	0.894088370487428
22.057102569999998	0.8471947091988249
22.05810262	0.8764130503402213
22.059102669999998	0.877976164175785
22.06010272	0.8811023918469117
22.061102769999998	0.8743689670373292
22.06210282	0.8790583577883594
22.063102869999998	0.8706415152209565
22.06410292	0.8728058532017657
22.065102969999998	0.8764130503402213
22.06610302	0.8675152875498294
22.067103069999998	0.8685974319180643
22.06810312	0.8815833613142405
22.069103169999998	0.8790583577883594
22.07010322	0.880020247478677
22.07110327	0.8878358659008341
22.07210332	0.8753308567276469
22.07310337	0.8853108131306133
22.07410342	0.8743689670373292
22.07510347	0.8764130503402213
22.07610352	0.9045492471133832
22.07710357	0.8774951947084562
22.07810362	0.87220462905652
22.07910367	0.8774951947084562
22.08010372	0.8868739269661768
22.08110377	0.8764130503402213
22.08210382	0.8837476992950498
22.08310387	0.8759320808728926
22.084103919999997	0.8790583577883594
22.08510397	0.8753308567276469
22.086104019999997	0.8628259460431392
22.08710407	0.865952173714266
22.088104119999997	0.8728058532017657
22.08910417	0.8815833613142405
22.090104219999997	0.8712427393662022
22.09110427	0.8654712042469374
22.092104319999997	0.8665533486151722
22.09310437	0.8936074010200992
22.094104419999997	0.8821845854594863
22.09510447	0.8670343180825009
22.096104519999997	0.8946895453883338
22.09710457	0.8909620935719612
22.098104619999997	0.8784571336431136
22.09910467	0.8842286687623785
22.100104719999997	0.8732868226690945
22.10110477	0.8909620935719612
22.102104819999997	0.8978157730594608
22.10310487	0.8554912478439709
22.104104919999997	0.8518840507055153
22.10510497	0.8701605949979676
22.106105019999998	0.8654712042469374
22.10710507	0.87220462905652
22.108105119999998	0.8847095889853673
22.10910517	0.8889180102690689
22.110105219999998	0.8732868226690945
22.11110527	0.8759320808728926
22.112105319999998	0.8790583577883594
22.11310537	0.883146475149804
22.114105419999998	0.8826655549268152
22.11510547	0.8790583577883594
22.116105519999998	0.8868739269661768
22.11710557	0.8920442379401958
22.118105619999998	0.877976164175785
22.11910567	0.8806214716239229
22.120105719999998	0.880020247478677
22.12110577	0.8743689670373292
22.122105819999998	0.8868739269661768
22.12310587	0.8753308567276469
22.124105919999998	0.8649902347796087
22.12510597	0.880020247478677
22.126106019999998	0.858136555292109
22.12710607	0.8712427393662022
22.128106119999998	0.8743689670373292
22.12910617	0.8790583577883594
22.13010622	0.8712427393662022
22.13110627	0.8701605949979676
22.13210632	0.8607818134959071
22.13310637	0.8821845854594863
22.13410642	0.8743689670373292
22.13510647	0.8790583577883594
22.13610652	0.8768940198075501
22.13710657	0.8748499365046578
22.13810662	0.87220462905652
22.13910667	0.8712427393662022
22.14010672	0.8936074010200992
22.14110677	0.8862727520652708
22.14210682	0.8862727520652708
22.143106869999997	0.8737677428920834
22.14410692	0.8654712042469374
22.145106969999997	0.865952173714266
22.14610702	0.8790583577883594
22.147107069999997	0.8706415152209565
22.14810712	0.891563317717207
22.149107169999997	0.8815833613142405
22.15010722	0.8670343180825009
22.151107269999997	0.8649902347796087
22.15210732	0.87220462905652
22.153107369999997	0.8900002038816436
22.15410742	0.8712427393662022
22.155107469999997	0.8909620935719612
22.15610752	0.87220462905652
22.157107569999997	0.8936074010200992
22.15810762	0.8732868226690945
22.159107669999997	0.8873548964335054
22.16010772	0.8759320808728926
22.161107769999997	0.8847095889853673
22.16210782	0.8795392780113485
22.163107869999997	0.8753308567276469
22.16410792	0.8811023918469117
22.165107969999998	0.8759320808728926
22.16610802	0.8815833613142405
22.167108069999998	0.8795392780113485
22.16810812	0.8675152875498294
22.169108169999998	0.8774951947084562
22.17010822	0.8806214716239229
22.171108269999998	0.8790583577883594
22.17210832	0.8545293581536534
22.173108369999998	0.8649902347796087
22.17410842	0.8774951947084562
22.175108469999998	0.8821845854594863
22.17610852	0.8623449765758104
22.177108569999998	0.8847095889853673
22.17810862	0.8628259460431392
22.179108669999998	0.877976164175785
22.18010872	0.8847095889853673
22.181108769999998	0.8873548964335054
22.18210882	0.8784571336431136
22.183108869999998	0.885791782597942
22.18410892	0.8790583577883594
22.185108969999998	0.8728058532017657
22.18610902	0.8675152875498294
22.187109069999998	0.8732868226690945
22.18810912	0.869679576286299
22.18910917	0.8633068662661281
22.19010922	0.8759320808728926
22.19110927	0.871723708833531
22.19210932	0.885791782597942
22.19310937	0.8764130503402213
22.19410942	0.8737677428920834
22.19510947	0.877976164175785
22.19610952	0.880020247478677
22.19710957	0.8550103276209821
22.19810962	0.8685974319180643
22.19910967	0.8847095889853673
22.20010972	0.8737677428920834
22.20110977	0.877976164175785
22.202109819999997	0.8795392780113485
22.20310987	0.8675152875498294
22.204109919999997	0.8665533486151722
22.20510997	0.8617437524305646
22.206110019999997	0.8628259460431392
22.20711007	0.865952173714266
22.208110119999997	0.8842286687623785
22.20911017	0.8649902347796087
22.210110219999997	0.8701605949979676
22.21111027	0.8753308567276469
22.212110319999997	0.877976164175785
22.21311037	0.8712427393662022
22.214110419999997	0.8748499365046578
22.21511047	0.8931264315527705
22.216110519999997	0.880020247478677
22.21711057	0.8795392780113485
22.218110619999997	0.8670343180825009
22.21911067	0.8732868226690945
22.220110719999997	0.8842286687623785
22.22111077	0.8795392780113485
22.222110819999997	0.8878358659008341
22.22311087	0.8701605949979676
22.224110919999998	0.8748499365046578
22.22511097	0.871723708833531
22.226111019999998	0.8748499365046578
22.22711107	0.8701605949979676
22.228111119999998	0.8826655549268152
22.22911117	0.8815833613142405
22.230111219999998	0.8878358659008341
22.23111127	0.8681164624507355
22.232111319999998	0.8612627829632358
22.23311137	0.8685974319180643
22.234111419999998	0.8962526592238973
22.23511147	0.8811023918469117
22.236111519999998	0.8868739269661768
22.23711157	0.8821845854594863
22.238111619999998	0.883146475149804
22.23911167	0.883146475149804
22.240111719999998	0.8712427393662022
22.24111177	0.8873548964335054
22.242111819999998	0.8893989797363976
22.24311187	0.8712427393662022
22.244111919999998	0.8643890598787025
22.24511197	0.8795392780113485
22.246112019999998	0.869679576286299
22.24711207	0.8728058532017657
22.24811212	0.8643890598787025
22.24911217	0.8768940198075501
22.25011222	0.8633068662661281
22.25111227	0.8675152875498294
22.25211232	0.8596996691276725
22.25311237	0.8774951947084562
22.25411242	0.8784571336431136
22.25511247	0.8759320808728926
22.25611252	0.8878358659008341
22.25711257	0.8748499365046578
22.25811262	0.8811023918469117
22.25911267	0.8815833613142405
22.26011272	0.8737677428920834
22.261112769999997	0.8681164624507355
22.26211282	0.8972145981585548
22.263112869999997	0.8743689670373292
22.26411292	0.8936074010200992
22.265112969999997	0.8665533486151722
22.26611302	0.8759320808728926
22.267113069999997	0.8753308567276469
22.26811312	0.8518840507055153
22.269113169999997	0.8550103276209821
22.27011322	0.8670343180825009
22.271113269999997	0.865952173714266
22.27211332	0.8878358659008341
22.273113369999997	0.8706415152209565
22.27411342	0.8768940198075501
22.275113469999997	0.8889180102690689
22.27611352	0.8837476992950498
22.277113569999997	0.8811023918469117
22.27811362	0.891563317717207
22.279113669999997	0.869679576286299
22.28011372	0.8774951947084562
22.281113769999997	0.87220462905652
22.28211382	0.8643890598787025
22.283113869999998	0.8586175247594376
22.28411392	0.8643890598787025
22.285113969999998	0.8685974319180643
22.28611402	0.8821845854594863
22.287114069999998	0.885791782597942
22.28811412	0.8784571336431136
22.289114169999998	0.8790583577883594
22.29011422	0.8900002038816436
22.291114269999998	0.871723708833531
22.29211432	0.8764130503402213
22.293114369999998	0.87220462905652
22.29411442	0.8795392780113485
22.295114469999998	0.8712427393662022
22.29611452	0.8712427393662022
22.297114569999998	0.8811023918469117
22.29811462	0.8811023918469117
22.299114669999998	0.8821845854594863
22.30011472	0.8847095889853673
22.301114769999998	0.8889180102690689
22.30211482	0.8737677428920834
22.303114869999998	0.87220462905652
22.30411492	0.8628259460431392
22.305114969999998	0.865952173714266
22.30611502	0.8815833613142405
22.30711507	0.8628259460431392
22.30811512	0.8706415152209565
22.30911517	0.8847095889853673
22.31011522	0.880020247478677
22.31111527	0.894088370487428
22.31211532	0.849238792501717
22.31311537	0.8681164624507355
22.31411542	0.8826655549268152
22.31511547	0.8753308567276469
22.31611552	0.8790583577883594
22.31711557	0.8982967425267894
22.31811562	0.8795392780113485
22.31911567	0.885791782597942
22.320115719999997	0.8712427393662022
22.32111577	0.8675152875498294
22.322115819999997	0.8884370900460801
22.32311587	0.8764130503402213
22.324115919999997	0.8685974319180643
22.32511597	0.87220462905652
22.326116019999997	0.8706415152209565
22.32711607	0.883146475149804
22.328116119999997	0.8790583577883594
22.32911617	0.8753308567276469
22.330116219999997	0.865952173714266
22.33111627	0.871723708833531
22.332116319999997	0.8790583577883594
22.33311637	0.8748499365046578
22.334116419999997	0.8743689670373292
22.33511647	0.8728058532017657
22.336116519999997	0.8972145981585548
22.33711657	0.8690784013853929
22.338116619999997	0.8873548964335054
22.33911667	0.8712427393662022
22.340116719999997	0.8784571336431136
22.34111677	0.8768940198075501
22.342116819999998	0.8909620935719612
22.34311687	0.8806214716239229
22.344116919999998	0.8685974319180643
22.34511697	0.8649902347796087
22.346117019999998	0.8451506258959327
22.34711707	0.8748499365046578
22.348117119999998	0.8732868226690945
22.34911717	0.880020247478677
22.350117219999998	0.8601806385950012
22.35111727	0.877976164175785
22.352117319999998	0.8701605949979676
22.35311737	0.8837476992950498
22.354117419999998	0.8764130503402213
22.35511747	0.8681164624507355
22.356117519999998	0.8826655549268152
22.35711757	0.880020247478677
22.358117619999998	0.8826655549268152
22.35911767	0.883146475149804
22.360117719999998	0.8956514843229912
22.36111777	0.8665533486151722
22.362117819999998	0.8784571336431136
22.36311787	0.8862727520652708
22.364117919999998	0.8732868226690945
22.36511797	0.8545293581536534
22.36611802	0.8617437524305646
22.36711807	0.8706415152209565
22.36811812	0.8768940198075501
22.36911817	0.8706415152209565
22.37011822	0.8596996691276725
22.37111827	0.8706415152209565
22.37211832	0.871723708833531
22.37311837	0.8811023918469117
22.37411842	0.8764130503402213
22.37511847	0.8753308567276469
22.37611852	0.8701605949979676
22.37711857	0.8853108131306133
22.37811862	0.871723708833531
22.379118669999997	0.8784571336431136
22.38011872	0.8884370900460801
22.381118769999997	0.877976164175785
22.38211882	0.8790583577883594
22.383118869999997	0.8893989797363976
22.38411892	0.8685974319180643
22.385118969999997	0.869679576286299
22.38611902	0.858136555292109
22.387119069999997	0.8701605949979676
22.38811912	0.8806214716239229
22.389119169999997	0.865952173714266
22.39011922	0.8753308567276469
22.391119269999997	0.8596996691276725
22.39211932	0.8701605949979676
22.393119369999997	0.8764130503402213
22.39411942	0.8873548964335054
22.395119469999997	0.8774951947084562
22.39611952	0.9056313914816179
22.397119569999997	0.8956514843229912
22.39811962	0.8889180102690689
22.399119669999997	0.8806214716239229
22.40011972	0.8675152875498294
22.401119769999998	0.8774951947084562
22.40211982	0.8759320808728926
22.403119869999998	0.8806214716239229
22.40411992	0.8842286687623785
22.405119969999998	0.8467137397314962
22.40612002	0.8815833613142405
22.407120069999998	0.8826655549268152
22.40812012	0.8623449765758104
22.409120169999998	0.8826655549268152
22.41012022	0.8764130503402213
22.411120269999998	0.8529662443180898
22.41212032	0.8774951947084562
22.413120369999998	0.8706415152209565
22.41412042	0.8732868226690945
22.415120469999998	0.9020241943431623
22.41612052	0.8748499365046578
22.417120569999998	0.8728058532017657
22.41812062	0.8633068662661281
22.419120669999998	0.8643890598787025
22.42012072	0.8774951947084562
22.421120769999998	0.8701605949979676
22.42212082	0.8988979666720354
22.423120869999998	0.8868739269661768
22.42412092	0.8728058532017657
22.42512097	0.8712427393662022
22.42612102	0.877976164175785
22.42712107	0.8639080904113738
22.42812112	0.8612627829632358
22.42912117	0.8706415152209565
22.43012122	0.869679576286299
22.43112127	0.8753308567276469
22.43212132	0.8821845854594863
22.43312137	0.8868739269661768
22.43412142	0.869679576286299
22.43512147	0.8748499365046578
22.43612152	0.8748499365046578
22.43712157	0.8821845854594863
22.438121619999997	0.8873548964335054
22.43912167	0.8748499365046578
22.440121719999997	0.8878358659008341
22.44112177	0.8654712042469374
22.442121819999997	0.877976164175785
22.44312187	0.8842286687623785
22.444121919999997	0.8748499365046578
22.44512197	0.869679576286299
22.446122019999997	0.8601806385950012
22.44712207	0.869679576286299
22.448122119999997	0.8617437524305646
22.44912217	0.8967336286912261
22.450122219999997	0.865952173714266
22.45112227	0.8628259460431392
22.452122319999997	0.869679576286299
22.45312237	0.8623449765758104
22.454122419999997	0.8790583577883594
22.45512247	0.8893989797363976
22.456122519999997	0.8925252074075245
22.45712257	0.8837476992950498
22.458122619999997	0.8759320808728926
22.45912267	0.8675152875498294
22.460122719999998	0.891563317717207
22.46112277	0.8811023918469117
22.462122819999998	0.8759320808728926
22.46312287	0.8962526592238973
22.464122919999998	0.8728058532017657
22.46512297	0.8420243489804659
22.466123019999998	0.8550103276209821
22.46712307	0.8768940198075501
22.468123119999998	0.8748499365046578
22.46912317	0.8862727520652708
22.470123219999998	0.87220462905652
22.47112327	0.8628259460431392
22.472123319999998	0.8837476992950498
22.47312337	0.8868739269661768
22.474123419999998	0.8893989797363976
22.47512347	0.8821845854594863
22.476123519999998	0.8972145981585548
22.47712357	0.8685974319180643
22.478123619999998	0.869679576286299
22.47912367	0.8670343180825009
22.480123719999998	0.8759320808728926
22.48112377	0.8878358659008341
22.482123819999998	0.865952173714266
22.48312387	0.883146475149804
22.48412392	0.880020247478677
22.48512397	0.8670343180825009
22.48612402	0.880020247478677
22.48712407	0.8790583577883594
22.48812412	0.871723708833531
22.48912417	0.8748499365046578
22.49012422	0.8743689670373292
22.49112427	0.8701605949979676
22.49212432	0.8612627829632358
22.49312437	0.8790583577883594
22.49412442	0.8617437524305646
22.49512447	0.880020247478677
22.49612452	0.8815833613142405
22.497124569999997	0.8768940198075501
22.49812462	0.8712427393662022
22.499124669999997	0.8732868226690945
22.50012472	0.8633068662661281
22.501124769999997	0.8701605949979676
22.50212482	0.8596996691276725
22.503124869999997	0.8732868226690945
22.50412492	0.8774951947084562
22.505124969999997	0.852365020172844
22.50612502	0.8670343180825009
22.507125069999997	0.8748499365046578
22.50812512	0.858136555292109
22.509125169999997	0.8774951947084562
22.51012522	0.869679576286299
22.511125269999997	0.8675152875498294
22.51212532	0.8878358659008341
22.513125369999997	0.8670343180825009
22.51412542	0.8690784013853929
22.515125469999997	0.8893989797363976
22.51612552	0.8617437524305646
22.517125569999997	0.871723708833531
22.51812562	0.8806214716239229
22.519125669999998	0.880020247478677
22.52012572	0.880020247478677
22.521125769999998	0.869679576286299
22.52212582	0.8768940198075501
22.523125869999998	0.880020247478677
22.52412592	0.8601806385950012
22.525125969999998	0.8868739269661768
22.52612602	0.8654712042469374
22.527126069999998	0.8612627829632358
22.52812612	0.8654712042469374
22.529126169999998	0.8821845854594863
22.53012622	0.8946895453883338
22.531126269999998	0.8670343180825009
22.53212632	0.8628259460431392
22.533126369999998	0.8753308567276469
22.53412642	0.885791782597942
22.535126469999998	0.8811023918469117
22.53612652	0.8790583577883594
22.537126569999998	0.8617437524305646
22.53812662	0.8826655549268152
22.539126669999998	0.8815833613142405
22.54012672	0.8784571336431136
22.541126769999998	0.8768940198075501
22.54212682	0.8815833613142405
22.54312687	0.871723708833531
22.54412692	0.8681164624507355
22.54512697	0.8842286687623785
22.54612702	0.8654712042469374
22.54712707	0.8806214716239229
22.54812712	0.8837476992950498
22.54912717	0.8748499365046578
22.55012722	0.8701605949979676
22.55112727	0.8748499365046578
22.55212732	0.8784571336431136
22.55312737	0.852365020172844
22.55412742	0.8690784013853929
22.55512747	0.8737677428920834
22.556127519999997	0.8889180102690689
22.55712757	0.8774951947084562
22.558127619999997	0.883146475149804
22.55912767	0.8550103276209821
22.560127719999997	0.883146475149804
22.56112777	0.8759320808728926
22.562127819999997	0.8759320808728926
22.56312787	0.8601806385950012
22.564127919999997	0.8518840507055153
22.56512797	0.8795392780113485
22.566128019999997	0.8639080904113738
22.56712807	0.8748499365046578
22.568128119999997	0.8909620935719612
22.56912817	0.8649902347796087
22.570128219999997	0.8784571336431136
22.57112827	0.8576555858247802
22.572128319999997	0.8753308567276469
22.57312837	0.8732868226690945
22.57412841	0.8826655549268152
22.57512846	0.8936074010200992
22.57612851	0.8596996691276725
22.57712856	0.8706415152209565
22.57812861	0.8728058532017657
22.57912866	0.8790583577883594
22.58012871	0.8862727520652708
22.58112876	0.8784571336431136
22.58212881	0.885791782597942
22.58312886	0.8675152875498294
22.584128909999997	0.8607818134959071
22.58512896	0.8560924719892169
22.586129009999997	0.87220462905652
22.58712906	0.8690784013853929
22.588129109999997	0.8743689670373292
22.58912916	0.883146475149804
22.590129209999997	0.87220462905652
22.59112926	0.877976164175785
22.592129309999997	0.8790583577883594
22.59312936	0.8690784013853929
22.594129409999997	0.8764130503402213
22.59512946	0.8759320808728926
22.596129509999997	0.8554912478439709
22.59712956	0.891563317717207
22.598129609999997	0.8743689670373292
22.59912966	0.8690784013853929
22.600129709999997	0.8795392780113485
22.60112976	0.877976164175785
22.602129809999997	0.877976164175785
22.60312986	0.849839967402623
22.604129909999997	0.8690784013853929
22.60512996	0.877976164175785
22.606130009999998	0.8795392780113485
22.60713006	0.8712427393662022
22.608130109999998	0.8728058532017657
22.60913016	0.894088370487428
22.610130209999998	0.869679576286299
22.61113026	0.87220462905652
22.612130309999998	0.8643890598787025
22.61313036	0.8654712042469374
22.614130409999998	0.8690784013853929
22.61513046	0.8900002038816436
22.616130509999998	0.8728058532017657
22.61713056	0.8649902347796087
22.618130609999998	0.87220462905652
22.61913066	0.8784571336431136
22.620130709999998	0.8759320808728926
22.62113076	0.9061123609489468
22.622130809999998	0.8774951947084562
22.62313086	0.8701605949979676
22.624130909999998	0.8806214716239229
22.62513096	0.8607818134959071
22.626131009999998	0.8743689670373292
22.62713106	0.8586175247594376
22.628131109999998	0.8732868226690945
22.62913116	0.8748499365046578
22.63013121	0.8628259460431392
22.63113126	0.871723708833531
22.63213131	0.8675152875498294
22.63313136	0.8826655549268152
22.63413141	0.885791782597942
22.63513146	0.8728058532017657
22.63613151	0.8826655549268152
22.63713156	0.8743689670373292
22.63813161	0.8728058532017657
22.63913166	0.8784571336431136
22.64013171	0.8690784013853929
22.64113176	0.8821845854594863
22.64213181	0.8701605949979676
22.643131859999997	0.8586175247594376
22.64413191	0.865952173714266
22.645131959999997	0.8732868226690945
22.64613201	0.8815833613142405
22.647132059999997	0.8617437524305646
22.64813211	0.869679576286299
22.649132159999997	0.8706415152209565
22.65013221	0.8586175247594376
22.651132259999997	0.8847095889853673
22.65213231	0.883146475149804
22.653132359999997	0.8670343180825009
22.65413241	0.8753308567276469
22.655132459999997	0.8690784013853929
22.65613251	0.8784571336431136
22.657132559999997	0.8889180102690689
22.65813261	0.8862727520652708
22.659132659999997	0.8737677428920834
22.66013271	0.865952173714266
22.661132759999997	0.880020247478677
22.66213281	0.8795392780113485
22.663132859999997	0.869679576286299
22.66413291	0.87220462905652
22.665132959999998	0.8743689670373292
22.66613301	0.8518840507055153
22.667133059999998	0.8806214716239229
22.66813311	0.8643890598787025
22.669133159999998	0.8753308567276469
22.67013321	0.869679576286299
22.671133259999998	0.8592186996603437
22.67213331	0.87220462905652
22.673133359999998	0.8607818134959071
22.67413341	0.8884370900460801
22.675133459999998	0.8889180102690689
22.67613351	0.8925252074075245
22.677133559999998	0.871723708833531
22.67813361	0.877976164175785
22.679133659999998	0.8759320808728926
22.68013371	0.8654712042469374
22.681133759999998	0.877976164175785
22.68213381	0.8681164624507355
22.683133859999998	0.8743689670373292
22.68413391	0.9014229701979165
22.685133959999998	0.8623449765758104
22.68613401	0.8748499365046578
22.687134059999998	0.8737677428920834
22.68813411	0.8774951947084562
22.68913416	0.8690784013853929
22.69013421	0.8665533486151722
22.69113426	0.8623449765758104
22.69213431	0.8596996691276725
22.69313436	0.8643890598787025
22.69413441	0.8774951947084562
22.69513446	0.8821845854594863
22.69613451	0.885791782597942
22.69713456	0.8878358659008341
22.69813461	0.8628259460431392
22.69913466	0.8873548964335054
22.70013471	0.8743689670373292
22.70113476	0.8639080904113738
22.702134809999997	0.8748499365046578
22.70313486	0.8900002038816436
22.704134909999997	0.8514030812381865
22.70513496	0.858136555292109
22.706135009999997	0.8649902347796087
22.70713506	0.8815833613142405
22.708135109999997	0.8701605949979676
22.70913516	0.8753308567276469
22.710135209999997	0.871723708833531
22.71113526	0.8596996691276725
22.712135309999997	0.8685974319180643
22.71313536	0.8790583577883594
22.714135409999997	0.8811023918469117
22.71513546	0.8774951947084562
22.716135509999997	0.885791782597942
22.71713556	0.8815833613142405
22.718135609999997	0.8665533486151722
22.71913566	0.8690784013853929
22.720135709999997	0.8753308567276469
22.72113576	0.8904811241046324
22.722135809999997	0.8539281340084074
22.72313586	0.8628259460431392
22.724135909999998	0.8759320808728926
22.72513596	0.8681164624507355
22.726136009999998	0.87220462905652
22.72713606	0.8712427393662022
22.728136109999998	0.8596996691276725
22.72913616	0.869679576286299
22.730136209999998	0.8868739269661768
22.73113626	0.8701605949979676
22.732136309999998	0.8643890598787025
22.73313636	0.8617437524305646
22.734136409999998	0.8728058532017657
22.73513646	0.8628259460431392
22.736136509999998	0.8639080904113738
22.73713656	0.8806214716239229
22.738136609999998	0.8806214716239229
22.73913666	0.8764130503402213
22.740136709999998	0.865952173714266
22.74113676	0.8862727520652708
22.742136809999998	0.8951705148556626
22.74313686	0.8764130503402213
22.744136909999998	0.8712427393662022
22.74513696	0.891563317717207
22.746137009999998	0.8690784013853929
22.74713706	0.8596996691276725
22.74813711	0.8612627829632358
22.74913716	0.8790583577883594
22.75013721	0.8643890598787025
22.75113726	0.8643890598787025
22.75213731	0.8826655549268152
22.75313736	0.8534472137854185
22.75413741	0.8806214716239229
22.75513746	0.8690784013853929
22.75613751	0.8873548964335054
22.75713756	0.8931264315527705
22.75813761	0.8675152875498294
22.75913766	0.8681164624507355
22.76013771	0.8821845854594863
22.761137759999997	0.8893989797363976
22.76213781	0.8764130503402213
22.763137859999997	0.8665533486151722
22.76413791	0.8951705148556626
22.765137959999997	0.8596996691276725
22.76613801	0.8628259460431392
22.767138059999997	0.8862727520652708
22.76813811	0.871723708833531
22.769138159999997	0.8706415152209565
22.77013821	0.8847095889853673
22.771138259999997	0.8570544109238741
22.77213831	0.8670343180825009
22.773138359999997	0.8826655549268152
22.77413841	0.8774951947084562
22.775138459999997	0.8806214716239229
22.77613851	0.8868739269661768
22.777138559999997	0.8806214716239229
22.77813861	0.8639080904113738
22.779138659999997	0.871723708833531
22.78013871	0.8665533486151722
22.781138759999997	0.8701605949979676
22.78213881	0.8795392780113485
22.783138859999998	0.8728058532017657
22.78413891	0.8706415152209565
22.785138959999998	0.8774951947084562
22.78613901	0.8514030812381865
22.787139059999998	0.8728058532017657
22.78813911	0.8732868226690945
22.789139159999998	0.8712427393662022
22.79013921	0.8649902347796087
22.791139259999998	0.8768940198075501
22.79213931	0.8768940198075501
22.793139359999998	0.8774951947084562
22.79413941	0.8545293581536534
22.795139459999998	0.8821845854594863
22.79613951	0.8893989797363976
22.797139559999998	0.8737677428920834
22.79813961	0.8748499365046578
22.799139659999998	0.8690784013853929
22.80013971	0.8795392780113485
22.801139759999998	0.8732868226690945
22.80213981	0.8988979666720354
22.803139859999998	0.8570544109238741
22.80413991	0.8759320808728926
22.805139959999998	0.8790583577883594
22.80614001	0.858136555292109
22.80714006	0.8467137397314962
22.80814011	0.8592186996603437
22.80914016	0.8790583577883594
22.81014021	0.8764130503402213
22.81114026	0.8737677428920834
22.81214031	0.8596996691276725
22.81314036	0.8529662443180898
22.81414041	0.8753308567276469
22.81514046	0.8685974319180643
22.81614051	0.8748499365046578
22.81714056	0.8732868226690945
22.81814061	0.8586175247594376
22.81914066	0.8764130503402213
22.820140709999997	0.8826655549268152
22.82114076	0.8821845854594863
22.822140809999997	0.8728058532017657
22.82314086	0.865952173714266
22.824140909999997	0.8847095889853673
22.82514096	0.8487578230343884
22.826141009999997	0.8706415152209565
22.82714106	0.8732868226690945
22.828141109999997	0.8706415152209565
22.82914116	0.8737677428920834
22.830141209999997	0.8649902347796087
22.83114126	0.8764130503402213
22.832141309999997	0.858136555292109
22.83314136	0.8759320808728926
22.834141409999997	0.869679576286299
22.83514146	0.8732868226690945
22.836141509999997	0.8753308567276469
22.83714156	0.8639080904113738
22.838141609999997	0.8576555858247802
22.83914166	0.8748499365046578
22.840141709999997	0.8884370900460801
22.84114176	0.8607818134959071
22.842141809999998	0.858136555292109
22.84314186	0.8586175247594376
22.844141909999998	0.880020247478677
22.84514196	0.8487578230343884
22.846142009999998	0.8592186996603437
22.84714206	0.8628259460431392
22.848142109999998	0.8784571336431136
22.84914216	0.8675152875498294
22.850142209999998	0.8712427393662022
22.85114226	0.8712427393662022
22.852142309999998	0.8570544109238741
22.85314236	0.8639080904113738
22.854142409999998	0.8884370900460801
22.85514246	0.8628259460431392
22.856142509999998	0.8701605949979676
22.85714256	0.8612627829632358
22.858142609999998	0.8623449765758104
22.85914266	0.8617437524305646
22.860142709999998	0.8628259460431392
22.86114276	0.8815833613142405
22.862142809999998	0.877976164175785
22.86314286	0.894088370487428
22.864142909999998	0.8737677428920834
22.86514296	0.8712427393662022
22.86614301	0.8685974319180643
22.86714306	0.8826655549268152
22.86814311	0.8753308567276469
22.86914316	0.8685974319180643
22.87014321	0.8665533486151722
22.87114326	0.8728058532017657
22.87214331	0.8570544109238741
22.87314336	0.8554912478439709
22.87414341	0.8649902347796087
22.87514346	0.8685974319180643
22.87614351	0.8853108131306133
22.87714356	0.8972145981585548
22.87814361	0.8706415152209565
22.879143659999997	0.8612627829632358
22.88014371	0.8821845854594863
22.881143759999997	0.8633068662661281
22.88214381	0.8649902347796087
22.883143859999997	0.8649902347796087
22.88414391	0.8842286687623785
22.885143959999997	0.8639080904113738
22.88614401	0.8685974319180643
